Nonexistence of Strongly Regular Graphs via Gegenbauer Positivity and SRG Counting

This paper develops a natural extension of the multipoint spherical semidefinite method of Liao and Yu~\cite{LY}, studying the interaction between semidefinite programming and strongly regular graph counting. Starting from the positive semidefinite kernels furnished by Gegenbauer polynomials, we express weighted kernel sums and counting identities in the same labelled induced-subgraph counts. Eliminating the counting equations gives a semidefinite feasibility problem. Numerical dual solutions guide the construction of rational certificates, whose contradiction identities are verified exactly. Our aim is a systematic method that treats many parameter sets through the same construction. For least eigenvalue $-3$, it gives new counting certificates for $(351,140,73,44)$, $(550,162,75,36)$, $(703,182,81,35)$ and $(1344,221,88,26)$, previously excluded by Liao and Yu~\cite[Theorem~1]{LY}, and for six additional parameter sets: \[ \begin{array}{@{}lll@{}} (375,102,45,21), & (405,132,63,33), & (441,88,35,13),\\ (476,133,60,28), & (540,147,66,30), & (575,112,45,16). \end{array} \] Seven certificates use Gegenbauer positivity and counting information alone at the displayed orders. The cases $v=375,441,575$ additionally use proved short-vector restrictions, unique vertex extensions, and integer common-neighbour inequalities. The proofs end in displayed inequalities with incompatible signs. Their justification is given by the dual identities and the proved positivity and counting relations; accompanying code automates the longer rational arithmetic.

==> anc/srg-gegenbauer-counting-main/CITATION.cff <==
cff-version: 1.2.0
message: "If you use these certificates or verification programs, please cite the accompanying manuscript and identify the commit or release used."
type: software
license: MIT
repository-code: "https://github.com/SelenaJXWANG/srg-gegenbauer-counting"
title: "Nonexistence of Strongly Regular Graphs via Gegenbauer Positivity and SRG Counting: certificates and verification programs"
authors:
  - family-names: Liao
    given-names: Zhen-Qi
  - family-names: Wang
    given-names: Jiaxin
  - family-names: Yu
    given-names: Wei-Hsuan
  - family-names: Cai
    given-names: Jianfeng
keywords:
  - strongly regular graphs
  - induced subgraph counting
  - Gegenbauer positivity
  - exact rational certificates
preferred-citation:
  type: unpublished
  title: "Nonexistence of Strongly Regular Graphs via Gegenbauer Positivity and SRG Counting"
  authors:
    - family-names: Liao
      given-names: Zhen-Qi
    - family-names: Wang
      given-names: Jiaxin
    - family-names: Yu
      given-names: Wei-Hsuan
    - family-names: Cai
      given-names: Jianfeng
  year: 2026
  notes: "Manuscript dated 14 October 2026. Code: MIT; paper and certificates: CC BY 4.0. Repository: SelenaJXWANG/srg-gegenbauer-counting; fixed certificate snapshot: 85cd39b74c9ef8a61ab746deb1102af3eeae7e10. No release, arXiv identifier or DOI is assigned."


==> anc/srg-gegenbauer-counting-main/CONTRIBUTING.md <==
# Collaboration and changes

The author list and order follow the accompanying manuscript. GitHub commit
authors record implementation contributions; they do not replace the manuscript
author list in `CITATION.cff`.

Create a branch for each change and open a pull request against `main`.
Describe any change to mathematical constraints, normalization, coefficients or
verification scope. Run `python3 -S code/verify.py` and include the result.

Paper PDFs and TeX sources should describe the same manuscript revision. Changes
to displayed coefficients require the corresponding table checks to pass.
Changes to fixed mathematical inputs require an explicit new snapshot and an
updated provenance/manifest record, not merely a replacement checksum.

Keep released tags stable. Publish corrections as a new release with a note
explaining which statements, data and verification results changed. Record
numerical experiments separately from the certificates used in the manuscript.

The optional discovery code is distinct from solver-free verification. A solver
status, a negative floating-point margin or a timeout is not a proof.

Repository membership and release permissions are configured on GitHub by the
repository owner. The intended owner is SelenaJXWANG and repository name is
`srg-gegenbauer-counting`. Preserve the manuscript author order. Code uses MIT;
paper and certificates use CC BY 4.0, as detailed in `LICENSES.md`.


==> anc/srg-gegenbauer-counting-main/LICENSE <==
MIT License

Copyright (c) 2026 Zhen-Qi Liao, Jiaxin Wang, Wei-Hsuan Yu, and Jianfeng Cai

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/srg-gegenbauer-counting-main/LICENSE-CC-BY-4.0.txt <==
Attribution 4.0 International

=======================================================================

Creative Commons Corporation ("Creative Commons") is not a law firm and
does not provide legal services or legal advice. Distribution of
Creative Commons public licenses does not create a lawyer-client or
other relationship. Creative Commons makes its licenses and related
information available on an "as-is" basis. Creative Commons gives no
warranties regarding its licenses, any material licensed under their
terms and conditions, or any related information. Creative Commons
disclaims all liability for damages resulting from their use to the
fullest extent possible.

Using Creative Commons Public Licenses

Creative Commons public licenses provide a standard set of terms and
conditions that creators and other rights holders may use to share
original works of authorship and other material subject to copyright
and certain other rights specified in the public license below. The
following considerations are for informational purposes only, are not
exhaustive, and do not form part of our licenses.

     Considerations for licensors: Our public licenses are
     intended for use by those authorized to give the public
     permission to use material in ways otherwise restricted by
     copyright and certain other rights. Our licenses are
     irrevocable. Licensors should read and understand the terms
     and conditions of the license they choose before applying it.
     Licensors should also secure all rights necessary before
     applying our licenses so that the public can reuse the
     material as expected. Licensors should clearly mark any
     material not subject to the license. This includes other CC-
     licensed material, or material used under an exception or
     limitation to copyright. More considerations for licensors:
    wiki.creativecommons.org/Considerations_for_licensors

     Considerations for the public: By using one of our public
     licenses, a licensor grants the public permission to use the
     licensed material under specified terms and conditions. If
     the licensor's permission is not necessary for any reason--for
     example, because of any applicable exception or limitation to
     copyright--then that use is not regulated by the license. Our
     licenses grant only permissions under copyright and certain
     other rights that a licensor has authority to grant. Use of
     the licensed material may still be restricted for other
     reasons, including because others have copyright or other
     rights in the material. A licensor may make special requests,
     such as asking that all changes be marked or described.
     Although not required by our licenses, you are encouraged to
     respect those requests where reasonable. More considerations
     for the public:
    wiki.creativecommons.org/Considerations_for_licensees

=======================================================================

Creative Commons Attribution 4.0 International Public License

By exercising the Licensed Rights (defined below), You accept and agree
to be bound by the terms and conditions of this Creative Commons
Attribution 4.0 International Public License ("Public License"). To the
extent this Public License may be interpreted as a contract, You are
granted the Licensed Rights in consideration of Your acceptance of
these terms and conditions, and the Licensor grants You such rights in
consideration of benefits the Licensor receives from making the
Licensed Material available under these terms and conditions.


Section 1 -- Definitions.

  a. Adapted Material means material subject to Copyright and Similar
     Rights that is derived from or based upon the Licensed Material
     and in which the Licensed Material is translated, altered,
     arranged, transformed, or otherwise modified in a manner requiring
     permission under the Copyright and Similar Rights held by the
     Licensor. For purposes of this Public License, where the Licensed
     Material is a musical work, performance, or sound recording,
     Adapted Material is always produced where the Licensed Material is
     synched in timed relation with a moving image.

  b. Adapter's License means the license You apply to Your Copyright
     and Similar Rights in Your contributions to Adapted Material in
     accordance with the terms and conditions of this Public License.

  c. Copyright and Similar Rights means copyright and/or similar rights
     closely related to copyright including, without limitation,
     performance, broadcast, sound recording, and Sui Generis Database
     Rights, without regard to how the rights are labeled or
     categorized. For purposes of this Public License, the rights
     specified in Section 2(b)(1)-(2) are not Copyright and Similar
     Rights.

  d. Effective Technological Measures means those measures that, in the
     absence of proper authority, may not be circumvented under laws
     fulfilling obligations under Article 11 of the WIPO Copyright
     Treaty adopted on December 20, 1996, and/or similar international
     agreements.

  e. Exceptions and Limitations means fair use, fair dealing, and/or
     any other exception or limitation to Copyright and Similar Rights
     that applies to Your use of the Licensed Material.

  f. Licensed Material means the artistic or literary work, database,
     or other material to which the Licensor applied this Public
     License.

  g. Licensed Rights means the rights granted to You subject to the
     terms and conditions of this Public License, which are limited to
     all Copyright and Similar Rights that apply to Your use of the
     Licensed Material and that the Licensor has authority to license.

  h. Licensor means the individual(s) or entity(ies) granting rights
     under this Public License.

  i. Share means to provide material to the public by any means or
     process that requires permission under the Licensed Rights, such
     as reproduction, public display, public performance, distribution,
     dissemination, communication, or importation, and to make material
     available to the public including in ways that members of the
     public may access the material from a place and at a time
     individually chosen by them.

  j. Sui Generis Database Rights means rights other than copyright
     resulting from Directive 96/9/EC of the European Parliament and of
     the Council of 11 March 1996 on the legal protection of databases,
     as amended and/or succeeded, as well as other essentially
     equivalent rights anywhere in the world.

  k. You means the individual or entity exercising the Licensed Rights
     under this Public License. Your has a corresponding meaning.


Section 2 -- Scope.

  a. License grant.

       1. Subject to the terms and conditions of this Public License,
          the Licensor hereby grants You a worldwide, royalty-free,
          non-sublicensable, non-exclusive, irrevocable license to
          exercise the Licensed Rights in the Licensed Material to:

            a. reproduce and Share the Licensed Material, in whole or
               in part; and

            b. produce, reproduce, and Share Adapted Material.

       2. Exceptions and Limitations. For the avoidance of doubt, where
          Exceptions and Limitations apply to Your use, this Public
          License does not apply, and You do not need to comply with
          its terms and conditions.

       3. Term. The term of this Public License is specified in Section
          6(a).

       4. Media and formats; technical modifications allowed. The
          Licensor authorizes You to exercise the Licensed Rights in
          all media and formats whether now known or hereafter created,
          and to make technical modifications necessary to do so. The
          Licensor waives and/or agrees not to assert any right or
          authority to forbid You from making technical modifications
          necessary to exercise the Licensed Rights, including
          technical modifications necessary to circumvent Effective
          Technological Measures. For purposes of this Public License,
          simply making modifications authorized by this Section 2(a)
          (4) never produces Adapted Material.

       5. Downstream recipients.

            a. Offer from the Licensor -- Licensed Material. Every
               recipient of the Licensed Material automatically
               receives an offer from the Licensor to exercise the
               Licensed Rights under the terms and conditions of this
               Public License.

            b. No downstream restrictions. You may not offer or impose
               any additional or different terms or conditions on, or
               apply any Effective Technological Measures to, the
               Licensed Material if doing so restricts exercise of the
               Licensed Rights by any recipient of the Licensed
               Material.

       6. No endorsement. Nothing in this Public License constitutes or
          may be construed as permission to assert or imply that You
          are, or that Your use of the Licensed Material is, connected
          with, or sponsored, endorsed, or granted official status by,
          the Licensor or others designated to receive attribution as
          provided in Section 3(a)(1)(A)(i).

  b. Other rights.

       1. Moral rights, such as the right of integrity, are not
          licensed under this Public License, nor are publicity,
          privacy, and/or other similar personality rights; however, to
          the extent possible, the Licensor waives and/or agrees not to
          assert any such rights held by the Licensor to the limited
          extent necessary to allow You to exercise the Licensed
          Rights, but not otherwise.

       2. Patent and trademark rights are not licensed under this
          Public License.

       3. To the extent possible, the Licensor waives any right to
          collect royalties from You for the exercise of the Licensed
          Rights, whether directly or through a collecting society
          under any voluntary or waivable statutory or compulsory
          licensing scheme. In all other cases the Licensor expressly
          reserves any right to collect such royalties.


Section 3 -- License Conditions.

Your exercise of the Licensed Rights is expressly made subject to the
following conditions.

  a. Attribution.

       1. If You Share the Licensed Material (including in modified
          form), You must:

            a. retain the following if it is supplied by the Licensor
               with the Licensed Material:

                 i. identification of the creator(s) of the Licensed
                    Material and any others designated to receive
                    attribution, in any reasonable manner requested by
                    the Licensor (including by pseudonym if
                    designated);

                ii. a copyright notice;

               iii. a notice that refers to this Public License;

                iv. a notice that refers to the disclaimer of
                    warranties;

                 v. a URI or hyperlink to the Licensed Material to the
                    extent reasonably practicable;

            b. indicate if You modified the Licensed Material and
               retain an indication of any previous modifications; and

            c. indicate the Licensed Material is licensed under this
               Public License, and include the text of, or the URI or
               hyperlink to, this Public License.

       2. You may satisfy the conditions in Section 3(a)(1) in any
          reasonable manner based on the medium, means, and context in
          which You Share the Licensed Material. For example, it may be
          reasonable to satisfy the conditions by providing a URI or
          hyperlink to a resource that includes the required
          information.

       3. If requested by the Licensor, You must remove any of the
          information required by Section 3(a)(1)(A) to the extent
          reasonably practicable.

       4. If You Share Adapted Material You produce, the Adapter's
          License You apply must not prevent recipients of the Adapted
          Material from complying with this Public License.


Section 4 -- Sui Generis Database Rights.

Where the Licensed Rights include Sui Generis Database Rights that
apply to Your use of the Licensed Material:

  a. for the avoidance of doubt, Section 2(a)(1) grants You the right
     to extract, reuse, reproduce, and Share all or a substantial
     portion of the contents of the database;

  b. if You include all or a substantial portion of the database
     contents in a database in which You have Sui Generis Database
     Rights, then the database in which You have Sui Generis Database
     Rights (but not its individual contents) is Adapted Material; and

  c. You must comply with the conditions in Section 3(a) if You Share
     all or a substantial portion of the contents of the database.

For the avoidance of doubt, this Section 4 supplements and does not
replace Your obligations under this Public License where the Licensed
Rights include other Copyright and Similar Rights.


Section 5 -- Disclaimer of Warranties and Limitation of Liability.

  a. UNLESS OTHERWISE SEPARATELY UNDERTAKEN BY THE LICENSOR, TO THE
     EXTENT POSSIBLE, THE LICENSOR OFFERS THE LICENSED MATERIAL AS-IS
     AND AS-AVAILABLE, AND MAKES NO REPRESENTATIONS OR WARRANTIES OF
     ANY KIND CONCERNING THE LICENSED MATERIAL, WHETHER EXPRESS,
     IMPLIED, STATUTORY, OR OTHER. THIS INCLUDES, WITHOUT LIMITATION,
     WARRANTIES OF TITLE, MERCHANTABILITY, FITNESS FOR A PARTICULAR
     PURPOSE, NON-INFRINGEMENT, ABSENCE OF LATENT OR OTHER DEFECTS,
     ACCURACY, OR THE PRESENCE OR ABSENCE OF ERRORS, WHETHER OR NOT
     KNOWN OR DISCOVERABLE. WHERE DISCLAIMERS OF WARRANTIES ARE NOT
     ALLOWED IN FULL OR IN PART, THIS DISCLAIMER MAY NOT APPLY TO YOU.

  b. TO THE EXTENT POSSIBLE, IN NO EVENT WILL THE LICENSOR BE LIABLE
     TO YOU ON ANY LEGAL THEORY (INCLUDING, WITHOUT LIMITATION,
     NEGLIGENCE) OR OTHERWISE FOR ANY DIRECT, SPECIAL, INDIRECT,
     INCIDENTAL, CONSEQUENTIAL, PUNITIVE, EXEMPLARY, OR OTHER LOSSES,
     COSTS, EXPENSES, OR DAMAGES ARISING OUT OF THIS PUBLIC LICENSE OR
     USE OF THE LICENSED MATERIAL, EVEN IF THE LICENSOR HAS BEEN
     ADVISED OF THE POSSIBILITY OF SUCH LOSSES, COSTS, EXPENSES, OR
     DAMAGES. WHERE A LIMITATION OF LIABILITY IS NOT ALLOWED IN FULL OR
     IN PART, THIS LIMITATION MAY NOT APPLY TO YOU.

  c. The disclaimer of warranties and limitation of liability provided
     above shall be interpreted in a manner that, to the extent
     possible, most closely approximates an absolute disclaimer and
     waiver of all liability.


Section 6 -- Term and Termination.

  a. This Public License applies for the term of the Copyright and
     Similar Rights licensed here. However, if You fail to comply with
     this Public License, then Your rights under this Public License
     terminate automatically.

  b. Where Your right to use the Licensed Material has terminated under
     Section 6(a), it reinstates:

       1. automatically as of the date the violation is cured, provided
          it is cured within 30 days of Your discovery of the
          violation; or

       2. upon express reinstatement by the Licensor.

     For the avoidance of doubt, this Section 6(b) does not affect any
     right the Licensor may have to seek remedies for Your violations
     of this Public License.

  c. For the avoidance of doubt, the Licensor may also offer the
     Licensed Material under separate terms or conditions or stop
     distributing the Licensed Material at any time; however, doing so
     will not terminate this Public License.

  d. Sections 1, 5, 6, 7, and 8 survive termination of this Public
     License.


Section 7 -- Other Terms and Conditions.

  a. The Licensor shall not be bound by any additional or different
     terms or conditions communicated by You unless expressly agreed.

  b. Any arrangements, understandings, or agreements regarding the
     Licensed Material not stated herein are separate from and
     independent of the terms and conditions of this Public License.


Section 8 -- Interpretation.

  a. For the avoidance of doubt, this Public License does not, and
     shall not be interpreted to, reduce, limit, restrict, or impose
     conditions on any use of the Licensed Material that could lawfully
     be made without permission under this Public License.

  b. To the extent possible, if any provision of this Public License is
     deemed unenforceable, it shall be automatically reformed to the
     minimum extent necessary to make it enforceable. If the provision
     cannot be reformed, it shall be severed from this Public License
     without affecting the enforceability of the remaining terms and
     conditions.

  c. No term or condition of this Public License will be waived and no
     failure to comply consented to unless expressly agreed to by the
     Licensor.

  d. Nothing in this Public License constitutes or may be interpreted
     as a limitation upon, or waiver of, any privileges and immunities
     that apply to the Licensor or You, including from the legal
     processes of any jurisdiction or authority.


=======================================================================

Creative Commons is not a party to its public
licenses. Notwithstanding, Creative Commons may elect to apply one of
its public licenses to material it publishes and in those instances
will be considered the “Licensor.” The text of the Creative Commons
public licenses is dedicated to the public domain under the CC0 Public
Domain Dedication. Except for the limited purpose of indicating that
material is shared under a Creative Commons public license or as
otherwise permitted by the Creative Commons policies published at
creativecommons.org/policies, Creative Commons does not authorize the
use of the trademark "Creative Commons" or any other trademark or logo
of Creative Commons without its prior written consent including,
without limitation, in connection with any unauthorized modifications
to any of its public licenses or any other arrangements,
understandings, or agreements concerning use of licensed material. For
the avoidance of doubt, this paragraph does not form part of the
public licenses.

Creative Commons may be contacted at creativecommons.org.


==> anc/srg-gegenbauer-counting-main/LICENSES.md <==
# License scope

Copyright (c) 2026 Zhen-Qi Liao, Jiaxin Wang, Wei-Hsuan Yu, and Jianfeng Cai.

- Software in `code/`, workflow configuration in `.github/`, and the accompanying
  software usage documentation are licensed under the [MIT License](LICENSE).
- The manuscript and supplement in `paper/`, and certificates and mathematical
  data in `results/certificates/` and `results/catalogue/`, are licensed under
  [Creative Commons Attribution 4.0 International](LICENSE-CC-BY-4.0.txt)
  (CC BY 4.0): https://creativecommons.org/licenses/by/4.0/.
- Existing third-party notices and attribution remain applicable. Source origins
  are recorded in `extras/source_history.md` and `extras/file_mapping.json`.

The MIT notice applies to the software; it does not replace the CC BY 4.0 notice
for the manuscript or certificates. Use the manuscript author list and identify
any modified version when attributing the scientific material. `CITATION.cff`
provides citation metadata; no DOI or arXiv identifier is assigned by this file.

The verification engines and mathematical input files remain byte-preserved.
The manuscript PDF/TeX repository-link revision is recorded in
`extras/source_history.md` and pinned with updated hashes in
`extras/file_mapping.json`. These license notices apply at repository level.


==> anc/srg-gegenbauer-counting-main/README.md <==
# Nonexistence of Strongly Regular Graphs via Gegenbauer Positivity and SRG Counting

[繁體中文](README_zh-TW.md) · [简体中文](README_zh-CN.md) · [Main article](paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.pdf) · [405 supplement](paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_Supplement_405_2026-10-14.pdf)

**Zhen-Qi Liao, Jiaxin Wang, Wei-Hsuan Yu, Jianfeng Cai**

Article date: **2026-10-14**

This repository accompanies a common method for excluding strongly regular graph parameters and studying the relationship between semidefinite programming and strongly regular graph counting. It combines Gegenbauer positivity with exact counting information. Numerical SDP solutions guide candidate combinations; the supplied rational coefficients are reconstructed and checked separately before being used in explicit dual contradiction identities. The printed arguments can be read as mathematics without running a solver. The optional exact verifier independently checks their finite arithmetic.

The work naturally extends Liao–Yu. It gives certificates for the following ten parameter tuples. “Previously excluded” refers to Liao–Yu's result; the present certificates and derivations need not coincide with theirs.

| Parameters $(v,k,\lambda,\mu)$ | Relation to Liao–Yu | Additional structural information in this proof |
|---|---|---|
| 351, 140, 73, 44 | Previously excluded by Liao–Yu | Not needed |
| 375, 102, 45, 21 | Additional case treated here | Used (Section 4) |
| 405, 132, 63, 33 | Additional case treated here | Not needed |
| 441, 88, 35, 13 | Additional case treated here | Used (Section 4) |
| 476, 133, 60, 28 | Additional case treated here | Not needed |
| 540, 147, 66, 30 | Additional case treated here | Not needed |
| 550, 162, 75, 36 | Previously excluded by Liao–Yu | Not needed |
| 575, 112, 45, 16 | Additional case treated here | Used (Section 4) |
| 703, 182, 81, 35 | Previously excluded by Liao–Yu | Not needed |
| 1344, 221, 88, 26 | Previously excluded by Liao–Yu | Not needed |

[arXiv TeX source ZIP](paper/arxiv-sources.zip)

## Read the proofs

- [Main article PDF](paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.pdf) and [editable TeX](paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.tex).
- [405 supplementary PDF](paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_Supplement_405_2026-10-14.pdf) and [editable TeX](paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_Supplement_405_2026-10-14.tex).
- [Notation and normalization](docs/notation.md), [code–article alignment](docs/code_article_alignment.md), and [verification guide](docs/verification.md).

The main article states an explicit contradiction for every parameter tuple. The supplement records the long 405 coefficient/function tables and the all-degree five-point comparison. The two 405 records are separated: `ordinary_counting_certificate/` is the proof used by this article; `earlier_structural_certificate/` is a retained alternative with extra zero-count sources. They are not interchangeable and do not count as two parameter exclusions.

The **2026-10-14 certificate snapshot** is publicly available at fixed commit [85cd39b](https://github.com/SelenaJXWANG/srg-gegenbauer-counting/tree/85cd39b74c9ef8a61ab746deb1102af3eeae7e10). The article and supplement now link to this snapshot; their displayed certificate coefficients are unchanged. No DOI or arXiv identifier has been assigned. The fixed-input manifest is [extras/certificate_inputs.sha256](extras/certificate_inputs.sha256), with SHA-256 `58ebb057e5d840a1571d503bf2c3a4fc0d1854fe6c7336615eb1fc7bc0398b9b`. Detailed scope and the certificate entry points are in the [reproducibility record](docs/reproducibility_snapshot.md).

## Exact verification

Python **3.9 or later**, standard library only; no SDP solver or network access is required:

```sh
python3 -S code/srg.py verify
```

Equivalent direct command:

```sh
python3 -S code/verify.py
```

The five stages reconstruct the ten certificates, check the ordinary-counting 405 proof and its all-degree comparison, read the actual short and expanded TeX certificate tables, and compare the article's parameter/structural tables and strict rational bounds. The programs run in a temporary directory and leave the paper and certificate files unchanged. Output is written to `results/latest_verification/`. Do not use Python's `-O` option, which disables assertions.

## Optional numerical discovery

Discovery searches for new certificates; it is separate from verifying the supplied proofs. Its dependencies are in [code/discovery/requirements.txt](code/discovery/requirements.txt).

```sh
python3 code/srg.py discover --check-inputs
python3 code/srg.py discover --cases 540_147_66_30 --output results/runs/example_540_147_66_30
```

Six five/six-point models are rebuilt from parameters. Four seven-point models use retained, verified counting models and, when applicable, proved structural sources. Fresh optimization does not load saved certificate directions or multipliers. See [the discovery guide](docs/numerical_discovery.md) for setup, limitations, and preparation without optimization.

## Repository layout

```text
code/                        Public commands and verification/search engines
results/certificates/        Fixed certificate inputs, grouped by full parameter tuple
results/catalogue/           Shared small-graph types and canonical-label maps
results/release_checks/      Exact verification recorded for this release
results/runs/                New numerical runs (generated and ignored)
paper/                       Article and supplement, PDF and TeX
docs/                        Mathematical conventions and usage guides
extras/                      Source mapping, provenance, and release hashes
```

The organization follows the [Liao–Yu reproduction repository](https://github.com/Wideep886/srg_sdp) at commit `de824a2`, with `paper/` added here. Public filenames describe their purpose. The original exact verification engines and mathematical inputs are byte-preserved behind a temporary path adapter; [source history](extras/source_history.md) and [the machine-readable map](extras/file_mapping.json) identify each input and its origin. There are no archived alternative numerical runs or old article copies in this release.

## Acknowledgement and reuse

The authors developed the mathematical ideas, research design, constraints, and interpretation. GPT (OpenAI) assisted with coding implementations under the authors' direction. The authors take responsibility for the mathematics, computations, and presentation. Detailed technical references are in the article.

Software is licensed under [MIT](LICENSE); the paper and certificates are licensed under [CC BY 4.0](LICENSE-CC-BY-4.0.txt). See [license scope](LICENSES.md) for the directory-level distinction.

[Collaborator upload guide](docs/collaborator_upload.md).

[Reproducibility snapshot and all ten certificate entry points](docs/reproducibility_snapshot.md).

[arXiv submission notes](docs/arxiv_submission.txt) · [Submission-form metadata](docs/arxiv_metadata.txt).

## GitHub collaboration and release

The author list and order are recorded in [CITATION.cff](CITATION.cff).
The [collaboration guide](CONTRIBUTING.md) describes branches, pull requests and
versioned corrections. A [publication guide in Chinese](docs/github_publication_zh.md)
covers repository creation, coauthor access, exact verification, releases and DOI
archiving. [Draft release notes](docs/release_notes_v1.0.0.md) are also provided.

GitHub Actions is configured to run the exact verifier on pushes to `main` and
pull requests. The [initial publication run](https://github.com/SelenaJXWANG/srg-gegenbauer-counting/actions/runs/38571633757) passed all five exact stages on Python 3.9 and 3.12. Each later revision has its own workflow result. Repository
destination is [SelenaJXWANG/srg-gegenbauer-counting](https://github.com/SelenaJXWANG/srg-gegenbauer-counting), a public personal repository.
Coauthor access remains to be configured using the authors' GitHub usernames.
The bundled local exact checks passed; consult the Actions tab for hosted results.


==> anc/srg-gegenbauer-counting-main/README_zh-CN.md <==
# 通过 Gegenbauer 正性与强正则图计数证明不存在性

[English](README.md) · [繁體中文](README_zh-TW.md) · [正文](paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.pdf) · [405 补充材料](paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_Supplement_405_2026-10-14.pdf)

**Zhen-Qi Liao、Jiaxin Wang、Wei-Hsuan Yu、Jianfeng Cai**

文章日期：**2026-10-14**

本项目展示结合 Gegenbauer 正性与强正则图计数信息的统一方法，用于同时处理多组参数，并探讨半正定规划与强正则图计数之间的联系。数值 SDP 解为候选组合提供指引；本文给出的有理系数经过单独重建与精确核验，再代入对偶形式得到明确的矛盾式。读者可以直接阅读数学推导，无需重新运行求解器。精确核验程序提供对有限算术计算的独立检查。

这项工作是 Liao–Yu 的自然延伸，共处理以下十组参数。“Liao–Yu 已排除”指此前的不存在性结果；本篇的证书与推导不必与此前相同。

| 参数 $(v,k,\lambda,\mu)$ | 与 Liao–Yu 的关系 | 本篇证明使用的额外结构信息 |
|---|---|---|
| 351, 140, 73, 44 | Liao–Yu 已排除 | 不需要 |
| 375, 102, 45, 21 | 本篇另行处理的参数 | 使用（第 4 节） |
| 405, 132, 63, 33 | 本篇另行处理的参数 | 不需要 |
| 441, 88, 35, 13 | 本篇另行处理的参数 | 使用（第 4 节） |
| 476, 133, 60, 28 | 本篇另行处理的参数 | 不需要 |
| 540, 147, 66, 30 | 本篇另行处理的参数 | 不需要 |
| 550, 162, 75, 36 | Liao–Yu 已排除 | 不需要 |
| 575, 112, 45, 16 | 本篇另行处理的参数 | 使用（第 4 节） |
| 703, 182, 81, 35 | Liao–Yu 已排除 | 不需要 |
| 1344, 221, 88, 26 | Liao–Yu 已排除 | 不需要 |

[arXiv TeX 原始文件包](paper/arxiv-sources.zip)

## 阅读证明

- [正文 PDF](paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.pdf) 与 [TeX 源代码](paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.tex)。
- [405 补充 PDF](paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_Supplement_405_2026-10-14.pdf) 与 [TeX 源代码](paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_Supplement_405_2026-10-14.tex)。
- [记号与归一化](docs/notation.md)、[程序与论文对照](docs/code_article_alignment.md)、[精确核验说明](docs/verification.md)。

正文对每组参数都给出明确矛盾。补充材料收录篇幅较长的 405 函数与系数表，以及五点模型在所有次数上的比较。405 的两份记录分开存放：`ordinary_counting_certificate/` 是本篇使用的普通计数证明；`earlier_structural_certificate/` 是包含额外零计数来源的早期替代证书。两者不能混用，也不算作两组排除结果。

本资料为 **2026-10-14 证书快照**，已公开于固定提交 [85cd39b](https://github.com/SelenaJXWANG/srg-gegenbauer-counting/tree/85cd39b74c9ef8a61ab746deb1102af3eeae7e10)。正文与补充文件已加入公开来源链接，证书数值表保持不变；尚未分配 DOI 或 arXiv 编号。固定输入清单为 [extras/certificate_inputs.sha256](extras/certificate_inputs.sha256)，SHA-256 为 `58ebb057e5d840a1571d503bf2c3a4fc0d1854fe6c7336615eb1fc7bc0398b9b`。涵盖范围与证书入口详见[复现记录](docs/reproducibility_snapshot.md)。

## 精确核验

只需 **Python 3.9 及以上版本**的标准库，无需半正定规划求解器或网络连接：

```sh
python3 -S code/srg.py verify
```

也可以直接运行：

```sh
python3 -S code/verify.py
```

五个阶段依次重建十组证书，核对普通计数的 405 证明与所有次数的比较，读取实际 TeX 中的短证书与完整证书表，再比对文章的参数表、结构来源与严格有理数下界。程序在临时目录中运行，论文与证书原文件保持不变；结果写入 `results/latest_verification/`。请勿使用会关闭断言的 Python `-O` 选项。

## 可选数值探索

数值探索用于寻找新证书，与已有证明的精确核验分开。所需软件包列于 [code/discovery/requirements.txt](code/discovery/requirements.txt)。

```sh
python3 code/srg.py discover --check-inputs
python3 code/srg.py discover --cases 540_147_66_30 --output results/runs/example_540_147_66_30
```

六组五点或六点模型从参数重建；四组七点模型则使用保留且已核验的计数模型，必要时加入已证明的结构信息。新求解不读取已有证书的方向或权重。安装、限制以及不求解时的准备方式见[数值探索说明](docs/numerical_discovery.md)。

## 文件夹结构

```text
code/                        公开入口、核验与探索程序
results/certificates/        固定证书输入，按完整四元参数分类
results/catalogue/           共用小图目录与标准标号映射
results/release_checks/      本次版本实际完成的精确核验
results/runs/                新数值运行结果（生成后不纳入版本控制）
paper/                       正文与补充材料的 PDF、TeX
docs/                        数学约定与使用说明
extras/                      来源对照、沿革与文件哈希
```

结构参考 [Liao–Yu 的复现项目](https://github.com/Wideep886/srg_sdp)（`de824a2`），另加入 `paper/`。公开文件名直接说明用途。为避免重命名影响已经核验的数学算法，原核验引擎与数学数据逐字节保留，由临时路径适配器处理历史相对路径；[来源沿革](extras/source_history.md)和[机器可读对照](extras/file_mapping.json)列出来源及其对应关系。本版本不包含旧文章或其他数值运行的替代结果。

## 致谢与使用

数学想法、研究设计、约束选择及结果解释由作者提出；GPT（OpenAI）在作者指导下协助程序实现。作者对数学、计算与呈现负责；技术引用详见文章。

代码采用 [MIT](LICENSE)；论文与证书采用 [CC BY 4.0](LICENSE-CC-BY-4.0.txt)。各目录的适用范围见 [许可证说明](LICENSES.md)。

[共同作者上传说明](docs/collaborator_upload.md)。

[复现快照与十组参数的证书入口](docs/reproducibility_snapshot.md)。

[arXiv 投稿说明](docs/arxiv_submission.txt) · [投稿表单文字](docs/arxiv_metadata.txt)。


==> anc/srg-gegenbauer-counting-main/README_zh-TW.md <==
# 透過 Gegenbauer 正性與強正則圖計數證明不存在性

[English](README.md) · [简体中文](README_zh-CN.md) · [主文](paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.pdf) · [405 補充資料](paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_Supplement_405_2026-10-14.pdf)

**Zhen-Qi Liao、Jiaxin Wang、Wei-Hsuan Yu、Jianfeng Cai**

文章日期：**2026-10-14**

本專案展示結合 Gegenbauer 正性與強正則圖計數資訊的共同方法，用來同時處理多組參數，並探討半正定規劃與強正則圖計數的關聯。數值 SDP 解為候選組合提供指引；本文給出的有理數係數經過另行重建與精確核驗，再代入對偶形式，得到明確的矛盾式。讀者可以直接閱讀數學推導，不需要重新執行求解器。精確核驗程式提供有限算術的獨立核對。

這項工作是 Liao–Yu 的自然延伸，共處理以下十組參數。「Liao–Yu 已排除」指先前的不存在性結果；本篇的證書與推導不必與先前相同。

| 參數 $(v,k,\lambda,\mu)$ | 與 Liao–Yu 的關係 | 本篇證明所用的額外結構資訊 |
|---|---|---|
| 351, 140, 73, 44 | Liao–Yu 已排除 | 不需要 |
| 375, 102, 45, 21 | 本篇另處理的參數 | 使用（第 4 節） |
| 405, 132, 63, 33 | 本篇另處理的參數 | 不需要 |
| 441, 88, 35, 13 | 本篇另處理的參數 | 使用（第 4 節） |
| 476, 133, 60, 28 | 本篇另處理的參數 | 不需要 |
| 540, 147, 66, 30 | 本篇另處理的參數 | 不需要 |
| 550, 162, 75, 36 | Liao–Yu 已排除 | 不需要 |
| 575, 112, 45, 16 | 本篇另處理的參數 | 使用（第 4 節） |
| 703, 182, 81, 35 | Liao–Yu 已排除 | 不需要 |
| 1344, 221, 88, 26 | Liao–Yu 已排除 | 不需要 |

[arXiv TeX 原始檔包](paper/arxiv-sources.zip)

## 閱讀證明

- [主文 PDF](paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.pdf) 與 [TeX 原始碼](paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.tex)。
- [405 補充 PDF](paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_Supplement_405_2026-10-14.pdf) 與 [TeX 原始碼](paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_Supplement_405_2026-10-14.tex)。
- [記號與正規化](docs/notation.md)、[程式與論文對照](docs/code_article_alignment.md)、[精確核驗說明](docs/verification.md)。

主文對每組參數都給出明確矛盾。補充資料收錄篇幅較長的 405 函數與係數表，以及五點模型的所有次數比較。405 的兩份記錄分開存放：`ordinary_counting_certificate/` 是本篇使用的普通計數證明；`earlier_structural_certificate/` 是含額外零計數來源的早期替代證書。兩者不能混用，也不另算兩組排除結果。

本資料為 **2026-10-14 證書快照**，已公開於固定提交 [85cd39b](https://github.com/SelenaJXWANG/srg-gegenbauer-counting/tree/85cd39b74c9ef8a61ab746deb1102af3eeae7e10)。主文與補充文件已加入公開來源連結，證書數值表維持不變；尚未分配 DOI 或 arXiv 編號。固定輸入清單是 [extras/certificate_inputs.sha256](extras/certificate_inputs.sha256)，SHA-256 為 `58ebb057e5d840a1571d503bf2c3a4fc0d1854fe6c7336615eb1fc7bc0398b9b`。涵蓋範圍及證書入口詳見[重現記錄](docs/reproducibility_snapshot.md)。

## 精確核驗

只需 **Python 3.9 以上版本**的標準函式庫，不需半正定規劃求解器或網路：

```sh
python3 -S code/srg.py verify
```

也可以直接執行：

```sh
python3 -S code/verify.py
```

五個階段依序重建十組證書，核對普通計數的 405 證明與所有次數比較，讀取實際 TeX 中的短證書與完整證書表，再比對文章的參數表、結構來源與嚴格有理數下界。程式在暫存目錄執行，論文與證書原檔不變；結果寫入 `results/latest_verification/`。請勿使用會關閉斷言的 Python `-O` 選項。

## 可選數值探索

數值探索用於尋找新證書，與既有證明的精確核驗分開。所需套件列於 [code/discovery/requirements.txt](code/discovery/requirements.txt)。

```sh
python3 code/srg.py discover --check-inputs
python3 code/srg.py discover --cases 540_147_66_30 --output results/runs/example_540_147_66_30
```

六組五點或六點模型從參數重建；四組七點模型則使用保留且已核驗的計數模型，必要時加上已證明的結構資訊。新求解不讀取既有證書的方向或權重。安裝、限制與不求解的準備方式見[數值探索說明](docs/numerical_discovery.md)。

## 資料夾配置

```text
code/                        公開入口、核驗與探索程式
results/certificates/        固定證書輸入，以完整四元參數分類
results/catalogue/           共用小圖目錄與標準標號映射
results/release_checks/      本次版本實際完成的精確核驗
results/runs/                新數值執行結果（產生後不納入版本控制）
paper/                       主文與補充資料的 PDF、TeX
docs/                        數學慣例與使用說明
extras/                      來源對照、沿革與檔案雜湊
```

配置參考 [Liao–Yu 的重現專案](https://github.com/Wideep886/srg_sdp)（`de824a2`），另加入 `paper/`。公開檔名直接描述用途。為避免重新命名影響已核驗的數學演算法，原核驗引擎與數學資料逐位元保留，由暫存路徑轉接器處理歷史相對路徑；[來源沿革](extras/source_history.md)及[機器可讀對照](extras/file_mapping.json)列出來源與對應。本版本沒有混入舊文章或其他數值執行的替代結果。

## 致謝與使用

數學想法、研究設計、限制式選擇及結果詮釋由作者發展；GPT（OpenAI）在作者指導下協助程式實作。作者對數學、計算與呈現負責；技術引用詳見文章。

程式碼採用 [MIT](LICENSE)；論文與證書採用 [CC BY 4.0](LICENSE-CC-BY-4.0.txt)。各目錄的適用範圍見 [授權說明](LICENSES.md)。

[共同作者上傳說明](docs/collaborator_upload.md)。

[重現快照與十組參數的證書入口](docs/reproducibility_snapshot.md)。

[arXiv 投稿說明](docs/arxiv_submission.txt) · [投稿欄位文字](docs/arxiv_metadata.txt)。


==> anc/srg-gegenbauer-counting-main/code/README.md <==
# Code entry points / 程式入口

- `srg.py verify`: run all five exact checks.
- `verify.py`: equivalent direct exact entry point.
- `srg.py discover`: optional fresh numerical search using full parameter tuples.
- `repository_layout.py`: hash-checked staging adapter for preserved engines.
- `verification/`: exact mathematical engines and article-data parsers.
- `discovery/`: optional numerical engines and requirements.

Run the public entry points above. Individual retained engine files expect the isolated compatibility tree created by the adapter, rather than the public layout. Their descriptive filenames and original source hashes are documented in `extras/file_mapping.json`. This allows file organization to change without changing audited mathematical algorithms.

請使用上述公開入口。`verification/` 與 `discovery/` 內部保留引擎由轉接器在相容暫存樹執行，不直接假設目前公開檔案配置。來源對照記錄每個直觀檔名與原始雜湊，避免整理名稱時改變數學演算法。


==> anc/srg-gegenbauer-counting-main/code/discovery/build_counting_kernel_model.py <==
"""Build article (2.9), (2.6), (4.6) exactly, with LABELLED embedding counts.

No previously saved affine data or certificate directions are read.
Python standard library only. Graph bits use 01,02,...,12,... ordering.
"""
from fractions import Fraction as Q
from itertools import combinations, permutations, product
from math import comb, isqrt
from pathlib import Path
from functools import lru_cache
import argparse, json, time

HERE = Path(__file__).resolve().parent

def adjacency(n, bits):
    a = [[0]*n for _ in range(n)]
    for (i,j), t in zip(combinations(range(n),2),bits):
        a[i][j] = a[j][i] = int(t)
    return a

def code(a, order):
    return ''.join(str(a[i][j]) for i,j in combinations(order,2))

def catalogue(p):
    graphs, lookup = [], {}
    for n in range(1,p+1):
        for b in product('01', repeat=comb(n,2)):
            bits=''.join(b)
            if (n,bits) in lookup: continue
            a=adjacency(n,bits)
            orbit=[code(a,o) for o in permutations(range(n))]
            assert bits==min(orbit)
            index=len(graphs)
            graphs.append(dict(n=n,bits=bits,aut=orbit.count(bits)))
            for t in orbit: lookup[n,t]=index
    return graphs,lookup

def rref(a, n):
    a=[[Q(x) for x in r] for r in a]
    piv=[]
    for j in range(n):
        k=len(piv)
        i=next((i for i in range(k,len(a)) if a[i][j]),None)
        if i is None: continue
        a[k],a[i]=a[i],a[k]
        c=a[k][j]; a[k]=[x/c for x in a[k]]
        for i in range(len(a)):
            if i!=k and a[i][j]:
                c=a[i][j]; a[i]=[x-c*y for x,y in zip(a[i],a[k])]
        piv.append(j)
    return a,piv

def inverse(g):
    a,p=rref([r+[Q(i==j) for j in range(len(g))] for i,r in enumerate(g)],len(g))
    assert len(p)==len(g)
    return [r[len(g):] for r in a]

def pd_pivots(g):
    a=[r[:] for r in g]; ps=[]
    for i in range(len(g)):
        t=a[i][i]; ps.append(t)
        if t<=0: return None
        for j in range(i+1,len(g)):
            for k in range(i+1,len(g)):
                a[j][k]-=a[j][i]*a[i][k]/t
    return ps

def serial(x):
    if isinstance(x,Q): return str(x)
    if isinstance(x,list): return [serial(t) for t in x]
    if isinstance(x,dict): return {k:serial(v) for k,v in x.items()}
    return x

def build(par, out, p=5, anchor_sizes=None):
    start=time.monotonic()
    v,k,lam,mu=par
    assert k*(k-lam-1)==(v-k-1)*mu
    delta=(lam-mu)**2+4*(k-mu); sq=isqrt(delta)
    assert sq*sq==delta
    r=Q(lam-mu+sq,2); s=Q(lam-mu-sq,2)
    d=Q(-k-(v-1)*s,r-s); assert d.denominator==1
    d=int(d)
    # Projector E_r=(A-sI-(k-s)J/v)/(r-s), then rescale diagonal to 1.
    diag=Q(-s-Q(k-s,v),r-s)
    alpha=(-Q(k-s,v)/(r-s))/diag
    beta=((1-Q(k-s,v))/(r-s))/diag
    anchor_sizes=anchor_sizes or ([3] if p==5 else [3,4]); degrees=[1,2]
    graphs,lookup=catalogue(p); n=len(graphs)
    assert n in (52,208)
    mats=[adjacency(g['n'],g['bits']) for g in graphs]
    A=[]; b=[]; labels=[]
    for hi,g in enumerate(graphs):
        h=g['n']; H=mats[hi]
        if h>=p: continue
        exts=[]
        for prof in product((0,1),repeat=h):
            T=[row+[prof[i]] for i,row in enumerate(H)]+[list(prof)+[0]]
            exts.append((prof,lookup[h+1,code(T,range(h+1))]))
        for B in [()]+[(i,) for i in range(h)]+list(combinations(range(h),2)):
            if not B: e=v-h
            elif len(B)==1: e=k-sum(H[B[0]])
            else:
                i,j=B
                e=(lam if H[i][j] else mu)-sum(H[i][z]*H[j][z] for z in range(h))
            row=[Q(0)]*n; row[hi]=-e
            for prof,fi in exts:
                if all(prof[i] for i in B): row[fi]+=1
            A.append(row); b.append(Q(0)); labels.append(dict(H=g,B=B))
    for t in range(1,p+1):
        A.append([Q(1,g['aut']) if g['n']==t else Q(0) for g in graphs])
        b.append(Q(comb(v,t))); labels.append(dict(total_order=t))
    red,piv=rref([row+[rhs] for row,rhs in zip(A,b)],n)
    assert not any(row[-1] for row in red[len(piv):])
    free=[i for i in range(n) if i not in piv]; q=len(free)
    affine=[[Q(0)]*(q+1) for _ in graphs]
    for j,i in enumerate(free): affine[i][j+1]=Q(1)
    for row,i in zip(red,piv): affine[i]=[row[-1]]+[-row[j] for j in free]
    for row,rhs in zip(A,b):
        assert [sum(row[i]*affine[i][j] for i in range(n) if row[i]) for j in range(q+1)]==[rhs]+[0]*q
    blocks=[]
    for hi,g in enumerate(graphs):
        if g['n'] not in anchor_sizes: continue
        m=g['n']; profs=list(product((0,1),repeat=m)); size=len(profs)
        H=mats[hi]
        G=[[Q(1) if i==j else beta if H[i][j] else alpha for j in range(m)] for i in range(m)]
        pivots=pd_pivots(G)
        if pivots is None: continue
        Gi=inverse(G)
        u=[[beta if bit else alpha for bit in pr] for pr in profs]
        proj=[[sum(u[a][i]*Gi[i][j]*u[c][j] for i in range(m) for j in range(m)) for c in range(size)] for a in range(size)]
        rho=[1-proj[i][i] for i in range(size)]
        def extension(a,c=None,e=None):
            nn=m+1+(c is not None)
            T=[[0]*nn for _ in range(nn)]
            for i in range(m):
                for j in range(m): T[i][j]=H[i][j]
                T[i][m]=T[m][i]=profs[a][i]
                if c is not None: T[i][m+1]=T[m+1][i]=profs[c][i]
            if c is not None: T[m][m+1]=T[m+1][m]=e
            return lookup[nn,code(T,range(nn))]
        singles=[extension(a) for a in range(size)]
        pairs=[[[extension(a,c,e) for e in (0,1)] for c in range(size)] for a in range(size)]
        D=d-m
        for ell in degrees:
            C=[[[Q(0)]*size for _ in range(size)] for _ in range(n)]
            for a in range(size):
                C[singles[a]][a][a]+=rho[a]**ell
                for c in range(size):
                    for e in (0,1):
                        t=(beta if e else alpha)-proj[a][c]
                        val=t if ell==1 else (D*t*t-rho[a]*rho[c])/(D-1)
                        C[pairs[a][c][e]][a][c]+=val
            M=[[[sum(affine[i][j]*C[i][a][c] for i in range(n) if C[i][a][c]) for c in range(size)] for a in range(size)] for j in range(q+1)]
            assert all(cc[a][c]==cc[c][a] for cc in C for a in range(size) for c in range(size))
            blocks.append(dict(m=m,H=g['bits'],ell=ell,G=G,G_pivots=pivots,C=C,M=M))
    data=dict(parameters=par,d=d,alpha=alpha,beta=beta,m=max(anchor_sizes),anchor_sizes=anchor_sizes,p=p,degrees=degrees,
              graphs=graphs,A=A,b=b,affine=affine,free_indices=free,blocks=blocks,
              eigenvalues=[r,s],count_convention='labelled induced embeddings (article 2.1)',
              profile_order=[''.join(map(str,t)) for t in profs],rank=len(piv),
              equation_count=len(A),generation_seconds=time.monotonic()-start)
    out.mkdir(exist_ok=True,parents=True)
    (out/'data.json').write_text(json.dumps(serial(data),indent=2)+'\n')
    print(json.dumps({k:serial(data[k]) for k in ['parameters','d','alpha','beta','rank','equation_count','free_indices','generation_seconds']}),flush=True)
    return data

if __name__=='__main__':
    ap=argparse.ArgumentParser();ap.add_argument('--parameters',type=int,nargs=4,default=[540,147,66,30]);ap.add_argument('--out',type=Path,default=HERE)
    args=ap.parse_args();build(args.parameters,args.out)


==> anc/srg-gegenbauer-counting-main/code/discovery/export_certificate_catalogue.py <==
"""Export every new rational f in one index, in the article's conventions."""
from pathlib import Path
from fractions import Fraction as F
from itertools import product
from math import prod
import importlib.util,json
ROOT=Path(__file__).resolve().parents[1]
CASES=[351,375,405,441,476,540,550,575,703,1344]
def load(path):
    spec=importlib.util.spec_from_file_location('audit_export',path);m=importlib.util.module_from_spec(spec);spec.loader.exec_module(m);return m
def graph_bits(n,mask):
    return ''.join(str((mask>>(j*(j-1)//2+i))&1) for i in range(n) for j in range(i+1,n))
graphs=[]
for line in (ROOT/'article_replay/pure405/atlas/graphs.txt').read_text().splitlines():
    i,n,mask=map(int,line.split());assert i==len(graphs);graphs.append((n,mask))
index=[];all_f=[]
for v in CASES:
    folder=ROOT/'fresh'/str(v);c=json.loads((folder/'certificate.json').read_text());audit=json.loads((folder/'verification.json').read_text())
    assert audit.get('verified') is True or audit.get('status')=='PASS'
    structural=v in [375,441,575];p=7 if v in [375,405,441,575] else 6 if v in [351,476] else 5
    vectors=[];aux=[]
    if p<7:
        for t in c['terms']:
            f=t['f'];vectors.append(dict(H_bits=t['H'],anchor_size=(1+int((1+8*len(t['H']))**.5))//2,degree=t['ell'],f=f,eta=t['eta']))
        aux=[dict(kind='nonnegative_labelled_count',graph_index=i,weight=t) for i,t in enumerate(c['z']) if F(t)]
        delta=F(1);margin=None;count_sources=len(aux);moment_sources=0
    else:
        delta=F(c['exact_margin']);margin=float(delta);v0,k,lam,mu=c['parameters'];rho=F(k+3,v);d={375:34,405:30,441:44,575:46}[v]
        if structural:
            mod=load(ROOT/'article_replay/legacy_ten/verify_psd_completion.py');a=mod.Audit(v)
            core=[0]+json.loads((ROOT/f'article_replay/legacy_ten/rebuild_{v}/exact_elimination_{v}.json').read_text())['free_core_ids']
        else:core=json.loads((ROOT/'article_replay/pure405/data/degree2/core_recipes_405.json').read_text())['cores']
        count_sources=moment_sources=0
        for t in c['terms']:
            s=t['source'];weight=F(t['weight'])/F(t['scale'])/delta
            if s['kind']=='PSD':
                n,mask=graphs[s['anchor']];ell=s['degree'];D=d-n
                if structural:profiles=a.geometry(s['anchor'])[1]
                else:profiles=list(product((0,1),repeat=n))
                f=[0]*(2**n)
                for pattern,value in zip(profiles,s['direction']):f[sum(int(bit)*2**(n-1-i) for i,bit in enumerate(pattern))]=value
                chi=[F(1),3-rho,(3-rho)**2*F(D-1,D)][ell] if structural else F(1)
                eta=weight*F(2**(n*(n+1)//2),prod(range(v-n,v+1)))*chi
                assert eta>0
                vectors.append(dict(H_bits=graph_bits(n,mask),anchor_size=n,atlas_id=s['anchor'],atlas_mask=mask,degree=ell,f=list(map(str,f)),eta=str(eta)))
            else:
                if s['kind']=='nonnegative_count':count_sources+=1
                else:moment_sources+=1
                aux.append(dict(kind=s['kind'],source=s,normalized_weight=str(weight),nonnegative_form='minus full_row dot y',full_row=t['full_row']))
        # Convert the exact bounded-residual comparison to the normalized -1 identity.
        combined=list(map(F,c['combined_coefficients']));check=[-q/delta for q in combined]
        for j,q in enumerate(combined[1:],1):
            if not q:continue
            if q>0:
                aux.append(dict(kind='residual_nonnegative_scaled_count',atlas_id=core[j],weight=str(q/delta)))
                check[j]+=q/delta
            else:
                U=F(c['bounds'][j]);aux.append(dict(kind='residual_upper_bound_slack',atlas_id=core[j],U=str(U),weight=str(-q/delta),nonnegative_form='U - y_F'))
                check[0]+=-q*U/delta;check[j]+=q/delta
        assert check==[F(-1)]+[F(0)]*(len(check)-1)
    form=dict(parameters=c['parameters'],count_order=p,structural_prerequisites=structural,
              profile_order='binary lexicographic, 0..2^m-1; omitted profiles extended by zero',
              H_bits_order='01,02,...,0(m-1),12,...',normalization='article S; labelled N_F; sum nonnegative sources = -1',
              scaled_count_definition='y_F = 2^(h*(h-1)/2) N_F / ((v)_h), h=|F|; (v)_h=v(v-1)...(v-h+1)',
              kernel_terms=vectors,auxiliary_nonnegative_terms=aux,original_exact_margin=str(delta),
              boundary='For structural cases, the article root/complete-shell theorems justify source equations; not a formal proof-assistant encoding.')
    (folder/'article_form.json').write_text(json.dumps(form,indent=2)+'\n');all_f.append(form)
    index.append(dict(parameters=c['parameters'],status='EXACT_VERIFIED',fresh_cone_sdp=True,count_order=p,
                      proof_type='structural' if structural else 'core',kernel_terms=len(vectors),count_sources=count_sources,
                      integer_moment_sources=moment_sources,positive_margin_decimal=margin,
                      certificate=f'fresh/{v}/certificate.json',article_form=f'fresh/{v}/article_form.json',verification=f'fresh/{v}/verification.json'))
(ROOT/'all_weight_functions.json').write_text(json.dumps(all_f,indent=2)+'\n')
(ROOT/'certificate_index.json').write_text(json.dumps(index,indent=2)+'\n')
print(json.dumps(index,indent=2))


==> anc/srg-gegenbauer-counting-main/code/discovery/prepare_and_run_models.py <==
#!/usr/bin/env python3
"""Optional numerical discovery in a new output directory.

The six five/six-point models are rebuilt from parameters. The four
seven-point models use retained exact graph/count/structural source data.
No certificate direction or multiplier is supplied to the fresh solve.
This wrapper does not modify the checked paper certificates.
"""
from pathlib import Path
from hashlib import sha256
from importlib import metadata
from datetime import datetime
import argparse
import ast
import json
import os
import shutil
import subprocess
import sys

HERE=Path(__file__).resolve().parent
ROOT=HERE.parent
CASES=(351,375,405,441,476,540,550,575,703,1344)
SIX=(540,550,703,1344,351,476)
SEVEN=(405,375,441,575)

def inputs():
    pinned = 0
    for package in ("legacy_ten", "pure405"):
        manifest = ROOT/"data"/package/"INPUTS.sha256"
        for line in manifest.read_text().splitlines():
            digest, name = line.split("  ", 1)
            candidate = manifest.parent/name
            if not candidate.is_file() or sha256(candidate.read_bytes()).hexdigest() != digest:
                raise SystemExit("Pinned model input changed: data/"+package+"/"+name)
            pinned += 1
    paths=[ROOT/"data/pure405/atlas/graphs.txt"]
    paths += [ROOT/("data/pure405/atlas/map%d.bin"%n) for n in range(1,8)]
    paths += [ROOT/"data/pure405/data/degree2/core_recipes_405.json"]
    for v in (375,441,575):
        paths += [ROOT/("data/legacy_ten/rebuild_%d/%s"%(v,name)) for name in
                  ("affine_recipes_%d.json"%v,"forbidden_%d.json"%v,"integer_moments.json")]
    for p in paths:
        if not p.is_file():
            raise SystemExit("Missing discovery model input: "+str(p.relative_to(ROOT)))
    programs=sorted((HERE/"engine").glob("*.py"))
    for p in programs:
        ast.parse(p.read_text(),filename=p.name)
    return {"pinned_inputs_checked":pinned, "model_inputs":len(paths), "programs_syntax_checked":len(programs),
            "model_sha256":{str(p.relative_to(ROOT)):sha256(p.read_bytes()).hexdigest() for p in paths}}

def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--cases",nargs="+",type=int,choices=CASES,default=list(CASES))
    parser.add_argument("--output",type=Path,help="New directory for staged programs, model inputs and fresh results")
    parser.add_argument("--check-inputs",action="store_true",help="Check syntax, model paths and installed dependency metadata, without solving")
    parser.add_argument("--prepare-only",action="store_true",help="Stage a new run directory without importing optimization packages")
    args=parser.parse_args()
    report=inputs();versions={}
    for package in ("cvxpy","clarabel","numpy","scipy"):
        try: versions[package]=metadata.version(package)
        except metadata.PackageNotFoundError: versions[package]=None
    report["installed_versions"]=versions
    if args.check_inputs:
        report["check"]="PASS syntax and model input paths; no optimization executed"
        print(json.dumps(report,indent=2));return
    if not args.prepare_only and any(v is None for v in versions.values()):
        raise SystemExit("Install discovery/requirements.txt in your numerical Python environment first, or use --prepare-only.")
    destination=(args.output or ROOT/"runs"/("discovery_"+datetime.now().strftime("%Y%m%d_%H%M%S"))).resolve()
    if destination.exists():
        raise SystemExit("Choose a new output directory; existing results will not be overwritten: "+str(destination))
    destination.mkdir(parents=True)
    shutil.copytree(HERE/"engine",destination/"engine",ignore=shutil.ignore_patterns("__pycache__","*.pyc"))
    shutil.copytree(ROOT/"data",destination/"article_replay",ignore=shutil.ignore_patterns("__pycache__","*.pyc"))
    (destination/"fresh").mkdir()
    report.update({"requested_cases":args.cases,"optimization_executed":False})
    commands=[]
    selected=[str(v) for v in SIX if v in args.cases]
    if selected:commands.append([sys.executable,str(destination/"engine/run_fresh.py"),*selected])
    for v in SEVEN:
        if v in args.cases:
            commands += [[sys.executable,str(destination/"engine/fresh_seven.py"),str(v)],
                         [sys.executable,"-S",str(destination/"engine/verify_fresh_seven.py"),str(v)]]
    if set(args.cases)==set(CASES):
        commands.append([sys.executable,"-S",str(destination/"engine/export_catalogue.py")])
    report["commands"]=[[Path(c[0]).name]+[str(Path(a).relative_to(destination)) if a.startswith(str(destination)) else a for a in c[1:]] for c in commands]
    (destination/"run_configuration.json").write_text(json.dumps(report,indent=2)+"\n")
    if args.prepare_only:
        print("Prepared discovery inputs at "+str(destination));return
    env=dict(os.environ,PYTHONDONTWRITEBYTECODE="1")
    for command in commands:
        subprocess.run(command,cwd=destination,env=env,check=True)
    report["optimization_executed"]=True
    report["result"]="Completed numerical search and the associated exact checks."
    (destination/"run_configuration.json").write_text(json.dumps(report,indent=2)+"\n")
    print("Finished. Fresh results: "+str(destination/"fresh"))

if __name__=="__main__":
    main()


==> anc/srg-gegenbauer-counting-main/code/discovery/reconstruct_inequality_sources.py <==
"""Portable exact source construction for the four seven-point models.

Reads only graph atlas, affine count formulas and proved structural conditions.
Does not read any archived certificate, f direction, cut or multiplier.
"""
from pathlib import Path
from fractions import Fraction as F
from itertools import product
import json
import numpy as np
ROOT=Path(__file__).resolve().parents[1]

def inverse(g):
    n=len(g);a=[row[:]+[F(i==j) for j in range(n)] for i,row in enumerate(g)]
    for i in range(n):
        assert a[i][i]>0,'reference Gram not positive definite'
        pivot=a[i][i];a[i]=[q/pivot for q in a[i]]
        for j in range(n):
            if j!=i:
                t=a[j][i];a[j]=[q-t*r for q,r in zip(a[j],a[i])]
    return [row[n:] for row in a]

class ExactModel:
    def __init__(self,v):
        self.v=v
        self.k,self.lam,self.mu,self.f={375:(102,45,21,34),405:(132,63,33,30),441:(88,35,13,44),575:(112,45,16,46)}[v]
        self.eta=F(self.k+3,v)
        atlas=ROOT/'article_replay/pure405/atlas'
        self.aa=[]
        for line in (atlas/'graphs.txt').read_text().splitlines():
            i,n,mask=map(int,line.split());assert i==len(self.aa)
            a=np.zeros((n,n),dtype=np.int64)
            for j in range(n):
                for k in range(j):a[k,j]=a[j,k]=(mask>>(j*(j-1)//2+k))&1
            self.aa.append(a)
        self.maps={n:np.fromfile(atlas/f'map{n}.bin',dtype='<i2') for n in range(1,8)}
        if v==405:
            raw=json.loads((ROOT/'article_replay/pure405/data/degree2/core_recipes_405.json').read_text())
            recipes=raw['expressions'];self.cores=raw['cores'];self.forbidden=set();self.moments={'ineq':[]}
        else:
            folder=ROOT/f'article_replay/legacy_ten/rebuild_{v}'
            recipes=json.loads((folder/f'affine_recipes_{v}.json').read_text())
            self.forbidden={r['id'] for r in json.loads((folder/f'forbidden_{v}.json').read_text())}
            self.moments=json.loads((folder/'integer_moments.json').read_text())
        self.recipes={int(i):{int(j):F(q) for j,q in row.items()} for i,row in recipes.items()}
        self.nvar=1+max(j for row in self.recipes.values() for j in row)
        self.cache={}

    def identify(self,A):
        mask=sum(int(A[i,j])<<(j*(j-1)//2+i) for j in range(len(A)) for i in range(j))
        return int(self.maps[len(A)][mask])

    def extended(self,A,p,q=None,edge=0):
        n=len(A);size=n+1+(q is not None);B=np.zeros((size,size),dtype=np.int64);B[:n,:n]=A
        B[n,:n]=B[:n,n]=p
        if q is not None:B[n+1,:n]=B[:n,n+1]=q;B[n,n+1]=B[n+1,n]=edge
        return self.identify(B)

    def geometry(self,hid):
        if hid in self.cache:return self.cache[hid]
        A=self.aa[hid];m=len(A);c=3-self.eta
        G=[[F(int(A[i,j])+3*(i==j))-self.eta for j in range(m)] for i in range(m)]
        if self.v==405:G=[[q/c for q in row] for row in G]
        inv=inverse(G);pats=[];u=[];h=[];singles=[]
        for p in product((0,1),repeat=m):
            target=self.extended(A,p)
            if target in self.forbidden:continue
            vector=[(F(t)-self.eta)/(c if self.v==405 else 1) for t in p]
            ht=(1 if self.v==405 else c)-sum(vector[i]*inv[i][j]*vector[j] for i in range(m) for j in range(m))
            if self.v!=405 and ht<0:continue
            pats.append(p);u.append(vector);h.append(ht);singles.append(target)
        n=len(pats)
        proj=[[sum(u[i][a]*inv[a][b]*u[j][b] for a in range(m) for b in range(m)) for j in range(n)] for i in range(n)]
        pairs=[[[self.extended(A,p,q,e) for e in (0,1)] for q in pats] for p in pats]
        result=(m,pats,h,singles,proj,pairs);self.cache[hid]=result;return result

    def full_row(self,source):
        kind=source['kind']
        if kind=='nonnegative_count':return {source['graph_id']:F(-1)}
        if kind=='integer_moment':return {int(i):F(q) for i,q in self.moments['ineq'][source['row_index']].items()}
        assert kind=='PSD'
        m,pats,h,ones,proj,pairs=self.geometry(source['anchor']);ell=source['degree'];w=source['direction']
        assert len(w)==len(pats);D=self.f-m;c=3-self.eta;row={};factor=F(self.v-m-1,2**(m+1))
        def add(i,q):
            if q and i not in self.forbidden:row[i]=row.get(i,F(0))-q
        for i,wi in enumerate(w):
            diag=h[i]**ell*(1-F(1,D) if ell==2 and self.v!=405 else 1)
            add(ones[i],wi*wi*diag)
            for j,wj in enumerate(w):
                for e,target in enumerate(pairs[i][j]):
                    t=(F(e)-self.eta)/(c if self.v==405 else 1)-proj[i][j]
                    val=[F(1),t,(D*t*t-h[i]*h[j])/(D-1) if self.v==405 else t*t-h[i]*h[j]/D][ell]
                    add(target,wi*wj*factor*val)
        return {i:q for i,q in row.items() if q}

    def reduce(self,full):
        row=[F(0)]*self.nvar
        for i,q in full.items():
            for j,r in self.recipes[i].items():row[j]+=q*r
        return row


==> anc/srg-gegenbauer-counting-main/code/discovery/recover_rational_certificate.py <==
"""Article 5.3: round NEW SDP eigendirections, solve LP, reconstruct exactly.

The LP selects a basis only. Its coefficients are solved again over Q and
accepted only if every multiplier is nonnegative and the identity is exact.
"""
from pathlib import Path
import sys,json,math,time,argparse
from fractions import Fraction as Q
HERE=Path(__file__).resolve().parent
sys.path.insert(0,str(HERE/'python'))
import numpy as np
from scipy.optimize import linprog
from build_model import rref,serial

def primitive(f,den):
    a=[int(round(float(x)*den/max(abs(t) for t in f))) for x in f]
    g=math.gcd(*a)
    if not g:return None
    a=[x//g for x in a]
    if next(x for x in a if x)!=abs(next(x for x in a if x)):
        a=[-x for x in a]
    return a

def main(folder):
    start=time.monotonic()
    data=json.loads((folder/'data.json').read_text())
    numerical=json.loads((folder/'numerical_solution.json').read_text())
    blocks={(b['H'],b['ell']):[[[Q(t) for t in row] for row in mat] for mat in b['M']] for b in data['blocks']}
    affine=[[Q(t) for t in row] for row in data['affine']]
    q=len(data['free_indices']); target=[Q(-1)]+[Q(0)]*q
    eigs=[e for e in numerical['directions'] if e['eigenvalue']>1e-6]
    candidates=[];seen=set();trials=[]
    for den in [1,2,3,4,5,6,8,10,12,16,20,30,50,100,200,500,1000,10000]:
        for eig in eigs:
            f=primitive(eig['f'],den)
            if f is None:continue
            key=(eig['H'],eig['ell'],tuple(f))
            if key in seen:continue
            seen.add(key)
            M=blocks[key[:2]]
            kap=[sum(f[a]*f[b]*mm[a][b] for a in range(len(f)) for b in range(len(f))) for mm in M]
            candidates.append(dict(H=key[0],ell=key[1],f=f,kappa=kap,rounding_denominator=den))
        columns=[c['kappa'] for c in candidates]+affine
        varscale=[Q(1)]+[Q(str(numerical['variable_scaling']['variable_scale']))]*q
        scales=[max(abs(x*s) for x,s in zip(col,varscale)) or Q(1) for col in columns]
        B=np.array([[float(x*s/z) for x,s in zip(col,varscale)] for col,z in zip(columns,scales)]).T
        res=linprog(np.ones(len(columns)),A_eq=B,b_eq=np.array([-1.]+[0.]*q),bounds=(0,None),method='highs',
                    options=dict(primal_feasibility_tolerance=1e-9,dual_feasibility_tolerance=1e-9))
        trial=dict(denominator=den,candidate_count=len(candidates),status=int(res.status),message=res.message)
        trials.append(trial);print(trial,flush=True)
        if not res.success:continue
        support=[i for i,x in enumerate(res.x) if x>1e-8]
        # Re-solve the original, unscaled coefficient identity with rational Gaussian elimination.
        aug=[[columns[i][j] for i in support]+[target[j]] for j in range(q+1)]
        red,piv=rref(aug,len(support))
        if len(piv)!=len(support) or any(row[-1] for row in red[len(piv):]):
            trial['exact_failure']='basis_rank_or_consistency';continue
        weights=[Q(0)]*len(support)
        for row,i in zip(red,piv): weights[i]=row[-1]
        if min(weights)<0:
            trial['exact_failure']='negative_weight';continue
        total=[sum(w*columns[i][j] for i,w in zip(support,weights)) for j in range(q+1)]
        assert total==target
        terms=[];z=[Q(0)]*len(affine)
        for i,w in zip(support,weights):
            if not w:continue
            if i<len(candidates): terms.append(dict(candidates[i],eta=w))
            else:z[i-len(candidates)]=w
        cert=dict(parameters=data['parameters'],terms=terms,z=z,identity=total,
                  source='Fresh SDP eigendirections; no prior certificate f or weights read',
                  exact_reconstruction='Rational Gaussian elimination on LP-selected columns',
                  numerical_file='numerical_solution.json',trials=trials,seconds=time.monotonic()-start)
        (folder/'certificate.json').write_text(json.dumps(serial(cert),indent=2)+'\n')
        print('EXACT CERTIFICATE',len(terms),'kernel terms',sum(t!=0 for t in z),'count terms',flush=True)
        for t in terms:print(t['H'],t['ell'],t['f'],'eta',str(t['eta']),flush=True)
        return
    (folder/'rational_recovery_failed.json').write_text(json.dumps(trials,indent=2)+'\n')
    raise RuntimeError('No exact certificate recovered from rounded fresh directions')

if __name__=='__main__':
    ap=argparse.ArgumentParser();ap.add_argument('--folder',type=Path,default=HERE);args=ap.parse_args();main(args.folder)


==> anc/srg-gegenbauer-counting-main/code/discovery/requirements.txt <==
cvxpy==1.9.3
clarabel==0.11.1
numpy==2.5.4
scipy==1.18.1


==> anc/srg-gegenbauer-counting-main/code/discovery/search_five_and_six_point_models.py <==
"""Fresh full-cone SDP discovery, rational reconstruction and exact verification."""
from pathlib import Path
import json,sys,time,traceback
from build_model import build
from solve_sdp import run
from recover_rational import main as recover
from verify_certificate import verify
ROOT=Path(__file__).resolve().parents[1]
CASES={540:(540,147,66,30),550:(550,162,75,36),703:(703,182,81,35),1344:(1344,221,88,26),351:(351,140,73,44),476:(476,133,60,28)}
results=[]
for v in map(int,sys.argv[1:] or CASES):
    started=time.monotonic();out=ROOT/'fresh'/str(v);p=6 if v in (351,476) else 5
    try:
        print('START',v,flush=True)
        data=build(CASES[v],out,p=p)
        run(out/'data.json',out/'numerical_solution.json',variable_scale=10**(10 if p==5 else 12))
        recover(out)
        certificate=json.loads((out/'certificate.json').read_text())
        audit=verify(json.loads((out/'data.json').read_text()),certificate)
        (out/'verification.json').write_text(json.dumps(audit,indent=2)+'\n')
        result=dict(v=v,status='EXACT_VERIFIED',kernel_terms=len(certificate['terms']),count_terms=sum(t!='0' for t in certificate['z']),p=p,seconds=time.monotonic()-started)
    except Exception as e:
        traceback.print_exc();result=dict(v=v,status='FAILED',error=str(e),seconds=time.monotonic()-started)
    results.append(result);print('FINAL_CASE',json.dumps(result),flush=True)
    (ROOT/'fresh'/f'batch_{sys.argv[1] if len(sys.argv)>1 else "all"}.json').write_text(json.dumps(results,indent=2)+'\n')
if any(result['status']!='EXACT_VERIFIED' for result in results):
    raise SystemExit('One or more fresh cases failed; see batch report and log.')


==> anc/srg-gegenbauer-counting-main/code/discovery/search_seven_point_models.py <==
"""Fresh seven-point cone SDP; no saved f, cut, dual or certificate is read.

Verified archived count eliminations and proved structural source rows are
used as model data. New cone dual eigendirections are rounded, an LP selects
rows, and every selected row is regenerated over the rationals. Bounds pay
ALL residual coefficients exactly; no floating residual is ignored.
"""
from pathlib import Path
import sys,json,time,importlib.util,itertools,math,warnings
from fractions import Fraction as F
HERE=Path(__file__).resolve().parent;ROOT=HERE.parent;BASE=ROOT.parents[1]
sys.path.insert(0,str(HERE/'python'))
import numpy as np
import scipy.sparse as sp
from scipy.optimize import linprog
import cvxpy as cp
from row_sources import ExactModel

def setup(v):
    return ExactModel(v)

def numeric_blocks(eng,P):
    blocks=[]
    for hid,A in enumerate(eng.aa):
        m=len(A)
        if m>5:break
        if hid in eng.forbidden:continue
        eta=float(eng.eta);G=A+3*np.eye(m)-eta
        if eng.v==405:G=G/(3-eta)
        if np.linalg.eigvalsh(G)[0]<=1e-10:continue
        pats=np.array(list(itertools.product((0,1),repeat=m)))
        u=(pats-eta)/(3-eta) if eng.v==405 else pats-eta
        proj=u@np.linalg.inv(G)@u.T
        rho=(1 if eng.v==405 else 3-eta)-np.diag(proj)
        singles=[eng.extended(A,p) for p in pats]
        keep=list(range(len(pats))) if eng.v==405 else [i for i,h in enumerate(rho) if h>=-1e-10 and singles[i] not in eng.forbidden]
        if not keep:continue
        pats=pats[keep];rho=rho[keep];proj=proj[np.ix_(keep,keep)];singles=[singles[i] for i in keep]
        n=len(pats);D=eng.f-m
        rr=[];cc=[];values=[[],[],[]]
        for i,p in enumerate(pats):
            rr.append(i*n+i);cc.append(singles[i])
            for ell in range(3):values[ell].append(rho[i]**ell*(1-1/D if ell==2 and eng.v!=405 else 1))
            for j,q in enumerate(pats):
                for edge in (0,1):
                    target=eng.extended(A,p,q,edge)
                    if target in eng.forbidden:continue
                    t=((edge-eta)/(3-eta) if eng.v==405 else edge-eta)-proj[i,j]
                    vals=[1,t,(D*t*t-rho[i]*rho[j])/(D-1) if eng.v==405 else t*t-rho[i]*rho[j]/D]
                    rr.append(i*n+j);cc.append(target)
                    for ell in range(3):values[ell].append((eng.v-m-1)/2**(m+1)*vals[ell])
        for ell in range(3):
            K=sp.csr_matrix((values[ell],(rr,cc)),shape=(n*n,len(eng.aa)))@P
            M=np.array(K).reshape(n,n,eng.nvar).transpose(2,0,1)
            M=(M+M.transpose(0,2,1))/2
            scale=float(np.max(abs(M)))
            if scale<1e-8:continue
            blocks.append(dict(anchor=hid,degree=ell,m=m,size=n,M=M,scale=scale,profiles=pats.tolist()))
    return blocks

def run(v):
    started=time.monotonic();out=ROOT/'fresh'/str(v);out.mkdir(parents=True,exist_ok=True)
    eng=setup(v)
    P=np.zeros((len(eng.aa),eng.nvar))
    for i,row in eng.recipes.items():
        for j,q in row.items():P[i,j]=float(q)
    blocks=numeric_blocks(eng,P)
    print('BUILT',v,len(blocks),'blocks',eng.nvar,'coordinates',time.monotonic()-started,flush=True)
    counts=[i for i in range(len(P)) if i not in eng.forbidden and max(abs(P[i]))>1e-14]
    base=[-P[i] for i in counts];sources=[dict(kind='nonnegative_count',graph_id=i) for i in counts]
    for i,row in enumerate(eng.moments['ineq']):
        exact=eng.reduce({int(k):F(c) for k,c in row.items()})
        if not any(exact):continue
        base.append(np.array([float(q) for q in exact]))
        sources.append(dict(kind='integer_moment',row_index=i))
    base=np.array(base);base/=np.max(abs(base),axis=1)[:,None]
    if '--recover-only' in sys.argv:
        directions=json.loads((out/'numerical_solution.json').read_text())['directions']
    else:
        x=cp.Variable(eng.nvar-1);t=cp.Variable(nonneg=True);xx=cp.hstack([1,x])
        cons=[base@xx<=t];matrix_cons=[]
        for block in blocks:
            M=block['M']/block['scale'];n=block['size']
            mm=cp.reshape(M.reshape(eng.nvar,n*n).T@xx,(n,n),order='C')
            c=mm+t*np.eye(n)>>0;cons.append(c);matrix_cons.append(c)
        prob=cp.Problem(cp.Minimize(t),cons)
        prob.solve(solver='CLARABEL',verbose=True,tol_gap_abs=1e-11,tol_feas=1e-11,tol_gap_rel=1e-11,max_iter=400,time_limit=180)
        print('SDP',v,prob.status,prob.value,flush=True)
        assert t.value is not None and float(t.value)>1e-10
        directions=[]
        for block,c in zip(blocks,matrix_cons):
            Y=(c.dual_value+c.dual_value.T)/2;ev,U=np.linalg.eigh(Y)
            for j in range(len(ev)):
                if ev[j]>1e-9:
                    f=np.rint(U[:,j]/np.max(abs(U[:,j]))*1000000).astype(np.int64)
                    g=math.gcd(*map(int,f));f=f//g
                    directions.append(dict(kind='PSD',anchor=block['anchor'],degree=block['degree'],direction=f.tolist(),eigenvalue=float(ev[j])))
        (out/'numerical_solution.json').write_text(json.dumps(dict(v=v,status=prob.status,phase_one_margin=float(t.value),blocks=len(blocks),coordinates=eng.nvar,directions=directions,provenance='Fresh cone SDP on verified count/source data; no archived directions, cuts or weights read'),indent=2)+'\n')
    print('DIRECTIONS',v,len(directions),flush=True)
    bykey={(b['anchor'],b['degree']):b for b in blocks}
    rows=list(base);all_sources=list(sources)
    for source in directions:
        b=bykey[source['anchor'],source['degree']];w=np.array(source['direction'],dtype=float)
        row=-np.einsum('a,jab,b->j',w,b['M'],w);scale=max(abs(row))
        if scale>1e-15:rows.append(row/scale);all_sources.append(source)
    rows=np.array(rows)
    # Replace all selected floating rows by exact reconstructions before accepting.
    cache={};checks=0
    for retry in range(40):
        with warnings.catch_warnings():
            warnings.simplefilter('ignore')
            lp=linprog(np.r_[np.zeros(eng.nvar-1),1.],A_ub=np.c_[rows[:,1:],-np.ones(len(rows))],b_ub=-rows[:,0],
                       bounds=[(None,None)]*(eng.nvar-1)+[(0,None)],method='highs-ipm',
                       options={'time_limit':120,'threads':1,'primal_feasibility_tolerance':1e-10,'dual_feasibility_tolerance':1e-10})
        assert lp.success,lp.message
        weights=-lp.ineqlin.marginals
        active=[i for i,w in enumerate(weights) if w>1e-13]
        todo=[i for i in active if i not in cache]
        print('LP_ACTIVE',v,retry,len(active),'new_exact',len(todo),'margin',lp.fun,flush=True)
        for index in todo:
            full=eng.full_row(all_sources[index]);reduced=eng.reduce(full);scale=max(map(abs,reduced))
            cache[index]=(full,reduced,scale)
            rows[index]=[float(q/scale) for q in reduced] if scale else np.zeros(eng.nvar)
            checks+=1
            if checks%20==0:print('EXACT',v,checks,flush=True)
        if not todo:break
    else:raise RuntimeError('Exact active-row stabilization did not finish')
    terms=[];total=[F(0)]*eng.nvar
    for index in active:
        full,reduced,scale=cache[index]
        if not scale:continue
        source=all_sources[index];w=F(repr(float(weights[index])))
        for j,q in enumerate(reduced):total[j]+=w*q/scale
        terms.append(dict(source=source,weight=str(w),scale=str(scale),full_row={str(i):str(q) for i,q in full.items()}))
    if v==405:bounds=[2**(len(eng.aa[i])*(len(eng.aa[i])-1)//2) for i in eng.cores]
    else:bounds=[1]+[1024 if v==375 else 256]*(eng.nvar-1)
    margin=total[0]+sum((q*b for q,b in zip(total[1:],bounds[1:]) if q<0),F(0))
    report=dict(parameters=[eng.v,eng.k,eng.lam,eng.mu],status='EXACT_POSITIVE_MARGIN' if margin>0 else 'RECOVERY_FAILED',
                terms=terms,combined_coefficients=list(map(str,total)),bounds=bounds,exact_margin=str(margin),decimal_margin=float(margin),
                seconds=time.monotonic()-started,provenance='Fresh cone SDP -> new rounded f -> fresh LP -> exact regenerated rows and bounded residual')
    (out/'certificate.json').write_text(json.dumps(report,indent=2)+'\n')
    print('FINAL',v,report['status'],len(terms),float(margin),report['seconds'],flush=True)
    assert margin>0

if __name__=='__main__':run(int(sys.argv[1]))


==> anc/srg-gegenbauer-counting-main/code/discovery/solve_semidefinite_program.py <==
"""Fresh cone SDP solve of the exact article model in data.json.

No historical certificate or weight direction is loaded.  This program
records numerical exploration only; exact reconstruction is a separate step.
"""
from pathlib import Path
from fractions import Fraction
import argparse
import hashlib
import json
import sys
import time

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE / 'python'))
import cvxpy as cp
import numpy as np


def floating(value):
    if isinstance(value, list):
        return [floating(x) for x in value]
    return float(Fraction(value))


def statistics(problem):
    s = problem.solver_stats
    return {'solver_name': s.solver_name, 'solve_time': s.solve_time,
            'setup_time': s.setup_time, 'num_iters': s.num_iters,
            'extra_stats': repr(s.extra_stats)}


def run(data_path, output_path, solver='CLARABEL', variable_scale=10**10):
    started = time.time()
    data_bytes = data_path.read_bytes()
    data = json.loads(data_bytes)
    affine = np.array(floating(data['affine']))
    matrices = [np.array(floating(b['M'])) for b in data['blocks']]
    coordinate_scale = np.array([1.] + [float(variable_scale)] * (affine.shape[1]-1))
    scaled_affine = affine * coordinate_scale
    row_scales = np.max(np.abs(scaled_affine), axis=1)
    assert np.all(row_scales > 0)
    scaled_affine = scaled_affine / row_scales[:, None]
    block_scales = [float(np.max(np.abs(M * coordinate_scale[:, None, None])))
                    for M in matrices]
    assert min(block_scales) > 0
    scaled_matrices = [M * coordinate_scale[:, None, None] / scale
                       for M, scale in zip(matrices, block_scales)]
    q = affine.shape[1] - 1
    options = ({'tol_gap_abs': 1e-10, 'tol_feas': 1e-10,
                'tol_gap_rel': 1e-10, 'max_iter': 500}
               if solver == 'CLARABEL' else {'eps': 1e-7, 'max_iters': 250000})
    t = cp.Variable(q, name='scaled_free_counts')
    count_constraint = scaled_affine[:, 0] + scaled_affine[:, 1:] @ t >= 0
    primal_constraints = [count_constraint]
    for M in scaled_matrices:
        primal_constraints.append(M[0] + sum(M[j+1] * t[j] for j in range(q)) >> 0)
    primal = cp.Problem(cp.Minimize(0), primal_constraints)
    print('FRESH PRIMAL SOLVE', data['parameters'], solver, flush=True)
    primal.solve(solver=solver, verbose=True, **options)
    primal_record = {'status': primal.status, 'value': float(primal.value) if np.isfinite(primal.value) else None,
                     'statistics': statistics(primal)}
    if t.value is not None:
        primal_record['free_counts'] = (variable_scale * t.value).tolist()
        primal_record['scaled_count_minimum'] = float(np.min(scaled_affine @ np.r_[1., t.value]))
        primal_record['scaled_block_minimum_eigenvalues'] = [
            float(np.linalg.eigvalsh(np.einsum('j,jab->ab', np.r_[1., t.value], M))[0])
            for M in scaled_matrices]

    z = cp.Variable(len(affine), nonneg=True, name='scaled_count_multipliers')
    Ys = [cp.Variable(M.shape[1:], symmetric=True, name=f'Y_{b["H"]}_{b["ell"]}')
          for M, b in zip(scaled_matrices, data['blocks'])]
    contraction = [scaled_affine[:, j] @ z + sum(cp.sum(cp.multiply(Y, M[j]))
                   for Y, M in zip(Ys, scaled_matrices)) for j in range(q+1)]
    dual_constraints = [Y >> 0 for Y in Ys]
    dual_constraints += [contraction[j] == 0 for j in range(1, q+1)]
    dual_constraints += [cp.sum(z) + sum(cp.trace(Y) for Y in Ys) == 1]
    dual = cp.Problem(cp.Maximize(-contraction[0]), dual_constraints)
    print('FRESH DUAL SOLVE', solver, flush=True)
    dual.solve(solver=solver, verbose=True, **options)
    dual_record = {'status': dual.status, 'value': float(dual.value),
                   'statistics': statistics(dual)}
    directions = []
    if z.value is not None and all(Y.value is not None for Y in Ys):
        zv = np.array(z.value)
        Yv = [(Y.value + Y.value.T)/2 for Y in Ys]
        combined = scaled_affine.T @ zv + sum(
            np.einsum('ab,jab->j', Y, M) for Y, M in zip(Yv, scaled_matrices))
        dual_record.update({
            'scaled_count_multipliers': zv.tolist(),
            'original_count_multipliers': (zv / row_scales).tolist(),
            'combined_coefficients_in_1_scaled_xi': combined.tolist(),
            'max_coordinate_cancellation_residual': float(np.max(np.abs(combined[1:]))),
            'normalization_residual': float(abs(np.sum(zv) + sum(np.trace(Y) for Y in Yv)-1)),
            'minimum_count_multiplier': float(np.min(zv)),
            'blocks': []})
        for b, Y, scale in zip(data['blocks'], Yv, block_scales):
            vals, U = np.linalg.eigh(Y)
            dual_record['blocks'].append({'H': b['H'], 'ell': b['ell'],
                'scaled_Y': Y.tolist(), 'original_Y': (Y/scale).tolist(),
                'eigenvalues': vals.tolist(), 'block_scale': scale})
            for i, eta in enumerate(vals):
                if eta > 1e-10:
                    directions.append({'H': b['H'], 'ell': b['ell'],
                        'eigenvalue': float(eta), 'original_eigenvalue': float(eta/scale),
                        'f': U[:, i].tolist()})
        assert dual.value > 1e-8, 'No positive numerical dual objective found.'
        assert np.max(np.abs(combined[1:])) < 1e-7, 'Dual cancellation is not accurate enough.'
    else:
        raise RuntimeError('No dual solution returned')
    report = {'parameters': data['parameters'], 'model_sha256': hashlib.sha256(data_bytes).hexdigest(),
        'input': str(data_path.resolve()), 'input_provenance': 'Fresh exact article model only; no prior directions read.',
        'count_convention': data['count_convention'], 'profile_order': data['profile_order'],
        'variable_scaling': {'formula': 'xi_j = variable_scale * t_j', 'variable_scale': variable_scale},
        'count_row_scales': row_scales.tolist(), 'block_scales': block_scales,
        'scaling_convention': 'A_scaled = A * diag(1,s,...,s) / row_scale; M_scaled_j = M_j * coordinate_scale_j / block_scale. Original z=z_scaled/row_scale, original Y=Y_scaled/block_scale. No profile congruence.',
        'solver_options': options, 'primal': primal_record, 'dual': dual_record,
        'directions': directions, 'elapsed_seconds': time.time()-started,
        'proof_status': 'NUMERICAL ONLY; rational directions and exact nonnegative LP still required.'}
    output_path.write_text(json.dumps(report, indent=2) + '\n')
    print('RESULT', json.dumps({'primal_status': primal.status, 'dual_status': dual.status,
        'dual_objective': dual.value, 'direction_count': len(directions),
        'max_cancel_residual': dual_record['max_coordinate_cancellation_residual'],
        'elapsed_seconds': report['elapsed_seconds']}), flush=True)
    return report


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--data', type=Path, default=HERE/'data.json')
    parser.add_argument('--output', type=Path, default=HERE/'numerical_solution.json')
    parser.add_argument('--solver', choices=('CLARABEL', 'SCS'), default='CLARABEL')
    parser.add_argument('--variable-scale', type=float, default=1e10)
    args = parser.parse_args()
    run(args.data, args.output, args.solver, args.variable_scale)


==> anc/srg-gegenbauer-counting-main/code/discovery/verify_new_certificate.py <==
#!/usr/bin/env python3
"""Independently verify an SRG certificate in the 2026-10-14 article convention.

Only the Python standard library is required. No solver or discovery code is
imported. N_F always counts labelled induced embeddings, not vertex subsets.
All numerical inputs are converted to Fraction, and every test is exact.

Usage: python3 verify_certificate.py [data.json] [certificate.json]
"""
from argparse import ArgumentParser
from fractions import Fraction as Q
from itertools import combinations, permutations, product
from math import comb, factorial, isqrt
from pathlib import Path
import json
import time


def check(condition, message):
    if not condition:
        raise ValueError(message)


def matrix(n, bits):
    check(len(bits) == n * (n - 1) // 2, "Invalid graph bit length")
    a = [[0] * n for _ in range(n)]
    for (i, j), bit in zip(combinations(range(n), 2), bits):
        check(bit in "01", "Invalid graph bit")
        a[i][j] = a[j][i] = int(bit)
    return a


def graph_code(a, labels):
    return "".join(str(a[i][j]) for i, j in combinations(labels, 2))


def enumerate_graphs(p):
    """Enumerate all labelled graphs, identify every permutation orbit."""
    graphs, arrays, autos, canonical = [], [], [], {}
    for n in range(1, p + 1):
        orders = list(permutations(range(n)))
        for bits_tuple in product("01", repeat=n * (n - 1) // 2):
            bits = "".join(bits_tuple)
            if (n, bits) in canonical:
                continue
            a = matrix(n, bits)
            orbit = [graph_code(a, labels) for labels in orders]
            check(min(orbit) == bits, "Graph enumeration order failed")
            index = len(graphs)
            for equivalent in orbit:
                canonical[n, equivalent] = index
            aut = orbit.count(bits)
            check(len(set(orbit)) * aut == factorial(n), "Orbit-stabilizer failed")
            graphs.append((n, bits))
            arrays.append(a)
            autos.append(aut)
    return graphs, arrays, autos, canonical


def counting_equations(parameters, p, graphs, arrays, autos, canonical):
    """Regenerate precisely (2.9) and (2.6), with no Aut(H) factors."""
    v, k, lam, mu = parameters
    rows, rhs = [], []
    size = len(graphs)
    for hi, (h, _) in enumerate(graphs):
        if h >= p:
            continue
        H = arrays[hi]
        base_sets = [()] + [(i,) for i in range(h)] + list(combinations(range(h), 2))
        for required in base_sets:
            if not required:
                external = v - h
            elif len(required) == 1:
                external = k - sum(H[required[0]])
            else:
                i, j = required
                external = (lam if H[i][j] else mu) - sum(H[i][w] * H[j][w] for w in range(h))
            row = [Q(0)] * size
            row[hi] = -external
            for profile in product((0, 1), repeat=h):
                if not all(profile[i] for i in required):
                    continue
                extension = [H[i][:] + [profile[i]] for i in range(h)]
                extension.append(list(profile) + [0])
                fi = canonical[h + 1, graph_code(extension, range(h + 1))]
                row[fi] += 1
            rows.append(row)
            rhs.append(Q(0))
    for n in range(1, p + 1):
        row = [Q(1, aut) if order == n else Q(0)
               for (order, _), aut in zip(graphs, autos)]
        rows.append(row)
        rhs.append(Q(comb(v, n)))
    return rows, rhs


def rref(rows, rhs):
    """Exact augmented elimination, retaining and rejecting inconsistent rows."""
    columns = len(rows[0])
    a = [[Q(value) for value in row] + [Q(b)] for row, b in zip(rows, rhs)]
    pivots = []
    for col in range(columns):
        target = len(pivots)
        candidate = next((i for i in range(target, len(a)) if a[i][col]), None)
        if candidate is None:
            continue
        a[target], a[candidate] = a[candidate], a[target]
        pivot = a[target][col]
        a[target] = [value / pivot for value in a[target]]
        for i, row in enumerate(a):
            if i != target and row[col]:
                scale = row[col]
                a[i] = [x - scale * y for x, y in zip(row, a[target])]
        pivots.append(col)
    check(all(any(row[:-1]) or not row[-1] for row in a), "Counting equations inconsistent")
    return a[:len(pivots)], pivots


def verify_affine(rows, rhs, affine, free_indices, rank):
    n, q = len(affine), len(free_indices)
    check(all(len(row) == q + 1 for row in affine), "Affine dimensions disagree")
    check(n - rank == q, "Affine space is not complete: dimension mismatch")
    check(len(set(free_indices)) == q, "Repeated free-coordinate index")
    for j, index in enumerate(free_indices):
        check(0 <= index < n, "Invalid free-coordinate index")
        check(affine[index] == [Q(0)] + [Q(j == k) for k in range(q)],
              "Free variables are not the declared original labelled counts")
    for i, (row, b) in enumerate(zip(rows, rhs)):
        check(len(row) == n, "Counting row dimension mismatch")
        actual = [sum(row[k] * affine[k][j] for k in range(n) if row[k]) for j in range(q + 1)]
        check(actual == [b] + [Q(0)] * q, "Counting/affine identity failed at row %d" % i)


def inverse_positive(a):
    """Symmetric positive definiteness via exact Schur pivots; return inverse."""
    n = len(a)
    schur = [row[:] for row in a]
    positive_pivots = []
    for k in range(n):
        pivot = schur[k][k]
        check(pivot > 0, "Anchor Gram matrix is not positive definite")
        positive_pivots.append(pivot)
        for i in range(k + 1, n):
            for j in range(k + 1, n):
                schur[i][j] -= schur[i][k] * schur[k][j] / pivot
    augmented = [row[:] + [Q(i == j) for j in range(n)] for i, row in enumerate(a)]
    for k in range(n):
        pivot = augmented[k][k]
        augmented[k] = [value / pivot for value in augmented[k]]
        for i in range(n):
            if i != k:
                scale = augmented[i][k]
                augmented[i] = [x - scale * y for x, y in zip(augmented[i], augmented[k])]
    inv = [row[n:] for row in augmented]
    check(all(sum(a[i][k] * inv[k][j] for k in range(n)) == int(i == j)
              for i in range(n) for j in range(n)), "Gram inverse check failed")
    return inv, positive_pivots


def gegenbauer(degree, dimension):
    polynomials = [[Q(1)], [Q(0), Q(1)]]
    for ell in range(2, degree + 1):
        coefficients = [Q(0)] * (ell + 1)
        for power, value in enumerate(polynomials[-1]):
            coefficients[power + 1] += (2 * ell + dimension - 4) * value
        for power, value in enumerate(polynomials[-2]):
            coefficients[power] -= (ell - 1) * value
        coefficients = [value / (ell + dimension - 3) for value in coefficients]
        polynomials.append(coefficients)
    return polynomials[degree]


def kernel_data(H, ell, m, d, alpha, beta):
    anchor = matrix(m, H)
    gram = [[Q(1) if i == j else beta if anchor[i][j] else alpha
             for j in range(m)] for i in range(m)]
    inv, pivots = inverse_positive(gram)
    profiles = list(product((0, 1), repeat=m))
    vectors = [[beta if bit else alpha for bit in profile] for profile in profiles]
    projection = [[sum(u[i] * inv[i][j] * w[j] for i in range(m) for j in range(m))
                   for w in vectors] for u in vectors]
    rho = [1 - projection[i][i] for i in range(2 ** m)]
    coefficients = gegenbauer(ell, d - m)
    pair = []
    for i in range(2 ** m):
        row = []
        for j in range(2 ** m):
            values = []
            for edge in (0, 1):
                t = (beta if edge else alpha) - projection[i][j]
                values.append(sum(coefficient * t ** power * (rho[i] * rho[j]) ** ((ell - power) // 2)
                                  for power, coefficient in enumerate(coefficients) if coefficient))
            row.append(values)
        pair.append(row)
    return {"anchor": anchor, "profiles": profiles, "rho": rho, "pair": pair,
            "diagonal": [value ** ell for value in rho], "pivots": pivots}


def direct_profile_matrices(kernel, m, size, canonical):
    """Build article C independently through labelled extension embeddings.

    Fixing profiles and the external edge describes one labelled extension.
    Its number of embeddings is exactly N_F. This is equivalent to (3.6).
    """
    order = 2 ** m
    C = [[[Q(0) for _ in range(order)] for _ in range(order)] for _ in range(size)]
    H, profiles = kernel["anchor"], kernel["profiles"]
    for i, profile in enumerate(profiles):
        extension = [H[a][:] + [profile[a]] for a in range(m)]
        extension.append(list(profile) + [0])
        fi = canonical[m + 1, graph_code(extension, range(m + 1))]
        C[fi][i][i] += kernel["diagonal"][i]
        for j, other in enumerate(profiles):
            for edge in (0, 1):
                extension = [H[a][:] + [profile[a], other[a]] for a in range(m)]
                extension.append(list(profile) + [0, edge])
                extension.append(list(other) + [edge, 0])
                fi = canonical[m + 2, graph_code(extension, range(m + 2))]
                C[fi][i][j] += kernel["pair"][i][j][edge]
    check(all(A[i][j] == A[j][i] for A in C for i in range(order) for j in range(order)),
          "Direct-profile matrices are not symmetric")
    return C


def enumerate_support_weights(kernel, m, f, graphs, arrays, autos):
    """Literally enumerate (3.6): psi, full-support ordered pairs, /Aut(F)."""
    result = [Q(0)] * len(graphs)
    H = kernel["anchor"]
    for fi, ((n, _), F, aut) in enumerate(zip(graphs, arrays, autos)):
        if n not in (m + 1, m + 2):
            continue
        for psi in permutations(range(n), m):
            if any(H[i][j] != F[psi[i]][psi[j]] for i, j in combinations(range(m), 2)):
                continue
            rest = [a for a in range(n) if a not in psi]
            pairs = [(rest[0], rest[0])] if n == m + 1 else [(rest[0], rest[1]), (rest[1], rest[0])]
            for a, b in pairs:
                i = sum(F[psi[t]][a] * 2 ** (m - 1 - t) for t in range(m))
                j = sum(F[psi[t]][b] * 2 ** (m - 1 - t) for t in range(m))
                kval = kernel["diagonal"][i] if a == b else kernel["pair"][i][j][F[a][b]]
                result[fi] += f[i] * f[j] * kval / aut
    return result


def exact_nested(value):
    return [exact_nested(item) for item in value] if isinstance(value, list) else Q(value)


def validate_spectral_embedding(parameters, d, alpha, beta):
    v, k, lam, mu = parameters
    check(0 < k < v - 1, "Verifier expects a nontrivial SRG parameter set")
    check(k * (k - lam - 1) == (v - k - 1) * mu, "SRG parameter relation failed")
    discriminant = (lam - mu) ** 2 + 4 * (k - mu)
    root = isqrt(discriminant)
    check(root * root == discriminant and root > 0, "Expected rational restricted eigenvalues")
    r, s = Q(lam - mu + root, 2), Q(lam - mu - root, 2)
    multiplicity_r = (-k - s * (v - 1)) / (r - s)
    multiplicity_s = v - 1 - multiplicity_r
    check(all(x.denominator == 1 and x > 0 for x in (multiplicity_r, multiplicity_s)),
          "Invalid restricted multiplicities")
    gram_eigenvalues = [1 + beta * k + alpha * (v - k - 1),
                        1 - alpha + (beta - alpha) * r,
                        1 - alpha + (beta - alpha) * s]
    multiplicities = [Q(1), multiplicity_r, multiplicity_s]
    check(alpha != beta and all(value >= 0 for value in gram_eigenvalues), "Spherical Gram is not PSD")
    check(sum(mult for mult, value in zip(multiplicities, gram_eigenvalues) if value > 0) == d,
          "Spherical Gram rank differs from d")
    return {"restricted_eigenvalues": [str(r), str(s)],
            "restricted_multiplicities": [str(multiplicity_r), str(multiplicity_s)],
            "gram_eigenvalues": list(map(str, gram_eigenvalues))}


def verify(data, certificate):
    started = time.monotonic()
    parameters = data["parameters"]
    d, m, p = data["d"], data["m"], data["p"]
    anchor_sizes = data.get("anchor_sizes", [m])
    alpha, beta = Q(data["alpha"]), Q(data["beta"])
    check(1 <= m <= d - 2 and m + 2 <= p <= parameters[0], "Invalid article dimensions")
    spectral = validate_spectral_embedding(parameters, d, alpha, beta)
    graphs, arrays, autos, canonical = enumerate_graphs(p)
    check(data["graphs"] == [{"n": n, "bits": bits, "aut": aut}
                              for (n, bits), aut in zip(graphs, autos)],
          "Saved graph list or automorphism orders differ from independent enumeration")
    rows, rhs = counting_equations(parameters, p, graphs, arrays, autos, canonical)
    reduced, pivots = rref(rows, rhs)
    affine, free_indices = exact_nested(data["affine"]), data["free_indices"]
    verify_affine(rows, rhs, affine, free_indices, len(pivots))
    saved_A, saved_b = exact_nested(data["A"]), exact_nested(data["b"])
    check(len(saved_A) == len(saved_b) and saved_A, "Saved counting dimensions mismatch")
    saved_reduced, saved_pivots = rref(saved_A, saved_b)
    check(saved_reduced == reduced and saved_pivots == pivots,
          "Saved counting system is not equivalent to the complete article system")
    verify_affine(saved_A, saved_b, affine, free_indices, len(pivots))
    q, size, order = len(free_indices), len(graphs), 2 ** m
    kernels, matrices = {}, {}
    for block in data["blocks"]:
        m=block.get("m",data["m"]); order=2**m
        key = (block["H"], block["ell"])
        check(key not in matrices, "Repeated kernel block")
        check((m, key[0]) in graphs and key[1] in data["degrees"], "Invalid kernel block index")
        kernel = kernel_data(*key, m, d, alpha, beta)
        C = direct_profile_matrices(kernel, m, size, canonical)
        M = [[[sum(affine[fi][j] * C[fi][a][b] for fi in range(size) if C[fi][a][b])
               for b in range(order)] for a in range(order)] for j in range(q + 1)]
        check(exact_nested(block["C"]) == C, "Saved raw coefficient matrices disagree at %s" % (key,))
        check(exact_nested(block["M"]) == M, "Saved reduced matrices disagree at %s" % (key,))
        kernels[key], matrices[key] = kernel, (C, M)
    required = set()
    for n, H in graphs:
        if n not in anchor_sizes:
            continue
        try:
            kernel_data(H, 0, n, d, alpha, beta)
        except ValueError:
            continue
        required.update((H, ell) for ell in data["degrees"])
    check(set(matrices) == required, "Saved SDP omits an admissible article kernel block")
    z = exact_nested(certificate["z"])
    check(len(z) == size and all(value >= 0 for value in z), "Count multiplier is negative or missing")
    combined = [sum(z[fi] * affine[fi][j] for fi in range(size)) for j in range(q + 1)]
    term_audits = []
    for number, term in enumerate(certificate["terms"]):
        key, f, eta = (term["H"], term["ell"]), exact_nested(term["f"]), Q(term["eta"])
        check(key in matrices, "Certificate uses an undeclared block")
        m=len(kernels[key]["anchor"]); order=2**m
        check(len(f) == order and eta >= 0, "Invalid weight function or negative multiplier")
        raw = enumerate_support_weights(kernels[key], m, f, graphs, arrays, autos)
        C, M = matrices[key]
        direct = [sum(f[a] * f[b] * C[fi][a][b] for a in range(order) for b in range(order))
                  for fi in range(size)]
        check(raw == direct, "Direct article support enumeration disagrees at term %d" % number)
        kappa = [sum(raw[fi] * affine[fi][j] for fi in range(size)) for j in range(q + 1)]
        quadratic = [sum(f[a] * f[b] * M[j][a][b] for a in range(order) for b in range(order))
                     for j in range(q + 1)]
        check(kappa == quadratic, "Reduced quadratic evaluation disagrees")
        combined = [x + eta * y for x, y in zip(combined, kappa)]
        term_audits.append({"H": key[0], "ell": key[1], "eta": str(eta),
                            "f": list(map(str, f)), "kappa": list(map(str, kappa))})
    check(combined == [Q(-1)] + [Q(0)] * q,
          "Certificate cancellation FAILED; exact coefficients = " + str(list(map(str, combined))))
    return {"verified": True, "arithmetic": "Python standard-library fractions.Fraction only",
            "normalization": "N_F = labelled induced embeddings; kernel coefficient divisor = Aut(F)",
            "parameters": parameters, "spectral_embedding": spectral,
            "graph_counts_by_order": [sum(n == t for n, _ in graphs) for t in range(1, p + 1)],
            "independent_counting_equations": len(rows), "counting_rank": len(pivots),
            "free_dimension": q, "checked_kernel_blocks": len(matrices),
            "certificate_terms": term_audits, "nonzero_count_multipliers": sum(value > 0 for value in z),
            "exact_identity_coefficients": list(map(str, combined)),
            "elapsed_seconds": round(time.monotonic() - started, 3)}


def main():
    parser = ArgumentParser(description=__doc__)
    folder = Path(__file__).resolve().parent
    parser.add_argument("data", nargs="?", type=Path, default=folder / "data.json")
    parser.add_argument("certificate", nargs="?", type=Path, default=folder / "certificate.json")
    parser.add_argument("--output", type=Path, default=folder / "verification.json")
    args = parser.parse_args()
    result = verify(json.loads(args.data.read_text()), json.loads(args.certificate.read_text()))
    args.output.write_text(json.dumps(result, indent=2, ensure_ascii=False) + "\n")
    print(json.dumps(result, indent=2, ensure_ascii=False))


if __name__ == "__main__":
    main()


==> anc/srg-gegenbauer-counting-main/code/discovery/verify_new_seven_point_certificates.py <==
"""Offline exact checks of NEW seven-point certificates; standard library only.

Uses the article's independent source verifiers, with fresh certificates and
the already audited identical count/source data. No discovery module or solver
is imported. Complete verification also runs article_replay/run_all.py.
"""
from pathlib import Path
from fractions import Fraction as F
import importlib.util,json,sys,shutil
HERE=Path(__file__).resolve().parent;ROOT=HERE.parent
if hasattr(sys,'set_int_max_str_digits'):sys.set_int_max_str_digits(0)

def load(name,path):
    s=importlib.util.spec_from_file_location(name,path);m=importlib.util.module_from_spec(s);s.loader.exec_module(m);return m

def verify(v):
    dest=ROOT/'fresh'/str(v);record=json.loads((dest/'certificate.json').read_text())
    assert record['parameters'][0]==v and F(record['exact_margin'])>0
    if v==405:
        src=ROOT/'article_replay/pure405'
        recipes=src/'data/degree2/core_recipes_405.json'
        shutil.copy2(recipes,dest/recipes.name)
        converted=dict(record,combined_core_coefficients=record['combined_coefficients'],core_density_upper_bounds=record['bounds'])
        (dest/'pure_exact_certificate.json').write_text(json.dumps(converted,indent=2)+'\n')
        mod=load('pure_verify',src/'405_kernel_certificate_verify_20261003.py')
        mod.ROOT=src;mod.OUT=dest
        mod.main()
        result=json.loads((dest/'pure_exact_replay.json').read_text())
        assert result['status']=='PASS'
    else:
        src=ROOT/'article_replay/legacy_ten';model=src/f'rebuild_{v}'
        rec={int(i):{int(j):F(q) for j,q in row.items()} for i,row in json.loads((model/f'affine_recipes_{v}.json').read_text()).items()}
        dim=len(record['combined_coefficients']);rows=[]
        for item in record['terms']:
            full={int(i):F(q) for i,q in item['full_row'].items()};r=[F(0)]*dim
            for i,q in full.items():
                for j,p in rec[i].items():r[j]+=q*p
            scale=F(item['scale']);assert scale==max(map(abs,r)) and scale>0
            rows.append(dict(source=item['source'],weight=item['weight'],normalization=item['scale'],full_y_row=item['full_row'],reduced_normalized_row=[str(q/scale) for q in r]))
        converted=dict(v=v,dimension=dim,variable_upper_bound=1024 if v==375 else 256,rows=rows,active_row_count=len(rows),combined_coefficients=record['combined_coefficients'],exact_margin=record['exact_margin'])
        # Place only the verified model inputs beside the fresh certificate.
        local=dest/f'rebuild_{v}';local.mkdir(exist_ok=True)
        for name in [f'forbidden_{v}.json','completion_constraints.json','integer_moments.json',f'affine_recipes_{v}.json',f'exact_elimination_{v}.json']:
            shutil.copy2(model/name,local/name)
        (local/'recovered_exact_certificate.json').write_text(json.dumps(converted,indent=2)+'\n')
        psd=load('psd_verify',src/'verify_psd_completion.py');psd.DATA=dest;psd.CATALOGUE=src/'atlas_graphs.txt'
        psd.main(v)
        arithmetic=load('moment_verify',src/'verify_moments_and_certificate.py');arithmetic.DATA=dest;arithmetic.CATALOGUE=src/'atlas_graphs.txt'
        result=arithmetic.main(v)
        assert result['status']=='PASS'
    (dest/'verification.json').write_text(json.dumps(result,indent=2)+'\n')
    print('FRESH_SEVEN_VERIFIED',v,flush=True)

if __name__=='__main__':
    for v in map(int,sys.argv[1:] or [405,375,441,575]):verify(v)


==> anc/srg-gegenbauer-counting-main/code/repository_layout.py <==
"""Resolve public repository paths and stage byte-preserved research engines.

The public filenames are descriptive. Audited engines retain their original
imports and relative paths; a temporary layout adapter keeps that renaming
independent of mathematical computations. See extras/file_mapping.json.
"""
from pathlib import Path
from hashlib import sha256
import json
import shutil

ROOT = Path(__file__).resolve().parents[1]

def mapping():
    return json.loads((ROOT/'extras/file_mapping.json').read_text())['entries']

def checked_entries():
    entries = mapping()
    for entry in entries:
        path = ROOT/entry['path']
        if not path.is_file() or sha256(path.read_bytes()).hexdigest() != entry['sha256']:
            raise RuntimeError('Fixed input changed or missing: '+entry['path'])
    return entries

def stage(destination):
    """Copy pinned inputs into an isolated compatibility tree, without edits."""
    destination = Path(destination)
    entries = checked_entries()
    for entry in entries:
        target = destination/entry['runtime_path']
        target.parent.mkdir(parents=True, exist_ok=True)
        shutil.copyfile(ROOT/entry['path'], target)
    # Old manifests included obsolete prose/reports. These manifests enumerate
    # only the byte-preserved inputs used by the retained mathematical checks.
    for rel, name in [('data/legacy_ten/six_exact_data','MANIFEST.sha256'),
                      ('data/legacy_ten','INPUTS.sha256'),
                      ('data/pure405','INPUTS.sha256')]:
        folder=destination/rel
        paths=sorted(p for p in folder.rglob('*') if p.is_file() and p.name!=name)
        (folder/name).write_text(''.join(sha256(p.read_bytes()).hexdigest()+'  '+str(p.relative_to(folder))+'\n' for p in paths))
    return destination

def input_hashes():
    return {e['path']:e['sha256'] for e in checked_entries()}


==> anc/srg-gegenbauer-counting-main/code/run_discovery.py <==
#!/usr/bin/env python3
"""Run optional numerical search, separately from the supplied exact proofs."""
from pathlib import Path
from datetime import datetime
import argparse
import os
import subprocess
import sys
import tempfile
from repository_layout import ROOT, stage

CASES=('351_140_73_44','375_102_45_21','405_132_63_33','441_88_35_13','476_133_60_28','540_147_66_30','550_162_75_36','575_112_45_16','703_182_81_35','1344_221_88_26')

def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--cases',nargs='+',choices=CASES,default=list(CASES),help='Full v_k_lambda_mu parameter tuples')
    parser.add_argument('--output',type=Path,help='New output directory; defaults under results/runs/')
    parser.add_argument('--check-inputs',action='store_true',help='Check syntax and inputs, without solving')
    parser.add_argument('--prepare-only',action='store_true',help='Stage a new run without solving')
    args=parser.parse_args()
    with tempfile.TemporaryDirectory(prefix='srg_discovery_') as tmp:
        sandbox=stage(Path(tmp)/'repository')
        cmd=[sys.executable,str(sandbox/'discovery/run.py'),'--cases',*[c.split('_')[0] for c in args.cases]]
        if args.check_inputs:cmd+=['--check-inputs']
        else:
            output=(args.output or ROOT/'results/runs'/('discovery_'+datetime.now().strftime('%Y%m%d_%H%M%S'))).resolve()
            cmd+=['--output',str(output)]
            if args.prepare_only:cmd+=['--prepare-only']
        run=subprocess.run(cmd,cwd=sandbox,env=dict(os.environ,PYTHONDONTWRITEBYTECODE='1'),capture_output=True,text=True)
        text=(run.stdout+run.stderr).replace(str(sandbox)+os.sep,'').replace('discovery/requirements.txt','code/discovery/requirements.txt')
        print(text,end='');raise SystemExit(run.returncode)

if __name__=='__main__':main()


==> anc/srg-gegenbauer-counting-main/code/srg.py <==
#!/usr/bin/env python3
"""Public command line for the article's exact proofs and optional search."""
import argparse
import subprocess
import sys
from pathlib import Path

def main():
    parser=argparse.ArgumentParser(description=__doc__,epilog='Use `verify --help` or `discover --help` for options.')
    parser.add_argument('command',choices=('verify','discover'))
    args=parser.parse_args(sys.argv[1:2])
    remaining=sys.argv[2:]
    script='verify.py' if args.command=='verify' else 'run_discovery.py'
    command=[sys.executable,'-B']
    if args.command=='verify':command+=['-S']
    raise SystemExit(subprocess.call([*command,str(Path(__file__).with_name(script)),*remaining]))

if __name__=='__main__':main()


==> anc/srg-gegenbauer-counting-main/code/verification/gegenbauer_projected_kernels.py <==
#!/usr/bin/env python3
"""Exact homogeneous projected Gegenbauer kernels and a profile exporter.

Importing this module performs no search, optimization, or file write.
Uses only Python's standard library. D is the residual ambient dimension.
The harmonic recurrence requires D >= 2; do not substitute D=0 or D=1.

Example:
  python3 projected_harmonic_kernels_20261003.py --r 1 --mu 3 \
      --anchor-bits 000 --max-degree 6 --output kg62_kernel_table.json
"""

from fractions import Fraction as F
from itertools import combinations, product
from pathlib import Path
import argparse
import json


def kernel(degree, D, z, hx, hy):
    """Return K_degree^D(z,hx,hy), normalized by K_l(h,h,h)=h**l.

    z=<qx,qy>, hx=||qx||^2, hy=||qy||^2. Arithmetic evaluation alone
    does not assert the input pair is realizable. In particular, an
    actual residual pair must have hx,hy>=0 and z*z<=hx*hy.
    """
    if not isinstance(degree, int) or degree < 0:
        raise ValueError("degree must be a nonnegative integer")
    if not isinstance(D, int) or D < 2:
        raise ValueError("Gegenbauer residual dimension D must be an integer >=2")
    z, s = F(z), F(hx)*F(hy)
    older, previous = F(1), z
    if degree == 0:
        return older
    for ell in range(2, degree+1):
        older, previous = previous, (
            (2*ell+D-4)*z*previous-(ell-1)*s*older
        )/(ell+D-3)
    return previous


def positive_inverse(a):
    """Exact inverse, verifying all positive Schur pivots of a symmetric Q."""
    n = len(a)
    if any(len(row) != n for row in a) or any(a[i][j] != a[j][i]
                                             for i in range(n) for j in range(n)):
        raise ValueError("anchor Gram must be square and symmetric")
    rows = [list(map(F,row))+[F(i == j) for j in range(n)]
            for i,row in enumerate(a)]
    pivots = []
    for i in range(n):
        pivot = rows[i][i]
        if pivot <= 0:
            raise ValueError("anchor Gram is not positive definite; use an independent anchor basis")
        pivots.append(pivot)
        rows[i] = [x/pivot for x in rows[i]]
        for j in range(n):
            if j != i:
                factor = rows[j][i]
                rows[j] = [x-factor*y for x,y in zip(rows[j],rows[i])]
    return [row[n:] for row in rows], pivots


def projected_kernel_table(r, mu, anchor_adjacency, max_degree=6):
    """Rational profile table for a least--3 SRG and a PD anchor.

    The input describes a possible anchor, not proof it occurs. A table
    record with base_schur_admissible=false is an impossible residual
    pair, not a pair that may be assigned a positive count.
    """
    if r <= 0 or mu <= 0 or not isinstance(r,int) or not isinstance(mu,int):
        raise ValueError("r and mu must be positive integers")
    t = len(anchor_adjacency)
    if any(len(row) != t for row in anchor_adjacency):
        raise ValueError("anchor adjacency must be square")
    if any(anchor_adjacency[i][j] not in (0,1) or
           anchor_adjacency[i][j] != anchor_adjacency[j][i]
           for i in range(t) for j in range(t)) or any(anchor_adjacency[i][i] for i in range(t)):
        raise ValueError("anchor adjacency must be a simple graph")
    v = F((mu+2*r)*(mu+3*r+3),mu)
    k, lam = 3*r+mu, r+mu-3
    f = (3*(v-1)-k)/(r+3)
    if v.denominator != 1 or f.denominator != 1:
        raise ValueError("SRG order and multiplicity must be integral")
    D = int(f)-t
    if D < 2:
        raise ValueError("this exporter needs residual dimension at least two")
    alpha, beta = -F(mu,2*(mu+3*r)), F(r,mu+3*r)
    Q = [[F(1) if i == j else beta if anchor_adjacency[i][j] else alpha
          for j in range(t)] for i in range(t)]
    inv,pivots = positive_inverse(Q)
    profiles = list(product((0,1),repeat=t))
    gs = [[beta if bit else alpha for bit in profile] for profile in profiles]
    projection = [[sum((gx[i]*inv[i][j]*gy[j] for i in range(t) for j in range(t)),F(0))
                   for gy in gs] for gx in gs]
    heights = [1-projection[i][i] for i in range(len(profiles))]
    records = []
    for x in range(len(profiles)):
        for y in range(len(profiles)):
            for adjacency in (0,1):
                z = (beta if adjacency else alpha)-projection[x][y]
                hx,hy = heights[x],heights[y]
                records.append({"profile_x":x,"profile_y":y,"adjacency":adjacency,
                    "z":z,"hx":hx,"hy":hy,
                    "base_schur_admissible":hx >= 0 and hy >= 0 and z*z <= hx*hy,
                    "kernels":[kernel(ell,D,z,hx,hy) for ell in range(max_degree+1)]})
        h = heights[x]
        records.append({"profile_x":x,"profile_y":x,"adjacency":"diagonal",
            "z":h,"hx":h,"hy":h,"base_schur_admissible":h >= 0,
            "kernels":[kernel(ell,D,h,h,h) for ell in range(max_degree+1)]})
    return {"parameters":[int(v),k,lam,mu],"r":r,"f":int(f),"D":D,
            "anchor_adjacency":anchor_adjacency,"anchor_Gram":Q,
            "anchor_positive_pivots":pivots,"profiles":profiles,"heights":heights,
            "max_degree":max_degree,"records":records}


def encode(obj):
    if isinstance(obj,F):
        return obj.numerator if obj.denominator == 1 else str(obj)
    if isinstance(obj,dict):
        return {str(k):encode(v) for k,v in obj.items()}
    if isinstance(obj,(list,tuple)):
        return [encode(v) for v in obj]
    return obj


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--r',type=int,required=True)
    parser.add_argument('--mu',type=int,required=True)
    parser.add_argument('--anchor-bits',required=True,
                        help='upper-triangle bits in lexicographic pair order; e.g. 000')
    parser.add_argument('--max-degree',type=int,default=6)
    parser.add_argument('--output',type=Path,required=True)
    args = parser.parse_args()
    bits = args.anchor_bits
    t = 1
    while t*(t-1)//2 < len(bits):
        t += 1
    if t*(t-1)//2 != len(bits) or any(bit not in '01' for bit in bits):
        parser.error('anchor-bits must have triangular length and contain only 0/1')
    if args.max_degree < 0:
        parser.error('max-degree must be nonnegative')
    A = [[0]*t for _ in range(t)]
    for (i,j),bit in zip(combinations(range(t),2),bits):
        A[i][j] = A[j][i] = int(bit)
    data = projected_kernel_table(args.r,args.mu,A,args.max_degree)
    args.output.write_text(json.dumps(encode(data),indent=2)+'\n')
    print(f"Wrote degrees 0..{args.max_degree}, {len(data['records'])} exact records to {args.output}")


if __name__ == '__main__':
    main()


==> anc/srg-gegenbauer-counting-main/code/verification/verify_1344_certificate.py <==
#!/usr/bin/env python3
"""Reconstruct the five-point 1344 certificate (and the alternate 540 one).

Python standard library only. The five directions and final rational values
are transcribed from srg_540_1344_proofs_zh.pdf, pp.7-8. All graph orbits,
count equations, elimination coefficients and kernel coefficients are rebuilt.
No original discovery or verification code is imported. This is a new
reconstruction, not a recovered copy of the missing original 1344 program.
"""
from fractions import Fraction as Q
from itertools import combinations, permutations, product
from pathlib import Path
from math import factorial
import json


def matrix(n,bits):
    a=[[0]*n for _ in range(n)]
    for (i,j),bit in zip(combinations(range(n),2),bits):a[i][j]=a[j][i]=int(bit)
    return a


def code(a,order=None):
    if order is None:order=range(len(a))
    return ''.join(str(a[i][j]) for i,j in combinations(order,2))


def atlas():
    graphs=[];lookup={};autos={}
    for n,expected in enumerate((1,2,4,11,34),1):
        count=0
        for number in range(1<<(n*(n-1)//2)):
            bits=format(number,f'0{n*(n-1)//2}b') if n>1 else ''
            if (n,bits) in lookup:continue
            a=matrix(n,bits);orbit=[code(a,p) for p in permutations(range(n))]
            representative=min(orbit);assert representative==bits
            key=(n,bits);graphs.append(key);count+=1
            for x in orbit:lookup[n,x]=key
            autos[key]=orbit.count(bits)
            assert len(set(orbit))*autos[key]==factorial(n)
        assert count==expected
    return graphs,lookup,autos


GRAPHS,LOOKUP,AUT=atlas()
INDEX={key:i for i,key in enumerate(GRAPHS)}


def extend(a,alpha):
    b=[row+[x] for row,x in zip(a,alpha)]
    return b+[list(alpha)+[0]]


def count_system(params):
    v,k,lam,mu=params;rows=[];rhs=[]
    row=[Q(0)]*52;row[0]=Q(1);rows.append(row);rhs.append(Q(1))
    for key in GRAPHS:
        n,bits=key
        if n==5:continue
        a=matrix(*key)
        for subset in [()]+[(i,) for i in range(n)]+list(combinations(range(n),2)):
            if not subset:t=v-n
            elif len(subset)==1:t=k-sum(a[subset[0]])
            else:
                i,j=subset;t=(lam if a[i][j] else mu)-sum(a[i][z]*a[j][z] for z in range(n))
            row=[Q(0)]*52;row[INDEX[key]]=-AUT[key]*t
            for alpha in product((0,1),repeat=n):
                if not all(alpha[i] for i in subset):continue
                child=LOOKUP[n+1,code(extend(a,alpha))]
                row[INDEX[child]]+=AUT[child]
            rows.append(row);rhs.append(Q(0))
    assert len(rows)==160
    return rows,rhs


def solve_counts(rows,rhs):
    m=[list(map(Q,row))+[b] for row,b in zip(rows,rhs)];pivot=0;pivots=[]
    for c in range(52):
        j=next((j for j in range(pivot,len(m)) if m[j][c]),None)
        if j is None:continue
        m[pivot],m[j]=m[j],m[pivot];p=m[pivot][c]
        m[pivot]=[x/p for x in m[pivot]]
        for j in range(len(m)):
            if j!=pivot and m[j][c]:
                p=m[j][c];m[j]=[x-p*y for x,y in zip(m[j],m[pivot])]
        pivots.append(c);pivot+=1
    assert pivots==list(range(48))
    assert all(not any(row) for row in m[48:])
    affine=[[Q(0)]*5 for _ in range(52)]
    for i in range(48):affine[i]=[m[i][-1]]+[-m[i][j] for j in range(48,52)]
    for i in range(4):affine[48+i][i+1]=Q(1)
    for row,b in zip(rows,rhs):
        assert [sum(row[i]*affine[i][j] for i in range(52)) for j in range(5)]==[b,0,0,0,0]
    return affine


def inverse(a):
    n=len(a);m=[list(map(Q,row))+[Q(i==j) for j in range(n)] for i,row in enumerate(a)]
    piv=[]
    for i in range(n):
        p=m[i][i];assert p>0;piv.append(p);m[i]=[x/p for x in m[i]]
        for j in range(n):
            if j!=i:
                p=m[j][i];m[j]=[x-p*y for x,y in zip(m[j],m[i])]
    inv=[row[n:] for row in m]
    assert all(sum(a[i][k]*inv[k][j] for k in range(n))==int(i==j) for i in range(n) for j in range(n))
    return inv,piv


def kernel_row(params,dimension,a,b,term):
    bits,ell,den,integers,weight=term;H=matrix(3,bits);f=[Q(x,den) for x in integers]
    gram=[[Q(1) if i==j else b if H[i][j] else a for j in range(3)] for i in range(3)]
    inv,piv=inverse(gram);D=dimension-3;assert D>1
    profiles=list(product((0,1),repeat=3));uv=[[b if bit else a for bit in p] for p in profiles]
    project=[[sum(u[i]*inv[i][j]*v[j] for i in range(3) for j in range(3)) for v in uv] for u in uv]
    heights=[1-project[i][i] for i in range(8)]
    row=[Q(0)]*52
    # This implementation enumerates embeddings into each host graph,
    # rather than appending profiles and looking up automorphism ratios.
    for idx,(n,hostbits) in enumerate(GRAPHS):
        if n not in (4,5):continue
        host=matrix(n,hostbits);value=Q(0)
        for root in permutations(range(n),3):
            if any(host[root[i]][root[j]]!=H[i][j] for i,j in combinations(range(3),2)):continue
            outside=[x for x in range(n) if x not in root]
            for x in outside:
                for y in outside:
                    if len(set(root+(x,y)))!=n:continue
                    px=sum(host[root[i]][x]<<(2-i) for i in range(3))
                    py=sum(host[root[i]][y]<<(2-i) for i in range(3))
                    if x==y:z=heights[px]
                    else:z=(b if host[x][y] else a)-project[px][py]
                    kernel=z if ell==1 else (D*z*z-heights[px]*heights[py])/(D-1)
                    value+=f[px]*f[py]*kernel
        row[idx]=value/AUT[3,bits]
    return row,{'anchor':bits,'degree':ell,'positive_elimination_pivots':list(map(str,piv))}


CASES=[
 {'parameters':[1344,221,88,26],'dimension':56,'a':'-1/17','b':'5/17',
  'terms':[
   ['001',1,30,[30,17,17,0,24,0,0,0],11],
   ['011',2,30,[21,7,20,30,20,30,30,0],9],
   ['011',1,30,[20,-7,30,0,30,0,0,0],2],
   ['011',1,30,[21,-6,30,0,30,0,0,0],4],
   ['001',1,30,[30,17,17,0,25,0,0,0],1]],
  'expected':['-735463695439/4904219511462297600','-20935675404/171401572225','-246307918/3986083075','-45666157858/171401572225','-946035944/1105816595']},
 {'parameters':[540,147,66,30],'dimension':35,'a':'-5/49','b':'13/49',
  'terms':[
   ['001',1,10,[10,6,6,0,7,0,0,0],102],
   ['111',2,10,[3,-4,-4,10,-4,10,10,0],80],
   ['011',1,10,[10,4,9,0,9,0,0,0],61],
   ['011',1,10,[10,5,8,0,8,0,0,0],37],
   ['011',1,10,[10,4,8,0,8,0,0,0],22]],
  'expected':['-32843546233/17050267530000000','-519736215717/31197753650000','-132260706/227388875','-8705719132623/15598876825000','-1025687358819/623955073000']}
]


def main():
    reports=[]
    for case in CASES:
        params=case['parameters'];v,k,lam,mu=params;dim=case['dimension'];a=Q(case['a']);b=Q(case['b'])
        assert k*(k-lam-1)==(v-k-1)*mu
        # Exact Bose-Mesner multiplication verifies the proposed Gram.
        ci=1-a;ca=b-a;cj=a
        coeff=[ci*ci+ca*ca*(k-mu),2*ci*ca+ca*ca*(lam-mu),ca*ca*mu+2*ci*cj+2*k*ca*cj+v*cj*cj]
        assert coeff==[Q(v,dim)*x for x in (ci,ca,cj)] and ci+k*ca+v*cj==0
        rows,rhs=count_system(params);affine=solve_counts(rows,rhs)
        total=[Q(0)]*52;terms=[]
        for term in case['terms']:
            row,diagnostic=kernel_row(params,dim,a,b,term)
            expanded=[sum(row[i]*affine[i][j] for i in range(52)) for j in range(5)]
            expanded[0]/=v**4
            terms.append({**diagnostic,'weighted_direction':term,'L_expansion':list(map(str,expanded))})
            for i in range(52):total[i]+=term[-1]*row[i]
        final=[sum(total[i]*affine[i][j] for i in range(52)) for j in range(5)];final[0]/=v**4
        assert final==list(map(Q,case['expected'])) and all(x<0 for x in final)
        report={'verified':True,'parameters':params,'dimension':dim,'graph_counts_by_order':[1,2,4,11,34],
                'equations':160,'rank':48,'free_graphs':GRAPHS[48:],'normalization':'L=v^-5 times embedding-averaged ordered kernel sum; u=N_F/v^5; X=N_F/v.',
                'terms':terms,'strict_negative_final_coefficients':list(map(str,final)),
                'all_count_affine_rows':[{'n':n,'bits':bits,'coefficients':list(map(str,row))} for (n,bits),row in zip(GRAPHS,affine)],
                'weighted_kernel_raw_coefficients':list(map(str,total))}
        reports.append(report)
        print(json.dumps({k:report[k] for k in ('verified','parameters','equations','rank','strict_negative_final_coefficients')}),flush=True)
    target=Path(__file__).resolve().with_name('verification_1344_reconstructed.json')
    target.write_text(json.dumps(reports,indent=2)+'\n')


if __name__=='__main__':main()


==> anc/srg-gegenbauer-counting-main/code/verification/verify_405_all_degree_comparison.py <==
#!/usr/bin/env python3
"""All-degree FIVE-POINT relaxation feasibility for SRG(405,132,63,33).

Standard library only. Reconstructs graph counts, profile pair masses,
all low-degree PSD blocks, and the exact uniform tail certificate.
No optimizer, root-free fact, forbidden graph, or existing exclusion
certificate is used. This does not establish existence of an SRG.
"""

from fractions import Fraction as F
from itertools import combinations, permutations
from math import comb
from pathlib import Path
import importlib.util
import json

HERE = Path(__file__).resolve().parent
ROOT = HERE
spec = importlib.util.spec_from_file_location('exact_count_reconstruction',
    ROOT/'verify_1344_reconstructed.py')
base = importlib.util.module_from_spec(spec)
spec.loader.exec_module(base)
from projected_harmonic_kernels_20261003 import projected_kernel_table

PARAMETERS = (405,132,63,33)
FREE_COUNTS = list(map(F,[988060,134777,287429,68038]))


def values(D,z,hx,hy,last):
    out = [F(1),z]
    for degree in range(2,last+1):
        out.append(((2*degree+D-4)*z*out[-1]
                    -(degree-1)*hx*hy*out[-2])/(degree+D-3))
    return out[:last+1]


def exact_psd(matrix):
    a = [row[:] for row in matrix]
    assert all(a[i][j] == a[j][i] for i in range(len(a)) for j in range(len(a)))
    pivots = []
    for i in range(len(a)):
        p = a[i][i]
        assert p >= 0, ('negative pivot',i,p)
        if p == 0:
            assert all(a[i][j] == 0 for j in range(i+1,len(a))),('nonzero zero-pivot row',i)
            continue
        pivots.append(p)
        for j in range(i+1,len(a)):
            for k in range(i+1,len(a)):
                a[j][k] -= a[j][i]*a[i][k]/p
    return pivots


def tail(D,s,q):
    moment,result = F(1),F(0)
    for j in range(q+1):
        if j:
            moment *= F(2*j-1,D+2*j-3)
        result += comb(q,j)*s**(q-j)*(1-s)**j*moment
    return result


def encode(value):
    if isinstance(value,F):
        return str(value)
    if isinstance(value,dict):
        return {str(k):encode(v) for k,v in value.items()}
    if isinstance(value,(list,tuple)):
        return [encode(v) for v in value]
    return value


def main():
    rows,rhs = base.count_system(PARAMETERS)
    affine = base.solve_counts(rows,rhs)
    ex = [F(1)]+FREE_COUNTS
    counts = [sum((a*b for a,b in zip(row,ex)),F(0)) for row in affine]
    assert len(counts) == 52 and all(x >= 0 for x in counts)
    assert counts[0] == 1
    assert all(sum((a*b for a,b in zip(row,counts)),F(0)) == rhs[i]
               for i,row in enumerate(rows))
    record = {'status':'PASS','parameters':PARAMETERS,
        'statement':'The real five-point count/profile-kernel relaxation is feasible at EVERY harmonic degree.',
        'scope':'standard r-eigenspace embedding; all anchors of size at most three; ordinary SRG extension equations; nonnegative real graph counts',
        'not_claimed':['existence of an SRG','feasibility of integer graph counts',
                       'feasibility with counts on six or more vertices','feasibility with additional structural constraints'],
        'free_graphs':base.GRAPHS[48:],'free_counts':FREE_COUNTS,
        'all_52_counts':[{'n':n,'bits':bits,'X':x} for (n,bits),x in zip(base.GRAPHS,counts)],
        'equations_verified':len(rows),'anchor_records':[]}
    for t,bits in base.GRAPHS:
        if t > 3:
            break
        H = base.matrix(t,bits)
        table = projected_kernel_table(33,33,H,0)
        profiles = table['profiles']
        d,D,N = len(profiles),30-t,405-t
        pair_lookup = {(row['profile_x'],row['profile_y'],row['adjacency']):row
                       for row in table['records']}
        one = [F(0)]*d
        pairs = [[[F(0),F(0)] for _ in range(d)] for _ in range(d)]
        # This assembles counts directly from host embeddings and the
        # 52 witness counts, without the optimizer's affine kernel blocks.
        for host_idx,(n,hostbits) in enumerate(base.GRAPHS):
            if n not in (t+1,t+2):
                continue
            host = base.matrix(n,hostbits)
            amount = counts[host_idx]/base.AUT[t,bits]
            for root in permutations(range(n),t):
                if any(host[root[i]][root[j]] != H[i][j]
                       for i,j in combinations(range(t),2)):
                    continue
                outside = [x for x in range(n) if x not in root]
                if n == t+1:
                    x = outside[0]
                    px = sum(host[root[i]][x] << (t-1-i) for i in range(t))
                    one[px] += amount
                else:
                    for x,y in (outside,outside[::-1]):
                        px = sum(host[root[i]][x] << (t-1-i) for i in range(t))
                        py = sum(host[root[i]][y] << (t-1-i) for i in range(t))
                        pairs[px][py][host[x][y]] += amount
        assert all(x >= 0 for x in one)
        assert all(pairs[i][j][e] >= 0 and pairs[i][j][e] == pairs[j][i][e]
                   for i in range(d) for j in range(d) for e in (0,1))
        row_masses = [sum((pairs[i][j][e] for j in range(d) for e in (0,1)),F(0))
                      for i in range(d)]
        assert row_masses == [(N-1)*x for x in one]
        heights = table['heights']
        assert all(h > 0 for h in heights)
        s = max(row['z']**2/(row['hx']*row['hy']) for row in table['records']
                if row['adjacency'] in (0,1))
        assert s < 1
        q = 0
        while (N-1)*tail(D,s,q) > 1:
            q += 1
        cutoff = 2*q
        kernel_values = {(i,j,e):values(D,pair_lookup[i,j,e]['z'],heights[i],heights[j],cutoff-1)
                         for i in range(d) for j in range(d) for e in (0,1)}
        checks = []
        for ell in range(cutoff):
            matrix = [[(one[i]*heights[i]**ell if i == j else F(0))
                        +sum((pairs[i][j][e]*kernel_values[i,j,e][ell] for e in (0,1)),F(0))
                       for j in range(d)] for i in range(d)]
            pivots = exact_psd(matrix)
            checks.append({'degree':ell,'rank':len(pivots),'positive_pivots':pivots})
        record['anchor_records'].append({'anchor_size':t,'anchor_bits':bits,'D':D,'N':N,
            'anchor_positive_pivots':table['anchor_positive_pivots'],
            'profiles':profiles,'one_point_masses':one,'ordered_distinct_pair_masses':pairs,
            'row_masses':row_masses,'row_identity_verified':True,'residual_heights':heights,
            'max_squared_angle':s,'automatic_degrees_from':cutoff,
            'tail_row_bound':(N-1)*tail(D,s,q),'low_degree_exact_PSD_checks':checks})
        print('PASS anchor',t,bits,'low degrees',cutoff,'tail from',cutoff,flush=True)
    # Unanchored full Bose--Mesner spectra, for completeness. These are
    # determined by the parameters and do not depend on the primal point.
    ua,ub = values(30,-F(1,8),1,1,5),values(30,F(1,4),1,1,5)
    spectra = [[1+132*b+272*a,1+33*b-34*a,1-3*b+2*a] for a,b in zip(ua,ub)]
    assert all(x >= 0 for spectrum in spectra for x in spectrum)
    assert 404*tail(30,F(1,16),3) <= 1
    record['unanchored'] = {'degrees_0_through_5_spectra':spectra,
        'automatic_degrees_from':6,'max_squared_angle':F(1,16),
        'tail_row_bound':404*tail(30,F(1,16),3)}
    record['all_degrees_feasible'] = True
    target = Path(__file__).with_suffix('.json')
    target.write_text(json.dumps(encode(record),indent=2)+'\n')
    print('PASS: EXACT ALL-DEGREE FIVE-POINT RELAXATION WITNESS',target,flush=True)


if __name__ == '__main__':
    main()


==> anc/srg-gegenbauer-counting-main/code/verification/verify_405_certificate_and_comparison.py <==
#!/usr/bin/env python3
"""Replay the portable pure405 proof and its five-point comparison."""
from pathlib import Path
import hashlib
import json
import subprocess
import sys
import time

HERE = Path(__file__).resolve().parent

def main():
    started = time.monotonic()
    files = 0
    for line in (HERE/'INPUTS.sha256').read_text().splitlines():
        digest, name = line.split('  ', 1)
        assert hashlib.sha256((HERE/name).read_bytes()).hexdigest() == digest, name
        files += 1
    print('PASS input manifest:', files, 'files', flush=True)
    scripts = [
        '405_sevenpoint_core_independent_audit_20261003.py',
        '405_kernel_certificate_verify_20261003.py',
        '405_kernel_all_degree_verify_20261003.py',
    ]
    records = []
    for script in scripts:
        start = time.monotonic()
        result = subprocess.run([sys.executable, '-S', str(HERE/script)],
                                cwd=HERE, capture_output=True, text=True)
        print(result.stdout, end='', flush=True)
        if result.stderr:
            print(result.stderr, file=sys.stderr, end='', flush=True)
        (HERE/(script+'.log')).write_text(result.stdout+result.stderr)
        if result.returncode:
            raise RuntimeError('Verification failed: '+script)
        records.append({'script': script, 'exit_code': result.returncode,
                        'elapsed_seconds': round(time.monotonic()-start, 3)})
    record = {'status': 'PASS', 'input_files': files, 'checks': records,
              'elapsed_seconds': round(time.monotonic()-started, 3),
              'meaning': 'Pure seven-point nonexistence certificate and exact all-degree five-point relaxation witness both verified.'}
    (HERE/'verification_summary.json').write_text(json.dumps(record, indent=2)+'\n')
    print('PASS: pure405 proof and five-point comparison; all source layers verified.', flush=True)

if __name__ == '__main__':
    main()


==> anc/srg-gegenbauer-counting-main/code/verification/verify_405_counting_model.py <==
#!/usr/bin/env python3
"""Independent standard-library audit of the pure 405 seven-point count core.

No optimizer or attack7 import. Verify the graph catalogue/mapping by every
vertex permutation, then clear denominators to verify every SRG extension
equation and the triangular elimination behind the saved exact recipes.
"""
from array import array
from collections import Counter
from fractions import Fraction as F
from itertools import combinations, permutations, product
from math import comb, lcm
from pathlib import Path
import json
import sys
import time

ROOT = Path(__file__).resolve().parent
DATA = ROOT/'data/degree2'
V, K, LAM, MU = 405, 132, 63, 33


def edge_bit(i,j):
    if i > j:
        i,j = j,i
    return 1 << (j*(j-1)//2+i)


def adjacency(n,mask):
    return [[int(i != j and bool(mask & edge_bit(i,j)))
             for j in range(n)] for i in range(n)]


def mask_of(a):
    return sum(edge_bit(i,j) for j in range(len(a)) for i in range(j) if a[i][j])


def extend(n,mask,profile):
    return mask | sum(edge_bit(i,n) for i in range(n) if profile[i])


def main():
    started = time.monotonic()
    graphs = [tuple(map(int,line.split())) for line in
              (ROOT/'atlas/graphs.txt').read_text().splitlines()]
    assert [i for i,n,m in graphs] == list(range(1252))
    maps = {}
    for n in range(1,8):
        mapping = array('h')
        mapping.frombytes((ROOT/f'atlas/map{n}.bin').read_bytes())
        if sys.byteorder != 'little':
            mapping.byteswap()
        assert len(mapping) == 1 << comb(n,2)
        maps[n] = mapping
    map_records = []
    for n in range(1,8):
        representatives = [(idx,mask) for idx,nn,mask in graphs if nn == n]
        edges = [(i,j) for j in range(n) for i in range(j)]
        seen = bytearray(len(maps[n]))
        orbit_counts = Counter()
        comparisons = 0
        # Three chunks of seven bits make exhaustive relabelling cheap,
        # while using a direct independently defined edge permutation.
        for perm in permutations(range(n)):
            weights = [edge_bit(perm[i],perm[j]) for i,j in edges]
            chunks = []
            for start in range(0,len(edges),7):
                ww = weights[start:start+7]
                table = [0]*(1 << len(ww))
                for bits in range(1,len(table)):
                    least = bits & -bits
                    table[bits] = table[bits ^ least] | ww[least.bit_length()-1]
                chunks.append(table)
            for idx,mask in representatives:
                image = 0
                for chunk,table in enumerate(chunks):
                    image |= table[(mask >> (7*chunk)) & (len(table)-1)]
                assert maps[n][image] == idx, ('bad atlas map',n,idx,mask,image)
                comparisons += 1
                if not seen[image]:
                    seen[image] = 1
                    orbit_counts[idx] += 1
        assert all(seen), ('uncovered labelled masks',n)
        assert sum(orbit_counts.values()) == len(maps[n])
        map_records.append({'n':n,'classes':len(representatives),
                            'labelled_masks':len(maps[n]),
                            'permutation_checks':comparisons})
        print('PASS exhaustive graph mapping n=',n,flush=True)

    raw = json.loads((DATA/'core_recipes_405.json').read_text())
    cores = raw['cores']
    expected = [idx for idx,n,mask in graphs if n == 1 or
                min(map(sum,adjacency(n,mask))) >= 3]
    assert cores == expected and len(cores) == 174
    recipes = {int(i):{int(j):F(value) for j,value in row.items()}
               for i,row in raw['expressions'].items()}
    assert sorted(recipes) == list(range(1252))
    den = lcm(*(value.denominator for row in recipes.values() for value in row.values()))
    integer = {i:{j:int(value*den) for j,value in row.items()}
               for i,row in recipes.items()}
    assert all(recipes[idx] == {j:F(1)} for j,idx in enumerate(cores))

    def verify_row(row):
        reduced = {}
        for idx,coef in row.items():
            for j,value in integer[idx].items():
                reduced[j] = reduced.get(j,0)+coef*value
        assert not any(reduced.values()), ('nonzero exact reduced row',row,reduced)

    def cn(a,selected):
        if not selected:
            return V-len(a)
        if len(selected) == 1:
            return K-sum(a[selected[0]])
        i,j = selected
        return (LAM if a[i][j] else MU)-sum(x*y for x,y in zip(a[i],a[j]))

    extension_rows = 0
    for idx,n,mask in graphs:
        if n == 7:
            continue
        a = adjacency(n,mask)
        profiles = list(product((0,1),repeat=n))
        target = [maps[n+1][extend(n,mask,p)] for p in profiles]
        subsets = [()]+[(i,) for i in range(n)]+list(combinations(range(n),2))
        for selected in subsets:
            row = {idx:-cn(a,selected)*2**n}
            for p,j in zip(profiles,target):
                if all(p[i] for i in selected):
                    row[j] = row.get(j,0)+(V-n)
            verify_row(row)
            extension_rows += 1
    print('PASS all exact SRG extension rows:',extension_rows,flush=True)

    rank_key = {idx:(n,-bin(mask).count('1')) for idx,n,mask in graphs}
    elimination_rows = 0
    for idx,n,mask in graphs:
        if idx in cores:
            continue
        a = adjacency(n,mask)
        x = min(range(n),key=lambda i:sum(a[i]))
        assert sum(a[x]) <= 2
        keep = [i for i in range(n) if i != x]
        h = [[a[i][j] for j in keep] for i in keep]
        hm = mask_of(h)
        hid = maps[n-1][hm]
        selected = tuple(i for i,j in enumerate(keep) if a[x][j])
        rest = [i for i in range(n-1) if i not in selected]
        row = {hid:-2**(n-1)*cn(h,selected)}
        singled = []
        for bits in product((0,1),repeat=len(rest)):
            p = [int(i in selected) for i in range(n-1)]
            for i,b in zip(rest,bits):
                p[i] = b
            j = maps[n][extend(n-1,hm,p)]
            row[j] = row.get(j,0)+(V-n+1)
            if not any(bits):
                assert j == idx
                singled.append(j)
            else:
                assert rank_key[j] < rank_key[idx]
        assert singled == [idx] and rank_key[hid] < rank_key[idx]
        verify_row(row)
        elimination_rows += 1
    assert elimination_rows == 1252-174
    # All recipes also match the degree-six run, independently of any PSD cut.
    other = ROOT/'data/degree6/core_recipes_405.json'
    assert json.loads(other.read_text()) == raw
    result = {'status':'PASS','parameters':[V,K,LAM,MU],
              'variables':1252,'free_core_variables':len(cores),
              'exhaustive_mapping':map_records,
              'exact_extension_rows':extension_rows,
              'exact_triangular_elimination_rows':elimination_rows,
              'common_recipe_denominator':den,
              'all_extension_rows_reduce_identically_to_zero':True,
              'degree2_degree6_recipes_identical':True,
              'uniform_count_upper_bound':'y_H <= 2^binom(|H|,2)',
              'upper_bound_proof':'The empty extension identity is sum_alpha y_(H,alpha)=2^|H| y_H. Nonnegativity bounds each summand; induction from y_K1=1 proves the displayed bound.',
              'elapsed_seconds':round(time.monotonic()-started,3),
              'scope':'Audit of exact count coordinates and atlas mapping only; no standalone nonexistence claim.'}
    target = Path(__file__).with_suffix('.json')
    target.write_text(json.dumps(result,indent=2)+'\n')
    print('PASS independent exact core audit',target,flush=True)


if __name__ == '__main__':
    main()


==> anc/srg-gegenbauer-counting-main/code/verification/verify_405_seven_point_certificate.py <==
"""Standard-library exact replay of the PURE seven-point 405 certificate.

Independently expands every selected degree 0,1,2 profile-kernel energy.
Atlas canonicalization and every rational elimination recipe are checked
separately by the companion pure-seven-point audit.
"""
from fractions import Fraction as F
from pathlib import Path
from itertools import product
from array import array
from collections import Counter
import json
import sys

if hasattr(sys,'set_int_max_str_digits'):
    sys.set_int_max_str_digits(0)
HERE = Path(__file__).resolve().parent
ROOT = HERE
OUT = HERE/'data/degree2'


def matrix(n,mask):
    return [[int(i!=j and bool(mask & (1 << (max(i,j)*(max(i,j)-1)//2+min(i,j)))))
             for j in range(n)] for i in range(n)]


def invert_positive(Q):
    n = len(Q)
    gram = [row[:] for row in Q]
    for _ in range(n):
        pivot = gram[0][0]
        assert pivot>0
        gram = [[gram[i][j]-gram[i][0]*gram[0][j]/pivot
                 for j in range(1,len(gram))] for i in range(1,len(gram))]
    rows = [list(Q[i])+[F(i==j) for j in range(n)] for i in range(n)]
    for i in range(n):
        pivot = rows[i][i]
        assert pivot>0
        rows[i] = [q/pivot for q in rows[i]]
        for j in range(n):
            if j==i:
                continue
            factor = rows[j][i]
            rows[j] = [a-factor*b for a,b in zip(rows[j],rows[i])]
    return [row[n:] for row in rows]


def main():
    graphs = []
    for line in (ROOT/'atlas/graphs.txt').read_text().splitlines():
        i,n,mask = map(int,line.split())
        assert i==len(graphs)
        graphs.append((n,mask))
    maps = {}
    for n in range(1,8):
        data = array('h')
        data.frombytes((ROOT/f'atlas/map{n}.bin').read_bytes())
        if sys.byteorder != 'little':
            data.byteswap()
        assert len(data)==2**(n*(n-1)//2)
        maps[n]=data
    recipes = json.loads((OUT/'core_recipes_405.json').read_text())
    coreids = recipes['cores']
    recipes = {int(i):{int(j):F(q) for j,q in row.items()}
               for i,row in recipes['expressions'].items()}
    record = json.loads((OUT/'pure_exact_certificate.json').read_text())
    assert record['parameters']==[405,132,63,33]
    geometry = {}
    def extension(hid,p,q=None,e=0):
        n,mask=graphs[hid]
        value = mask+sum(int(b)<<(n*(n-1)//2+i) for i,b in enumerate(p))
        if q is None:
            return maps[n+1][value]
        value += sum(int(b)<<(n*(n+1)//2+i) for i,b in enumerate(q))
        value += e<<(n*(n+1)//2+n)
        return maps[n+2][value]
    def geom(hid):
        if hid in geometry:
            return geometry[hid]
        n,mask=graphs[hid]
        assert n<=5
        A=matrix(n,mask)
        Q=[[F(9*(i==j)+3*A[i][j]-1,8) for j in range(n)] for i in range(n)]
        inv=invert_positive(Q)
        profiles=list(product((0,1),repeat=n))
        u=[[F(3*b-1,8) for b in p] for p in profiles]
        projection=[[sum((u[i][a]*inv[a][b]*u[j][b] for a in range(n) for b in range(n)),F(0))
                     for j in range(len(profiles))] for i in range(len(profiles))]
        heights=[1-projection[i][i] for i in range(len(profiles))]
        singles=[extension(hid,p) for p in profiles]
        pairs=[[[extension(hid,p,q,e) for e in (0,1)] for q in profiles] for p in profiles]
        geometry[hid]=(n,projection,heights,singles,pairs)
        return geometry[hid]
    total=[F(0)]*len(coreids)
    inventory=Counter()
    for index,term in enumerate(record['terms']):
        source=term['source']
        row={}
        if source['kind']=='nonnegative_count':
            row={source['graph_id']:F(-1)}
            inventory['nonnegative counts']+=1
        else:
            assert source['kind']=='PSD'
            hid,ell,w=source['anchor'],source['degree'],source['direction']
            assert ell in (0,1,2) and all(isinstance(v,int) for v in w)
            n,projection,h,singles,pairs=geom(hid)
            assert len(w)==len(h)
            D=30-n
            for i,wi in enumerate(w):
                row[singles[i]]=row.get(singles[i],F(0))-wi*wi*h[i]**ell
                for j,wj in enumerate(w):
                    for e,target in enumerate(pairs[i][j]):
                        z=F(3*e-1,8)-projection[i][j]
                        kernel=(F(1),z,(D*z*z-h[i]*h[j])/(D-1))[ell]
                        coefficient=-F(404-n,2**(n+1))*wi*wj*kernel
                        row[target]=row.get(target,F(0))+coefficient
            row={i:q for i,q in row.items() if q}
            inventory[f'degree {ell} PSD energies']+=1
        assert row=={int(i):F(q) for i,q in term['full_row'].items()},('source mismatch',index)
        reduced=[F(0)]*len(coreids)
        for i,q in row.items():
            for j,r in recipes[i].items():
                reduced[j]+=q*r
        scale=max(abs(q) for q in reduced)
        assert scale==F(term['scale']) and scale>0
        weight=F(term['weight'])
        assert weight>0
        for j,q in enumerate(reduced):
            total[j]+=weight*q/scale
    assert total==list(map(F,record['combined_core_coefficients']))
    bounds=[2**(graphs[i][0]*(graphs[i][0]-1)//2) for i in coreids]
    assert bounds==record['core_density_upper_bounds']
    margin=total[0]+sum((q*b for q,b in zip(total[1:],bounds[1:]) if q<0),F(0))
    assert margin==F(record['exact_margin'])
    assert margin>F(1,20000000)
    report={'status':'PASS','parameters':[405,132,63,33],
            'terms_checked':len(record['terms']),'inventory':dict(inventory),
            'exact_margin':str(margin),'certified_simple_lower_bound':'1/20000000',
            'decimal_margin':float(margin),'pre_forbidden_counts':0,
            'maximum_anchor_size':max(graphs[i][0] for i in geometry),
            'maximum_harmonic_degree':2,'maximum_count_vertices':7,
            'scope':'every energy expansion, positive coefficient, exact reduction and final residual payment replayed; combine with independent atlas/extension audit'}
    (OUT/'pure_exact_replay.json').write_text(json.dumps(report,indent=2)+'\n')
    print('PASS: pure seven-point 405 certificate; exact margin > 1/20000000')
    print(dict(inventory))


if __name__=='__main__':
    main()


==> anc/srg-gegenbauer-counting-main/code/verification/verify_article_metadata.py <==
#!/usr/bin/env python3
"""Cross-check the article's parameter and structural summary data.

Standard library only; no inputs or reports are changed. This is an alignment
check, supplementary to the independent exact source-row reconstructions.
It reads the actual TeX parameter/inventory/quartic tables and strict margins,
then compares them with the declared cases and retained exact certificate data.
It does not certify arbitrary mathematical prose or the structural theorem.
"""
import argparse
from collections import Counter
from fractions import Fraction as Q
import json
from pathlib import Path
import re
import sys

# Exact certificate integers exceed Python 3.11's default decimal limit.
if hasattr(sys, 'set_int_max_str_digits'):
    sys.set_int_max_str_digits(0)

ROOT = Path(__file__).resolve().parents[1]
PARAMETERS = [
    (351,140,73,44), (375,102,45,21), (405,132,63,33),
    (441,88,35,13), (476,133,60,28), (540,147,66,30),
    (550,162,75,36), (575,112,45,16), (703,182,81,35),
    (1344,221,88,26),
]
STRUCTURAL = {375,441,575}
PREVIOUS = {351,550,703,1344}


def require(value, message):
    if not value:
        raise ValueError(message)


def unique_block(source, label):
    blocks = re.findall(r'\\begin\{table\}.*?\\end\{table\}', source, re.S)
    blocks = [block for block in blocks if r'\label{'+label+'}' in block]
    require(len(blocks)==1, 'Missing or duplicated table '+label)
    return blocks[0]


def cells(line):
    return [cell.strip().strip('$') for cell in
            re.sub(r'\\\\\s*$', '', line.strip()).split('&')]


def parameter_table(source):
    rows=[]
    for line in unique_block(source,'tab:parameters').splitlines():
        if not re.match(r'\s*\$?\d+',line):
            continue
        row=cells(line)
        require(len(row)==8,'Wrong parameter-table column count')
        match=re.fullmatch(r'(\d+)(\^\\dagger)?',row[0])
        require(match is not None,'Invalid parameter-table order')
        v=int(match[1]); par=tuple([v]+list(map(int,row[1:4])))
        r,d,p=map(int,row[4:7]); _,k,lam,mu=par
        require((v-k-1)*mu==k*(k-lam-1),'Invalid SRG parameter relation')
        require(k==3*r+mu and r==lam-mu+3,'Wrong restricted eigenvalue')
        require(Q(3*(v-1)-k,r+3)==d,'Wrong eigenspace dimension')
        require(p==(7 if v in STRUCTURAL|{405} else 6 if v in {351,476} else 5),
                'Wrong displayed certificate order')
        require(bool(match[2])==(v in PREVIOUS),'Changed Liao–Yu marker')
        expected=(r'Used (Section~\ref{sec:structural})' if v in STRUCTURAL else 'Not needed')
        require(row[7]==expected,'Wrong additional-structure classification')
        rows.append(par)
    require(rows==PARAMETERS,'Parameter table is missing, duplicated, or reordered')
    # Cross-check available explicit parameter tuples in the exact inputs.
    for par in PARAMETERS:
        v=par[0]
        if v in STRUCTURAL or v==1344:
            continue
        if v==405:
            path=ROOT/'data/pure405/data/degree2/pure_exact_certificate.json'
        else:
            path=ROOT/'data/legacy_ten/six_exact_data'/('_'.join(map(str,par))+'.raw.json')
        require(tuple(json.loads(path.read_text())['parameters'])==par,
                'Parameter-table tuple differs from certificate data')
    return rows


def structural_data(source):
    folder=ROOT/'data/legacy_ten'
    graphs={i:(n,mask) for i,n,mask in
            (map(int,line.split()) for line in (folder/'atlas_graphs.txt').read_text().splitlines())}
    records={v:json.loads((folder/f'rebuild_{v}/recovered_exact_certificate.json').read_text())
             for v in sorted(STRUCTURAL)}
    printed=[]
    for line in unique_block(source,'tab:struct-certificates').splitlines():
        if re.match(r'\s*\d+\s*&',line):
            row=list(map(int,cells(line)))
            require(len(row)==5,'Wrong structural inventory column count')
            printed.append(row)
    actual=[];quartics=[];details={}
    for v,record in records.items():
        require(record['v']==v,'Wrong structural certificate order')
        inventory=Counter(row['source']['kind'] for row in record['rows'])
        require(set(inventory)=={'nonnegative_count','PSD','integer_moment'},
                'Unexpected structural source kind')
        require(all(Q(row['weight'])>0 and Q(row['normalization'])>0
                    for row in record['rows']), 'Nonpositive source multiplier or row scale')
        actual.append([v,inventory['nonnegative_count'],inventory['PSD'],
                       inventory['integer_moment'],len(record['rows'])])
        moments=json.loads((folder/f'rebuild_{v}/integer_moments.json').read_text())
        for row in record['rows']:
            if row['source']['kind']!='integer_moment':
                continue
            index=row['source']['row_index']
            matches=[w for w in moments['witnesses'] if w['kind']=='ineq' and w['row_index']==index]
            require(bool(matches),'Quartic has no integer-moment witness')
            w=matches[0]; a,aa,b,bb=w['nodes']
            require(aa==a+1 and bb==b+1 and w['sign']==1,'Wrong quartic root pattern')
            n,mask=graphs[w['anchor']]
            require(n==3,'Quartic anchor does not have three vertices')
            edges=bin(mask).count('1')
            require(edges in (0,2,3),'Unexpected quartic anchor type')
            name={0:r'\overline{K_3}',2:r'P_3',3:r'K_3'}[edges]
            quartics.append((v,name,a,b))
        coefficients=list(map(Q,record['combined_coefficients']))
        upper=record['variable_upper_bound']
        require(upper==(1024 if v==375 else 256),'Wrong count upper bound')
        require(len(coefficients)==record['dimension']==111,'Wrong structural free dimension')
        margin=coefficients[0]+upper*sum((c for c in coefficients[1:] if c<0),Q(0))
        require(margin==Q(record['exact_margin']),'Saved structural margin mismatch')
        pattern=(r'\\Delta_\{'+str(v)+r'\}\s*>\s*\\frac'
                 r'(?:\{(\d+)\}|(\d+))\{10\^\{?(\d+)\}?\}')
        bounds=re.findall(pattern,source)
        require(len(bounds)==1,'Missing or duplicated structural margin for '+str(v))
        numerator,short,power=bounds[0];bound=Q(int(numerator or short),10**int(power))
        require(0<bound<margin,'Printed strict structural margin is false')
        details[str(v)]={'inventory':dict(inventory),'sources':len(record['rows']),
                         'printed_lower_bound':str(bound),'exact_margin':str(margin)}
    require(printed==actual,'Printed structural source inventory differs from data')
    # Identify the quartic table by its rows, independently of surrounding prose.
    candidate=[]
    for block in re.findall(r'\\begin\{tabular\}.*?\\end\{tabular\}',source,re.S):
        rows=[]
        for line in block.splitlines():
            row=cells(line)
            if len(row)==4 and row[0].isdigit() and int(row[0]) in STRUCTURAL:
                require(row[2].isdigit() and row[3].isdigit(),'Invalid printed quartic nodes')
                rows.append((int(row[0]),row[1],int(row[2]),int(row[3])))
        if rows:
            candidate.append(rows)
    require(len(candidate)==1 and candidate[0]==quartics,
            'Missing, duplicated, or changed structural quartic table')
    return details,quartics


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--tex',type=Path,default=ROOT/'paper/srg_counting_gegenbauer_article_1014.tex')
    args=parser.parse_args()
    source=args.tex.read_text(encoding='utf-8')
    parameters=parameter_table(source)
    structural,quartics=structural_data(source)
    print(json.dumps({'verified':True,'input':args.tex.name,
          'scope':'Ten parameter-table rows, spectra, orders and structural classification; three structural inventories, six quartics and strict rational margins.',
          'parameters':parameters,'structural':structural,'quartics':quartics,
          'arithmetic':'fractions.Fraction; standard library only'},indent=2))


if __name__=='__main__':
    main()


==> anc/srg-gegenbauer-counting-main/code/verification/verify_displayed_tables.py <==
#!/usr/bin/env python3
"""Check the four certificates as actually printed in the 1014 TeX source.

Python standard library only.  By default the manuscript is the sibling
../paper/srg_counting_gegenbauer_article_1014.tex; --tex accepts another location.
The input functions and contradiction coefficients are parsed from that
manuscript, not taken from the older certificate JSON files.

The legacy reconstructor supplies an exact five-vertex graph catalogue,
count equations and host-embedding enumeration of scalar kernel sums.
Every row and free coordinate is converted to labelled embedding counts
before the displayed weighted identities are checked.
"""

import argparse
from fractions import Fraction as Q
import importlib.util
import json
from pathlib import Path
import re


HERE = Path(__file__).resolve().parent
PARAMETERS = {
    540: (540, 147, 66, 30),
    550: (550, 162, 75, 36),
    703: (703, 182, 81, 35),
    1344: (1344, 221, 88, 26),
}


def require(condition, message):
    if not condition:
        raise ValueError(message)


def table(source, label):
    blocks = re.findall(r"\\begin\{table\}.*?\\end\{table\}", source, re.S)
    found = [b for b in blocks if r"\label{" + label + "}" in b]
    require(len(found) == 1, "Missing or duplicated manuscript table: " + label)
    return found[0]


def rational_cell(cell):
    cell = cell.strip().strip("$").strip()
    fraction = re.fullmatch(r"\\(?:dfrac|tfrac|frac)\{(-?\d+)\}\{(\d+)\}", cell)
    if fraction:
        return Q(int(fraction[1]), int(fraction[2]))
    require(re.fullmatch(r"-?\d+", cell) is not None, "Unrecognized exact cell: " + cell)
    return Q(int(cell))


def manuscript_data(source):
    directions = {v: [] for v in PARAMETERS}
    current = None
    for line in table(source, "tab:direct-functions").splitlines():
        fields = line.strip().removesuffix(r"\\").split("&")
        if len(fields) != 6 or not re.fullmatch(r"[01]{3}", fields[1].strip()):
            continue
        if fields[0].strip():
            current = int(fields[0])
        require(current in directions, "Unknown parameter row in function table")
        bits = fields[1].strip()
        degree, denominator = int(fields[2]), int(fields[3])
        vector = fields[4].strip()
        require(vector.startswith("$(") and vector.endswith(")$"), "Invalid vector cell")
        integers = [int(x.strip()) for x in vector[2:-2].split(",")]
        weight = int(fields[5])
        require(len(integers) == 8 and denominator > 0 and weight > 0, "Invalid function row")
        require(degree in (1, 2), "Unexpected harmonic degree")
        directions[current].append([bits, degree, denominator, integers, weight])
    require({v: len(t) for v, t in directions.items()} == {540: 5, 550: 5, 703: 4, 1344: 5},
            "Expected exactly the 19 displayed functions")

    coefficients = {v: {} for v in PARAMETERS}
    for label, pair in (("tab:direct-coeff-a", (540, 1344)),
                        ("tab:direct-coeff-b", (550, 703))):
        block = table(source, label)
        header = re.search(r"&\$v=(\d+)\$&\$v=(\d+)\$", block)
        require(header is not None and tuple(map(int, header.groups())) == pair,
                "Coefficient table columns do not match their expected cases")
        for line in block.splitlines():
            fields = line.strip().removesuffix(r"\\").split("&")
            if len(fields) != 3:
                continue
            index = re.fullmatch(r"\$b_([0-4])\$", fields[0].strip())
            if index is None:
                continue
            j = int(index[1])
            for v, cell in zip(pair, fields[1:]):
                require(j not in coefficients[v], "Duplicate contradiction coefficient")
                coefficients[v][j] = rational_cell(cell)
    require(all(set(c) == set(range(5)) for c in coefficients.values()),
            "A displayed contradiction coefficient is missing")
    return directions, {v: [c[j] for j in range(5)] for v, c in coefficients.items()}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--tex", type=Path,
                        default=HERE.parent / "paper" / "srg_counting_gegenbauer_article_1014.tex")
    args = parser.parse_args()
    require(args.tex.is_file(), "Manuscript not found; use --tex PATH: " + str(args.tex))
    directions, coefficients = manuscript_data(args.tex.read_text(encoding="utf-8"))
    dependency = HERE.parent / "data" / "legacy_ten" / "verify_1344_reconstructed.py"
    require(dependency.is_file(), "Missing portable legacy reconstructor: " + str(dependency))
    spec = importlib.util.spec_from_file_location("displayed_tables_reconstructor", dependency)
    engine = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(engine)

    free_types = [(5, "0011111111"), (5, "0111111011"),
                  (5, "0111111111"), (5, "1111111111")]
    require(engine.GRAPHS[-4:] == free_types, "The four free graph types have changed")
    require([engine.AUT[g] for g in free_types] == [4, 8, 12, 120],
            "Unexpected free-graph automorphism factors")

    results = []
    for v, parameters in PARAMETERS.items():
        _, k, lam, mu = parameters
        r = lam - mu + 3
        dimension = Q(3 * (v - 1) - k, r + 3)
        require(dimension.denominator == 1 and k == 3 * r + mu, "Invalid spectral data")
        dimension = int(dimension)
        alpha = -Q(k + 3, dimension * (r + 3))
        beta = Q(v - k - 3, dimension * (r + 3))
        rows, rhs = engine.count_system(parameters)
        affine = engine.solve_counts(rows, rhs)

        # The imported parametrization uses X_F = N_F/(v Aut F).
        # Convert both dependent and free coordinates to labelled counts.
        affine_labelled = [
            [v * engine.AUT[graph] * a[0]]
            + [engine.AUT[graph] * a[j + 1] / engine.AUT[free_types[j]]
               for j in range(4)]
            for graph, a in zip(engine.GRAPHS, affine)
        ]
        total = [Q(0)] * 5
        for term in directions[v]:
            row, diagnostic = engine.kernel_row(parameters, dimension, alpha, beta, term)
            # The imported kernel row is S/(v Aut H) in X coordinates.
            # This gives the scalar coefficients c_{H,ell,f}(F) in N.
            aut_h = engine.AUT[3, term[0]]
            labelled_row = [q * aut_h / engine.AUT[graph]
                            for q, graph in zip(row, engine.GRAPHS)]
            multiplier = Q(term[-1], aut_h)
            require(all(Q(p) > 0 for p in diagnostic["positive_elimination_pivots"]),
                    "A displayed reference Gram matrix is not positive definite")
            for j in range(5):
                total[j] += multiplier * sum(q * a[j] for q, a in zip(labelled_row, affine_labelled))

        expected = [-b for b in coefficients[v]]
        require(total == expected, "Printed labelled-count identity fails for v=" + str(v))
        require(all(b > 0 for b in coefficients[v]), "Contradiction coefficient is not positive")
        # Moving all free counts to the left and dividing by b_0 gives -1.
        normalized = [total[0] / coefficients[v][0]] + [
            (total[j] + coefficients[v][j]) / coefficients[v][0] for j in range(1, 5)
        ]
        require(normalized == [-1, 0, 0, 0, 0], "Normalized dual cancellation failed")
        results.append({"parameters": list(parameters), "functions": len(directions[v]),
                        "labelled_identity_verified": True,
                        "positive_b": list(map(str, coefficients[v])),
                        "normalized_dual_coefficients": list(map(str, normalized))})
    print(json.dumps({"verified": True, "input": args.tex.name,
                      "arithmetic": "Python fractions.Fraction; exact",
                      "source_of_functions_and_coefficients": "the displayed manuscript tables",
                      "cases": results}, indent=2))


if __name__ == "__main__":
    main()


==> anc/srg-gegenbauer-counting-main/code/verification/verify_earlier_405_certificate.py <==
#!/usr/bin/env python3
"""Verify a raw SRG nonexistence identity without elimination or any solver.

Python standard library only. This checker deliberately uses a different
enumeration: append all binary adjacency profiles to a labelled template.
Graph isomorphism orbits are generated by adjacent transpositions, not by
the permutation/host-embedding enumerators in the other two implementations.
This v2 checker additionally supports degree-zero squares, seven-point counts,
and independently justified zero counts from local obstructions. It is a
standalone standard-library program; the earlier v1 checker is unchanged.
"""
import argparse
from collections import Counter
from fractions import Fraction as Q
from functools import lru_cache
from hashlib import sha256
from itertools import combinations, product
import json
from math import factorial, isqrt
from pathlib import Path


def require(condition, message):
    if not condition:
        raise ValueError(message)


def bits_of(n, code):
    return format(code, f'0{n*(n-1)//2}b') if n > 1 else ''


def read_graph(n, bits):
    require(type(n) is int and 1 <= n <= 7, 'Unsupported graph size')
    require(len(bits) == n*(n-1)//2 and set(bits) <= {'0', '1'}, 'Invalid bits')
    return int(bits, 2) if bits else 0


def adjacent(n, code, i, j):
    if i == j:
        return 0
    if i > j:
        i, j = j, i
    index = i*(2*n-i-1)//2 + j-i-1
    return (code >> (n*(n-1)//2 - index-1)) & 1


def append_vertex(n, code, profile):
    require(len(profile) == n, 'Wrong appended profile')
    result = 0
    for i in range(n+1):
        for j in range(i+1, n+1):
            result = 2*result + (profile[i] if j == n else adjacent(n, code, i, j))
    return result


@lru_cache(None)
def universe(n):
    """Full orbit partition under generators (0 1), (1 2), ... ."""
    edge_list = list(combinations(range(n), 2))
    edge_index = {edge: i for i, edge in enumerate(edge_list)}
    width = len(edge_list)
    maps = []
    for k in range(n-1):
        permutation = list(range(n))
        permutation[k], permutation[k+1] = permutation[k+1], permutation[k]
        maps.append(tuple(width-1-edge_index[tuple(sorted((permutation[i], permutation[j])))]
                          for i, j in edge_list))
    canonical = [-1]*(1 << width)
    automorphisms = {}
    for start in range(1 << width):
        if canonical[start] >= 0:
            continue
        canonical[start] = start
        queue = [start]
        for code in queue:
            for mapping in maps:
                transformed = 0
                for source in mapping:
                    transformed = 2*transformed + ((code >> source) & 1)
                if canonical[transformed] < 0:
                    canonical[transformed] = start
                    queue.append(transformed)
                else:
                    require(canonical[transformed] == start, 'Overlapping orbits')
        require(factorial(n) % len(queue) == 0, 'Invalid orbit size')
        automorphisms[start] = factorial(n)//len(queue)
    require(len(automorphisms) == (1, 2, 4, 11, 34, 156, 1044)[n-1], 'Atlas size mismatch')
    return tuple(canonical), automorphisms


def canonical(n, code):
    return universe(n)[0][code]


def aut(n, code):
    return universe(n)[1][canonical(n, code)]


def keys(level):
    return [(n, code) for n in range(1, level+1) for code in universe(n)[1]]


def accumulate(target, key, value):
    target[key] = target.get(key, Q(0)) + value
    if not target[key]:
        target.pop(key)


def extension_equation(params, n, code, subset):
    """sum_alpha Aut(H+alpha) X_(H+alpha) - Aut(H) t X_H = 0."""
    v, k, lam, mu = params
    require(tuple(sorted(set(subset))) == tuple(subset) and len(subset) <= 2,
            'Invalid required-neighbor subset')
    require(all(type(i) is int and 0 <= i < n for i in subset), 'Subset outside template')
    if not subset:
        t = v-n
    elif len(subset) == 1:
        t = k-sum(adjacent(n, code, subset[0], j) for j in range(n))
    else:
        i, j = subset
        t = (lam if adjacent(n, code, i, j) else mu) - sum(
            adjacent(n, code, i, z)*adjacent(n, code, j, z) for z in range(n))
    out = {}
    accumulate(out, (n, canonical(n, code)), -aut(n, code)*t)
    for profile in product((0, 1), repeat=n):
        if all(profile[i] for i in subset):
            child = canonical(n+1, append_vertex(n, code, profile))
            accumulate(out, (n+1, child), aut(n+1, child))
    return out


def determinant(matrix):
    if not matrix:
        return Q(1)
    return sum((-1)**j*matrix[0][j]*determinant(
        [row[:j]+row[j+1:] for row in matrix[1:]]) for j in range(len(matrix)))


def inverse_by_minors(matrix):
    """Sylvester's criterion, then adjugate; no shared LDL/elimination code."""
    n = len(matrix)
    minors = [determinant([row[:k] for row in matrix[:k]]) for k in range(1, n+1)]
    require(all(x > 0 for x in minors), 'Anchor is not positive definite')
    inv = [[(-1)**(i+j)*determinant([
        row[:i]+row[i+1:] for row in matrix[:j]+matrix[j+1:]])/minors[-1]
        for j in range(n)] for i in range(n)]
    require(all(sum(matrix[i][k]*inv[k][j] for k in range(n)) == (i == j)
                for i in range(n) for j in range(n)), 'Adjugate inverse mismatch')
    return inv, minors


def spectrum(params, which):
    v, k, lam, mu = params
    discriminant = (lam-mu)**2 + 4*(k-mu)
    root = isqrt(discriminant)
    require(root > 0 and root*root == discriminant, 'This checker needs rational spectrum')
    r, s = Q(lam-mu+root, 2), Q(lam-mu-root, 2)
    f = (-k-(v-1)*s)/(r-s)
    g = v-1-f
    require(f.denominator == g.denominator == 1 and min(f, g) > 0, 'Invalid multiplicities')
    require(which in ('r', 's'), 'This checker needs embedding r or s')
    if which == 'r':
        dimension, off, diagonal, ones = int(f), Q(v)/(f*(r-s)), -Q(v)*s/(f*(r-s)), -(k-s)/(f*(r-s))
    else:
        dimension, off, diagonal, ones = int(g), -Q(v)/(g*(r-s)), Q(v)*r/(g*(r-s)), (k-r)/(g*(r-s))
    require(diagonal+ones == 1, 'Gram diagonal mismatch')
    require(off*k+diagonal+ones*v == 0, 'Gram trivial eigenspace mismatch')
    require(off*(s if which == 'r' else r)+diagonal == 0, 'Gram other eigenspace mismatch')
    require(off*(r if which == 'r' else s)+diagonal == Q(v, dimension), 'Gram positive eigenspace mismatch')
    return dimension, ones, ones+off


def sos_expansion(params, term):
    t, ell = term['anchor_size'], term['degree']
    require(type(t) is int and 1 <= t <= 5 and type(ell) is int and ell in (0, 1, 2),
            'Only <=5 anchors and degrees 0,1,2 are supported here')
    code = read_graph(t, term['anchor_bits'])
    require(code == canonical(t, code), 'Anchor must use the canonical labeling')
    weights = tuple(map(Q, term['vector']))
    require(len(weights) == 1 << t, 'Wrong profile vector length')
    profiles = tuple(product((0, 1), repeat=t))
    if ell == 0:
        out={};anchor_aut=aut(t,code)
        for alpha,profile_x in enumerate(profiles):
            one_extension=append_vertex(t,code,profile_x)
            key=(t+1,canonical(t+1,one_extension))
            accumulate(out,key,Q(aut(*key),anchor_aut)*weights[alpha]**2)
            for beta,profile_y in enumerate(profiles):
                for edge in (0,1):
                    two_extension=append_vertex(t+1,one_extension,profile_y+(edge,))
                    key=(t+2,canonical(t+2,two_extension))
                    accumulate(out,key,Q(aut(*key),anchor_aut)*weights[alpha]*weights[beta])
        return out,{'anchor_size':t,'anchor_bits':term['anchor_bits'],'degree':0,
                    'interpretation':'square of the weighted sum of profile counts'}
    dimension, a, b = spectrum(params, term['embedding'])
    residual_dimension = dimension-t
    require(residual_dimension >= ell, 'Insufficient residual dimension')
    gram = [[Q(1) if i == j else b if adjacent(t, code, i, j) else a
             for j in range(t)] for i in range(t)]
    inv, minors = inverse_by_minors(gram)
    profiles = tuple(product((0, 1), repeat=t))
    vectors = [[b if bit else a for bit in profile] for profile in profiles]
    projection = [[sum(x*inv[i][j]*y for i, x in enumerate(u) for j, y in enumerate(w))
                   for w in vectors] for u in vectors]
    heights = [1-projection[i][i] for i in range(len(profiles))]
    out = {}
    anchor_aut = aut(t, code)
    for alpha, profile_x in enumerate(profiles):
        one_extension = append_vertex(t, code, profile_x)
        one_key = (t+1, canonical(t+1, one_extension))
        accumulate(out, one_key, Q(aut(*one_key), anchor_aut)*weights[alpha]**2*heights[alpha]**ell)
        for beta, profile_y in enumerate(profiles):
            for edge in (0, 1):
                two_extension = append_vertex(t+1, one_extension, profile_y+(edge,))
                two_key = (t+2, canonical(t+2, two_extension))
                z = (b if edge else a)-projection[alpha][beta]
                kernel = z if ell == 1 else (
                    residual_dimension*z*z-heights[alpha]*heights[beta])/(residual_dimension-1)
                accumulate(out, two_key, Q(aut(*two_key), anchor_aut)*weights[alpha]*weights[beta]*kernel)
    return out, {'embedding': term['embedding'], 'anchor_size': t, 'anchor_bits': term['anchor_bits'],
                 'degree': ell, 'dimension': dimension, 'residual_dimension': residual_dimension,
                 'nonedge_inner_product': str(a), 'edge_inner_product': str(b),
                 'leading_principal_minors': list(map(str, minors)),
                 'zero_height_profiles': [i for i, h in enumerate(heights) if h == 0],
                 'negative_height_profiles': [i for i, h in enumerate(heights) if h < 0]}


def local_zero(params,term):
    """Prove X_H=0 using only the explicit witness and all binary profiles."""
    n=term['size'];code=read_graph(n,term['bits'])
    require(code==canonical(n,code),'Noncanonical local graph')
    v,k,lam,mu=params
    if term['kind']=='clique_adjacency_count':
        m=term['shift'];complement=term['complement']
        require(type(m) is int and type(complement) is bool and 2<=n<v,'Invalid clique cut')
        require(term['bits']==('0' if complement else '1')*(n*(n-1)//2),'Wrong clique bits')
        if complement:k,lam=v-k-1,v-2*k+mu-2
        value=m*(m+1)*(v-n)-2*m*n*(k-n+1)+n*(n-1)*(lam-n+2)
        require(value<0 and value==term['polynomial_value'],'Invalid clique integer sum')
        return {'kind':term['kind'],'value':value}
    dimension,a,b=spectrum(params,term['embedding'])
    gram=[[Q(1) if i==j else b if adjacent(n,code,i,j) else a for j in range(n)] for i in range(n)]
    if term['kind']=='forbidden_count':
        vector=tuple(map(Q,term['vector']))
        require(len(vector)==n,'Wrong negative witness length')
        value=sum(vector[i]*gram[i][j]*vector[j] for i in range(n) for j in range(n))
        require(value<0 and value==Q(term['quadratic_value']),'Invalid negative Gram witness')
        return {'kind':term['kind'],'value':str(value)}
    require(term['kind'] in ('profile_infeasible_count','profile_modular_count'),'Unsupported local witness')
    rank=term['anchor_rank']
    require(type(rank) is int and 1<=rank<=min(n,dimension),'Invalid anchor rank')
    # Enumerate principal subsets, certify PD by minors, and reconstruct the
    # ENTIRE Gram matrix. This verifies PSD and rank without assuming either.
    basis=None
    for candidate in combinations(range(n),rank):
        try:inv,_=inverse_by_minors([[gram[i][j] for j in candidate] for i in candidate])
        except ValueError:continue
        if all(gram[i][j]==sum(gram[i][x]*inv[u][w]*gram[y][j]
                              for u,x in enumerate(candidate) for w,y in enumerate(candidate))
               for i in range(n) for j in range(n)):
            basis=candidate;break
    require(basis is not None,'No certified full Gram factorization')
    allowed=[]
    for alpha in product((0,1),repeat=n):
        u=[b if bit else a for bit in alpha]
        projected=[sum(inv[i][j]*u[basis[j]] for j in range(rank)) for i in range(rank)]
        if any(u[i]!=sum(gram[i][basis[j]]*projected[j] for j in range(rank)) for i in range(n)):continue
        h=1-sum(u[basis[i]]*projected[i] for i in range(rank))
        if h<0 or (rank==dimension and h!=0):continue
        allowed.append(alpha)
    require(len(allowed)==term['allowed_profiles'],'Wrong allowed profile count')
    pairs=list(combinations(range(n),2))
    target=[v-n]+[k-sum(adjacent(n,code,i,z) for z in range(n)) for i in range(n)]
    target += [(lam if adjacent(n,code,i,j) else mu)-sum(adjacent(n,code,i,z)*adjacent(n,code,j,z)
                                                        for z in range(n)) for i,j in pairs]
    multipliers=tuple(map(Q,term['multipliers']))
    require(len(multipliers)==len(target),'Wrong local multiplier length')
    value=sum(x*y for x,y in zip(multipliers,target))
    columns=[[1]+list(alpha)+[alpha[i]*alpha[j] for i,j in pairs] for alpha in allowed]
    evaluations=[sum(x*y for x,y in zip(multipliers,col)) for col in columns]
    if term['kind']=='profile_infeasible_count':
        require(value<0 and value==Q(term['target_value']) and all(x>=0 for x in evaluations),
                'Invalid local nonnegative-count contradiction')
    else:
        prime=term['prime']
        require(type(prime) is int and prime>=2 and all(prime%d for d in range(2,isqrt(prime)+1)),
                'Invalid prime modulus')
        require(all(x.denominator==1 for x in multipliers) and all(x%prime==0 for x in evaluations)
                and value%prime!=0 and value%prime==term['target_residue'],'Invalid integer congruence')
    return {'kind':term['kind'],'rank':rank,'allowed_profiles':len(allowed),'value':str(value)}


def verify(data):
    require(data['format'] == 'srg-raw-identity-v2', 'Wrong raw certificate format')
    params = tuple(data['parameters'])
    require(len(params) == 4 and all(type(x) is int for x in params), 'Noninteger parameters')
    v, k, lam, mu = params
    require(v >= 3 and 0 < k < v-1 and 0 <= lam < k and 0 < mu <= k, 'Invalid parameters')
    require((v-k-1)*mu == k*(k-lam-1), 'Invalid SRG relation')
    level = data['level']
    require(type(level) is int and 3 <= level <= min(v, 7), 'Unsupported level')
    constant = Q(data['constant'])
    require(constant < 0, 'Constant must be strictly negative')
    residual, anchors,local_checks = {}, [],[]
    for term in data['nonnegative_terms']:
        weight = Q(term['weight'])
        require(weight >= 0, 'Negative weight on a nonnegative term')
        if term['kind'] == 'sos':
            require(type(term['anchor_size']) is int and term['anchor_size']+2 <= level,
                    'SOS exceeds count level')
            row, diagnostic = sos_expansion(params, term)
            anchors.append(diagnostic)
        elif term['kind']=='count':
            n = term['size']
            require(type(n) is int and 1 <= n <= level, 'Count exceeds level')
            code = read_graph(n, term['bits'])
            require(code == canonical(n, code), 'Noncanonical count')
            row = {(n, code): Q(1)}
        else:
            n=term['size']
            require(type(n) is int and 1<=n<=level,'Local count exceeds level')
            diagnostic=local_zero(params,term);local_checks.append(diagnostic)
            # Once H is impossible, -X_H=0 is a valid nonnegative term.
            row={(n,read_graph(n,term['bits'])):Q(-1)}
        for key, value in row.items():
            accumulate(residual, key, weight*value)
    # Check every coefficient of: nonnegative side - c0 X_K1 - sum y_e E_e.
    accumulate(residual, (1, 0), -constant)
    for equation in data['zero_equations']:
        n = equation['size']
        require(type(n) is int and 1 <= n < level, 'Extension exceeds count level')
        code = read_graph(n, equation['bits'])
        require(code == canonical(n, code), 'Noncanonical equation template')
        row = extension_equation(params, n, code, tuple(equation['subset']))
        weight = Q(equation['multiplier'])  # Equality multipliers may have either sign.
        for key, value in row.items():
            accumulate(residual, key, -weight*value)
    require(not residual, f'Raw polynomial identity fails at {next(iter(residual), None)}')
    return {'verified': True, 'parameters': list(params), 'constant': str(constant),
            'raw_count_variables': len(keys(level)), 'nonzero_residual_coefficients': len(residual),
            'nonnegative_terms': len(data['nonnegative_terms']), 'zero_equations': len(data['zero_equations']),
            'anchor_checks': anchors, 'local_checks':local_checks,'arithmetic': 'fractions.Fraction; exact',
            'method': 'binary-profile extension; adjacent-transposition orbits; adjugate inverse; no elimination'}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('files', nargs='+', type=Path)
    parser.add_argument('--output', type=Path)
    args = parser.parse_args()
    reports = []
    for path in args.files:
        raw = path.read_bytes()
        report = {'file': str(path), 'sha256': sha256(raw).hexdigest(), **verify(json.loads(raw))}
        reports.append(report)
        print(json.dumps({k: value for k, value in report.items() if k != 'anchor_checks'}), flush=True)
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(json.dumps(reports, indent=2)+'\n')


if __name__ == '__main__':
    main()


==> anc/srg-gegenbauer-counting-main/code/verification/verify_expanded_certificates.py <==
#!/usr/bin/env python3
"""Verify certificate data ACTUALLY PRINTED in the manuscript and 405 supplement.

Standard library only. The default manuscript is in the paper/ directory; --tex selects another copy. The required 405 supplement
defaults to srg_counting_gegenbauer_article_1014_405_supplement.tex beside the
chosen manuscript; --supplement selects another copy. Checks all six-point
integer weights and directions in the manuscript, all 405 source weights and
directions in the supplement, an optional main-text worked example, and both
documents' printed strict bounds using exact reconstructed coefficients.
Duplicated 405 tables or source indices are rejected. Both actual input paths
are reported. This supplements, rather than replaces, the independent
atlas/kernel replay. No input or existing output file is modified.
"""
import argparse
from fractions import Fraction as Q
import importlib.util
import json
from math import gcd, lcm
from pathlib import Path
import re
import sys

if hasattr(sys, 'set_int_max_str_digits'):
    sys.set_int_max_str_digits(0)
HERE = Path(__file__).resolve().parent
BASE = 10**40
BIG_PATTERN = r'\\srgBigInt\{(\d+)\}\{(\d+)\}\{(\d+)\}'


def require(condition, message):
    if not condition:
        raise ValueError(message)


def table(source, label):
    blocks = re.findall(r'\\begin\{longtable\}.*?\\end\{longtable\}', source, re.S)
    hits = [block for block in blocks if r'\label{' + label + '}' in block]
    require(len(hits) == 1, 'Missing or duplicated table: ' + label)
    return hits[0]


def integer_stack(value):
    match = re.fullmatch(r'\s*\$?\s*' + BIG_PATTERN + r'\s*\$?\s*', value)
    require(match is not None, 'Malformed three-part integer: ' + value[:80])
    a, b, c = map(int, match.groups())
    require(all(0 <= n < BASE for n in (a,b,c)), 'Integer block exceeds 10^40')
    return a*BASE**2 + b*BASE + c


def fraction(value):
    match = re.fullmatch(r'\s*\$?\s*\\(?:frac|dfrac|tfrac)\{(-?\d+)\}\{(\d+)\}\s*\$?\s*', value)
    require(match is not None, 'Malformed fraction: ' + value[:80])
    require(int(match[2]) > 0, 'Fraction denominator not positive')
    return Q(int(match[1]), int(match[2]))


def without_row_end(line):
    return re.sub(r'\\\\(?:\[[^\]]*\])?\s*$', '', line.strip())


def array_values(fragment):
    marker = r'\begin{array}'
    require(fragment.count(marker) == 1, 'Expected exactly one direction array')
    start = fragment.index(marker) + len(marker)
    while fragment[start].isspace():
        start += 1
    require(fragment[start] == '{', 'Array has no column specification')
    depth, end = 1, start+1
    while depth:
        require(end < len(fragment), 'Unclosed array column specification')
        depth += (fragment[end] == '{') - (fragment[end] == '}')
        end += 1
    finish = fragment.index(r'\end{array}', end)
    content = fragment[end:finish]
    require(re.fullmatch(r'[\s\d&\\+-]*', content) is not None,
            'Unsupported token in printed direction array')
    return list(map(int, re.findall(r'-?\d+', content)))


def sixpoint(source):
    module_path = HERE.parent/'data/legacy_ten/six_exact_data/verify_raw_certificate.py'
    spec = importlib.util.spec_from_file_location('expanded_raw_verifier', module_path)
    raw = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(raw)
    result = {}
    for v, den, stem in ((351,30,'351_140_73_44'), (476,10,'476_133_60_28')):
        data = json.loads((module_path.parent/(stem+'.raw.json')).read_text())
        raw_report = raw.verify(data)
        require(raw_report['verified'], 'Raw identity did not verify')
        terms = data['nonnegative_terms']
        kernels = [term for term in terms if term['kind'] == 'sos']
        counts = [term for term in terms if term['kind'] == 'count']
        require(len(kernels)+len(counts) == 24, 'Six-point source inventory changed')

        constants = re.findall(r'L_\{'+str(v)+r'\}\s*=\s*('+BIG_PATTERN+r')', source)
        require(len(constants) == 1, 'Missing or duplicated L_'+str(v))
        L = integer_stack(constants[0][0])
        require(L > 0, 'Nonpositive common scale')
        printed_kernel, printed_count = {}, {}
        block = table(source, 'tab:six'+str(v)+'-weights')
        for line in block.splitlines():
            if not re.match(r'^\s*\d+\s*&', line):
                continue
            fields = without_row_end(line).split('&')
            require(len(fields) == 5, 'Wrong number of six-point weight columns')
            i = int(fields[0]); require(i not in printed_kernel, 'Duplicate integer kernel multiplier')
            printed_kernel[i] = integer_stack(fields[1])
            if fields[2].strip():
                j = int(fields[2]); require(j not in printed_count, 'Duplicate integer count multiplier')
                bits = re.fullmatch(r'\s*\\texttt\{([01]{15})\}\s*', fields[3])
                require(bits is not None, 'Invalid printed six-vertex graph')
                printed_count[j] = (bits[1], integer_stack(fields[4]))
            else:
                require(not fields[3].strip() and not fields[4].strip(), 'Unindexed count data')
        require(set(printed_kernel) == set(range(1,len(kernels)+1)), 'Missing kernel integer weights')
        require(set(printed_count) == set(range(1,len(counts)+1)), 'Missing count integer weights')
        ratios = []
        for i,term in enumerate(kernels,1):
            aut = raw.aut(term['anchor_size'],raw.read_graph(term['anchor_size'],term['anchor_bits']))
            target = Q(term['weight'])/aut
            require(printed_kernel[i] > 0 and Q(printed_kernel[i],L) == target,
                    'Printed integer kernel multiplier fails for '+str(v)+', row '+str(i))
            ratios.append(target)
        for j,term in enumerate(counts,1):
            aut = raw.aut(term['size'],raw.read_graph(term['size'],term['bits']))
            bits,weight = printed_count[j]
            target = Q(term['weight'])/aut
            require(bits == term['bits'] and weight > 0 and Q(weight,L) == target,
                    'Printed integer count multiplier fails for '+str(v)+', row '+str(j))
            ratios.append(target)
        # Also confirm the actual printed L is the specified primitive common scale.
        expected_L = lcm(*(q.denominator for q in ratios))
        div = gcd(expected_L, *(int(q*expected_L) for q in ratios))
        require(L == expected_L//div, 'Printed common scale L differs from exact source')

        directions = {}
        block = table(source,'tab:direct-directions-'+str(v))
        require(re.search(r'divide each displayed vector by \$'+str(den)+r'\$',block),
                'Wrong denominator in Appendix B caption')
        for line in block.splitlines():
            if not re.match(r'^\s*\d+\s*&',line):
                continue
            fields = without_row_end(line).split('&')
            require(len(fields) == 4, 'Wrong direction columns')
            i = int(fields[0]); require(i not in directions,'Duplicate six-point direction')
            vector = re.search(r'\$\(([-\d,\s]+)\)\$', fields[3])
            require(vector is not None, 'Malformed printed six-point vector')
            directions[i] = (fields[1].strip(),int(fields[2]),
                              [Q(int(x),den) for x in vector[1].split(',')])
        require(set(directions) == set(range(1,len(kernels)+1)), 'Missing six-point directions')
        for i,term in enumerate(kernels,1):
            require(directions[i] == (term['anchor_bits'],term['degree'],list(map(Q,term['vector']))),
                    'Printed six-point direction fails at '+str(v)+', row '+str(i))
        result[str(v)] = {'integer_multipliers':24,'directions':len(kernels),
                          'common_scale_checked':True,'raw_identity_verified':True}
    return result


def pure405(main_source, supplement_source):
    source = main_source + '\n' + supplement_source
    # The complete data belong in the supplement, exactly once across both inputs.
    for label in ('tab:405-countdata', 'tab:405-kerneldata'):
        table(supplement_source, label)
        table(source, label)
    root = HERE.parent/'data/pure405'
    record = json.loads((root/'data/degree2/pure_exact_certificate.json').read_text())
    graphs = [tuple(map(int,line.split())) for line in (root/'atlas/graphs.txt').read_text().splitlines()]
    require([g[0] for g in graphs] == list(range(1252)), 'Atlas indices changed')
    terms = record['terms']
    require(len(terms) == 174, 'Unexpected 405 source count')
    printed = {}
    for line in table(source,'tab:405-countdata').splitlines():
        if not re.match(r'^\s*\d+\s*&',line):
            continue
        fields = without_row_end(line).split('&')
        require(len(fields) == 6, 'Wrong number of 405 count-table columns')
        for fields in (fields[:3],fields[3:]):
            if not fields[0].strip():
                require(not fields[1].strip() and not fields[2].strip(), 'Unindexed 405 count source')
                continue
            i = int(fields[0]); require(i not in printed,'Duplicate 405 source index')
            graph = re.fullmatch(r'\s*\$\((\d+),(\d+)\)\$\s*',fields[1])
            require(graph is not None,'Invalid 405 graph pair')
            printed[i] = {'kind':'nonnegative_count','graph':tuple(map(int,graph.groups())),
                          'weight':fraction(fields[2])}
    require(set(printed) == set(range(1,68)), 'Missing printed 405 count source')
    for line in table(source,'tab:405-kerneldata').splitlines():
        if not re.match(r'^\s*\d+\s*&',line):
            continue
        fields = without_row_end(line).split('&',2)
        require(len(fields) == 3, 'Wrong 405 kernel-table columns')
        i = int(fields[0]); require(i not in printed,'Duplicate 405 source index')
        graph = re.fullmatch(r'\s*\$\((\d+),(\d+);(\d+)\)\$\s*',fields[1])
        require(graph is not None,'Invalid printed 405 anchor/degree')
        m,b,ell = map(int,graph.groups())
        vector = array_values(fields[2])
        rationals = re.findall(r'\\(?:frac|dfrac|tfrac)\{(-?\d+)\}\{(\d+)\}',fields[2])
        require(len(rationals)==1,'Expected one exact rational weight in 405 source row')
        weight = Q(int(rationals[0][0]),int(rationals[0][1]))
        require(len(vector) == 2**m,'Incomplete printed 405 profile vector')
        printed[i] = {'kind':'PSD','graph':(m,b),'degree':ell,
                      'weight':weight,'direction':vector}
    require(set(printed) == set(range(1,175)), 'Missing printed 405 sources')
    for i,term in enumerate(terms,1):
        source_data = term['source']; row = printed[i]
        require(row['kind'] == source_data['kind'], '405 source-kind mismatch '+str(i))
        gid = source_data['graph_id'] if row['kind']=='nonnegative_count' else source_data['anchor']
        require(row['graph'] == graphs[gid][1:], 'Printed 405 graph/anchor mismatch '+str(i))
        require(row['weight'] == Q(term['weight'])/Q(term['scale']) and row['weight']>0,
                'Printed 405 rational coefficient mismatch '+str(i))
        if row['kind']=='PSD':
            require(row['degree'] == source_data['degree'] and row['direction'] == source_data['direction'],
                    'Printed 405 direction/degree mismatch '+str(i))

    # Check the illustrative degree-two 76th source in the main proof as well.
    marker = 'For example, source $i=76$'
    require(source.count(marker) <= 1,'Duplicated main 405 worked example')
    if marker in source:
        require(marker in main_source, 'Worked 405 example must be in the main manuscript')
        example = main_source.split(marker,1)[1].split('This one source',1)[0]
        require(array_values(example) == printed[76]['direction'],'Main-proof f_76 differs from appendix')
        example_weight = re.search(r'w_\{76\}\s*=\s*(\\frac\{\d+\}\{\d+\})',example)
        require(example_weight is not None and fraction(example_weight[1]) == printed[76]['weight'],
                'Main-proof w_76 differs from appendix')
    require(printed[76]['graph'] == (5,222) and printed[76]['degree']==2,'K23 example mismatch')

    # Recombine the exact independently reconstructed raw rows with PRINTED weights.
    raw_recipes = json.loads((root/'data/degree2/core_recipes_405.json').read_text())
    ids = raw_recipes['cores']
    recipes = {int(i):{int(j):Q(q) for j,q in row.items()}
               for i,row in raw_recipes['expressions'].items()}
    require(len(ids)==174 and all(recipes[gid]=={j:Q(1)} for j,gid in enumerate(ids)),
            '405 free rows must be an identity')
    total = [Q(0)]*174
    for i,term in enumerate(terms,1):
        reduced = [Q(0)]*174
        for gid,q in term['full_row'].items():
            for j,a in recipes[int(gid)].items():
                reduced[j] += Q(q)*a
        for j,q in enumerate(reduced):
            total[j] += printed[i]['weight']*q
    require(total == list(map(Q,record['combined_core_coefficients'])),
            'Printed 405 combination does not reconstruct saved exact coefficients')
    bounds = [2**(graphs[gid][1]*(graphs[gid][1]-1)//2) for gid in ids]
    require(bounds == record['core_density_upper_bounds'],'405 count upper bounds differ')
    c0 = total[0]
    error = -sum((q*b for q,b in zip(total[1:],bounds[1:]) if q<0),Q(0))
    margin = c0-error
    replay = json.loads((root/'data/degree2/pure_exact_replay.json').read_text())
    require(replay['status']=='PASS' and margin==Q(replay['exact_margin'])==Q(record['exact_margin']),
            '405 margin differs from independent exact replay')
    require(c0>Q(570,10**10) and 0<=error<Q(11,10**10) and margin>Q(559,10**10),
            'A printed strict rational bound is false')

    for name, document in (('manuscript', main_source), ('405 supplement', supplement_source)):
        c0_bounds = re.findall(r'c_0\s*>\s*\\frac\{(\d+)\}\{10\^\{(\d+)\}\}', document)
        e_bounds = re.findall(r'0\s*\\le\s*E(?:_\{405\})?\s*<\s*\\frac\{(\d+)\}\{10\^\{(\d+)\}\}', document)
        require(len(c0_bounds)==1 and Q(int(c0_bounds[0][0]),10**int(c0_bounds[0][1]))==Q(570,10**10),
                'Missing, duplicated, or changed printed c0 lower bound in ' + name)
        require(len(e_bounds)==1 and Q(int(e_bounds[0][0]),10**int(e_bounds[0][1]))==Q(11,10**10),
                'Missing, duplicated, or changed printed E upper bound in ' + name)
        require(len(re.findall(r'>\s*\\frac\{559\}\{10\^\{10\}\}', document))==1,
                'Expected exactly one checked lower bound on the margin in ' + name)
    return {'source_coefficients':174,'count_sources':67,'full_directions':107,
            'source_76_checked':True,'main_example_76_present':marker in source,'exact_coefficients_recombined':True,
            'exact_replay_margin_matched':True,'c0_gt':'570/10^10','E_lt':'11/10^10',
            'margin_gt':'559/10^10'}


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--tex',type=Path,default=HERE.parent/'paper/srg_counting_gegenbauer_article_1014.tex')
    parser.add_argument('--supplement',type=Path,
                        help='405 supplement TeX; defaults to the named sibling of --tex')
    args=parser.parse_args()
    manuscript = args.tex.resolve()
    supplement = (args.supplement if args.supplement is not None else
                  manuscript.with_name('srg_counting_gegenbauer_article_1014_405_supplement.tex')).resolve()
    require(manuscript.is_file(), 'Required manuscript TeX does not exist: ' + str(manuscript))
    require(supplement.is_file(), 'Required 405 supplement TeX does not exist: ' + str(supplement))
    require(manuscript != supplement, 'Manuscript and supplement must be different files')
    source=manuscript.read_text(encoding='utf-8')
    supplement_source=supplement.read_text(encoding='utf-8')
    print('Manuscript TeX: ' + str(manuscript), flush=True)
    print('405 supplement TeX: ' + str(supplement), flush=True)
    six=sixpoint(source)
    print('PASS actual TeX: 48 integer multipliers, 2 common scales, and 33 six-point directions.',flush=True)
    pure=pure405(source,supplement_source)
    print('PASS actual TeX: 174 rational source weights, all 107 full 405 directions, and source 76.',flush=True)
    print('PASS exact replay: c0 > 570/10^10; 0 <= E < 11/10^10; margin > 559/10^10.',flush=True)
    print(json.dumps({'verified':True,'manuscript':str(manuscript),'supplement':str(supplement),
                      'six_point':six,'405':pure,
                      'arithmetic':'fractions.Fraction; standard library only'},indent=2))

if __name__=='__main__':
    main()


==> anc/srg-gegenbauer-counting-main/code/verification/verify_integer_moments_and_margins.py <==
"""Independent standard-library audit of integer moments and final arithmetic.

No discovery/recovery modules are imported. Affine coverage and PSD source
validity are certified by the companion independent audits. This audit checks
all saved moment sources, every active row's affine substitution, and the
strictly positive exact bounded-residual margin. Graph lookups are checked
against catalogue representatives by an independent isomorphism search.
"""
from array import array
from collections import Counter
from fractions import Fraction as F
from functools import reduce
from hashlib import sha256
from itertools import combinations
from math import factorial, gcd, lcm
from pathlib import Path
import json, sys, time
if hasattr(sys, 'set_int_max_str_digits'): sys.set_int_max_str_digits(0)
BASE = Path(__file__).resolve().parents[1]
PORTABLE = Path(__file__).resolve().parent
PACKAGED = (PORTABLE/'atlas_graphs.txt').exists()
DATA = PORTABLE if PACKAGED else BASE/'output/paper/support'
CATALOGUE = PORTABLE/'atlas_graphs.txt' if PACKAGED else BASE/'work/atlas/graphs.txt'


def decode(n, mask):
    a = [[0]*n for _ in range(n)]
    for j in range(n):
        for i in range(j): a[i][j] = a[j][i] = (mask >> (j*(j-1)//2+i)) & 1
    return a


def encode(a):
    return sum(a[i][j] << (j*(j-1)//2+i) for j in range(len(a)) for i in range(j))


def iso(a,b):
    if len(a) != len(b): return False
    n=len(a);da=list(map(sum,a));db=list(map(sum,b))
    if sorted(da)!=sorted(db): return False
    candidates=[[j for j in range(n) if da[i]==db[j]] for i in range(n)]
    order=sorted(range(n),key=lambda i:(len(candidates[i]),-da[i]));assigned={};used=set()
    def rec(pos):
        if pos==n:return True
        i=order[pos]
        for j in candidates[i]:
            if j in used or any(a[i][k]!=b[j][l] for k,l in assigned.items()):continue
            assigned[i]=j;used.add(j)
            if rec(pos+1):return True
            del assigned[i];used.remove(j)
        return False
    return rec(0)


def falling(t,j):
    q=1
    for a in range(j):q*=t-a
    return q


def evaluate(c,t):return sum(q*t**j for j,q in enumerate(c))


def primitive(row,eq=False):
    row={int(i):F(q) for i,q in row.items() if q}
    if not row:return {}
    den=lcm(*(q.denominator for q in row.values()));r={i:int(q*den) for i,q in row.items()}
    g=reduce(gcd,map(abs,r.values()))
    if eq and r[min(r)]<0:g=-g
    return {i:q//g for i,q in r.items()}


class Auditor:
    def __init__(self,v):
        self.v=v;self.k,self.lam,self.mu={375:(102,45,21),441:(88,35,13),575:(112,45,16)}[v]
        self.out=DATA/f'rebuild_{v}'
        self.graphs={}
        for line in CATALOGUE.read_text().splitlines():
            i,n,m=map(int,line.split());self.graphs[i]=decode(n,m)
        self.candidates={}
        for hid,a in self.graphs.items():
            self.candidates.setdefault((len(a),tuple(sorted(map(sum,a)))),[]).append(hid)
        self.lookups={}
        self.forbidden={w['id'] for w in json.loads((self.out/f'forbidden_{v}.json').read_text())}

    def identify(self,a):
        key=len(a),encode(a)
        if key not in self.lookups:
            matches=[hid for hid in self.candidates[(len(a),tuple(sorted(map(sum,a))))] if iso(a,self.graphs[hid])]
            assert len(matches)==1,('not a unique graph representative',key,matches)
            self.lookups[key]=matches[0]
        return self.lookups[key]

    def moments(self):
        data=json.loads((self.out/'integer_moments.json').read_text());byanchor={};domains={}
        for record in data['anchors']:
            hid=record['anchor'];a=self.graphs[hid];assert len(a)==3 and encode(a)==record['anchor_mask']
            assert record['override'] is None,'External domain overrides require additional audit'
            marginals={0:(self.v-3,0),7:(0,1)}
            for i in range(3):marginals[1<<i]=(self.k-sum(a[i]),0)
            for i,j in combinations(range(3),2):
                marginals[(1<<i)|(1<<j)]=((self.lam if a[i][j] else self.mu)-sum(a[i][s]*a[j][s] for s in range(3)),0)
            cells=[]
            for bits in range(8):
                c=s=0
                for sup,(mc,ms) in marginals.items():
                    if bits&sup==bits:
                        sign=(-1)**(bin(sup).count('1')-bin(bits).count('1'));c+=sign*mc;s+=sign*ms
                p=[(bits>>i)&1 for i in range(3)]
                b=[row+[p[i]] for i,row in enumerate(a)]+[p+[0]]
                target=self.identify(b)
                cell={'profile':p,'constant':c,'slope':s,'extension':target,'forced_zero':target in self.forbidden}
                cells.append(cell)
            assert cells==record['cells']
            upper=min(marginals[q][0] for q in (0,3,5,6))
            domain=[t for t in range(upper+1) if all(c['constant']+c['slope']*t>=0 and (not c['forced_zero'] or c['constant']+c['slope']*t==0) for c in cells)]
            assert domain==record['domain']==record['base_domain'];domains[hid]=domain
            maps=[{hid:F(1)}];recipes=[{'order':0,'factor':'1','targets':[hid]}]
            for j in range(1,5):
                q=F(falling(self.v-3,j),2**(3*j+j*(j-1)//2));row={};targets=[]
                edges=list(combinations(range(3,3+j),2))
                for bits in range(1<<len(edges)):
                    b=[[0]*(3+j) for _ in range(3+j)]
                    for x in range(3):
                        for y in range(3):b[x][y]=a[x][y]
                        for y in range(3,3+j):b[x][y]=b[y][x]=1
                    for bit,(x,y) in enumerate(edges):b[x][y]=b[y][x]=(bits>>bit)&1
                    target=self.identify(b);targets.append(target);row[target]=row.get(target,F(0))+q
                maps.append(row);recipes.append({'order':j,'factor':str(q),'targets':targets})
            assert maps==[{int(i):F(q) for i,q in r.items()} for r in record['moment_rows']]
            assert recipes==record['moment_recipes'];byanchor[hid]=maps
        checked={'eq':set(),'ineq':set()}
        for w in data['witnesses']:
            kind=w['kind'];idx=w['row_index'];hid=w['anchor'];domain=domains[hid]
            p=list(map(F,w['polynomial']));assert len(p)<=5
            values=[evaluate(p,t) for t in domain]
            assert all(x==0 for x in values) if kind=='eq' else all(x>=0 for x in values)
            # Independently compute the Newton coefficient using its binomial formula.
            c=[sum((-1)**(j-t)*F(factorial(j),factorial(t)*factorial(j-t))*evaluate(p,t) for t in range(j+1))/factorial(j) for j in range(len(p))]
            assert c==list(map(F,w['falling_coefficients']))
            assert all(evaluate(p,t)==sum(q*falling(t,j) for j,q in enumerate(c)) for t in range(-5,10))
            row={}
            for q,m in zip(c,byanchor[hid]):
                for i,x in m.items():row[i]=row.get(i,F(0))+(1 if kind=='eq' else -1)*q*x
            row=primitive(row,kind=='eq')
            assert row=={int(i):int(q) for i,q in data[kind][idx].items()}
            checked[kind].add(idx)
        assert all(checked[kind]==set(range(len(data[kind]))) for kind in checked)
        return data,{'anchors':len(domains),'domains':domains,'equalities':len(checked['eq']),'inequalities':len(checked['ineq']),'witnesses':len(data['witnesses'])}

    def final(self,moments):
        cert=json.loads((self.out/'recovered_exact_certificate.json').read_text())
        rec={int(i):{int(j):F(q) for j,q in r.items()} for i,r in json.loads((self.out/f'affine_recipes_{self.v}.json').read_text()).items()}
        dim=cert['dimension'];B=cert['variable_upper_bound'];assert B==(1024 if self.v==375 else 256)
        elim=json.loads((self.out/f'exact_elimination_{self.v}.json').read_text())
        ids=elim['free_core_ids'];assert len(ids)==dim-1
        bounds=[]
        for coord,hid in enumerate(ids,1):
            a=self.graphs[hid];n=len(a);assert min(map(sum,a))>=3 and 4<=n<=7
            reached={0}
            while True:
                new=reached|{j for i in reached for j in range(n) if a[i][j]}
                if new==reached:break
                reached=new
            assert len(reached)==n
            upper=F(2**(n*(n-1)//2)*self.k**(n-1),falling(self.v-1,n-1))
            assert upper<B and rec[hid]=={coord:F(1)};bounds.append(upper)
        total=[F(0)]*dim;types=Counter();active_quartics=[]
        for item in cert['rows']:
            source=item['source'];kind=source['kind'];types[kind]+=1
            weight=F(item['weight']);assert weight>=0
            full=item['full_y_row'];r=[F(0)]*dim
            if kind=='upper_bound':
                assert full is None and source['bound']==B and 0<source['coordinate']<dim
                r[0]=-B;r[source['coordinate']]=1
            else:
                full={int(i):F(q) for i,q in full.items()}
                if kind=='nonnegative_count':assert full=={source['graph_id']:F(-1)}
                elif kind=='integer_moment':
                    assert full=={int(i):F(q) for i,q in moments['ineq'][source['row_index']].items()}
                    ws=[w for w in moments['witnesses'] if w['kind']=='ineq' and w['row_index']==source['row_index']]
                    assert ws
                    w=ws[0];nodes=w['nodes'];assert len(nodes)==4 and nodes[1]==nodes[0]+1 and nodes[3]==nodes[2]+1 and w['sign']==1
                    p=[F(1)]
                    for t in nodes:
                        nxt=[F(0)]*(len(p)+1)
                        for j,q in enumerate(p):nxt[j]-=t*q;nxt[j+1]+=q
                        p=nxt
                    assert p==list(map(F,w['polynomial']))
                    active_quartics.append({'anchor':w['anchor'],'nodes':nodes,'globally_nonnegative_on_integers':True})
                else:assert kind=='PSD' # independently source-audited by the companion tool.
                for i,q in full.items():
                    for j,p in rec[i].items():r[j]+=q*p
            norm=max(map(abs,r));assert norm>0 and norm==F(item['normalization'])
            r=[q/norm for q in r];assert r==list(map(F,item['reduced_normalized_row']))
            for j,q in enumerate(r):total[j]+=weight*q
        assert total==list(map(F,cert['combined_coefficients']))
        margin=total[0]+B*sum(x for x in total[1:] if x<0)
        assert margin==F(cert['exact_margin']) and margin>0
        assert len(cert['rows'])==cert['active_row_count']
        return {'dimension':dim,'free_core_counts':len(ids),'bound':B,'maximum_spanning_tree_bound':str(max(bounds)),
                'active_types':dict(types),'active_rows':len(cert['rows']),'active_quartics':active_quartics,'exact_margin':str(margin),'margin_decimal':float(margin),
                'certificate_sha256':sha256((self.out/'recovered_exact_certificate.json').read_bytes()).hexdigest()}


def main(v):
    start=time.time();a=Auditor(v);moments,report=a.moments();final=a.final(moments)
    result={'v':v,'status':'PASS','scope':'All integer-moment sources; all active affine substitutions and final rational arithmetic. Requires companion affine-coverage and PSD source audits.',
            'moments':report,'final':final,'independently_checked_graph_lookups':len(a.lookups),'seconds':time.time()-start}
    target=DATA/f'moments_certificate_audit_{v}.json';target.write_text(json.dumps(result,indent=2))
    print(v,'PASS',final['active_rows'],'rows','margin',final['margin_decimal'],'seconds',round(result['seconds'],3),flush=True)
    return result
if __name__=='__main__':
    for v in map(int,sys.argv[1:] or [375,441,575]):main(v)


==> anc/srg-gegenbauer-counting-main/code/verification/verify_local_structural_lemmas.py <==
"""Standard-library exact replay of local ingredients, NOT final certificates."""
from fractions import Fraction as F
from itertools import product,permutations,combinations
from math import comb,prod,lcm
from pathlib import Path
import json
OUT=Path(__file__).resolve().parent

def inverse(m):
    n=len(m);a=[[F(x) for x in row]+[F(i==j) for j in range(n)] for i,row in enumerate(m)]
    for j in range(n):
        k=next(i for i in range(j,n) if a[i][j]);a[j],a[k]=a[k],a[j]
        p=a[j][j];a[j]=[x/p for x in a[j]]
        for i in range(n):
            if i!=j:
                p=a[i][j];a[i]=[x-p*y for x,y in zip(a[i],a[j])]
    return [row[n:] for row in a]

def quadratic(m,h):return sum(h[i]*m[i][j]*h[j] for i in range(len(h)) for j in range(len(h)))

cycle=[]
for d in (2,3,4):
    n=2*d;v=[1]*d+[-1]*d;D=[[2*int(i==j) for j in range(n)] for i in range(n)]
    for i in range(d):
        for j in {i,(i+1)%d}:D[i][d+j]=D[d+j][i]=1
    inv=inverse([[D[i][j]+v[i]*v[j] for j in range(n)] for i in range(n)])
    energies=[]
    for p in product((0,1),repeat=n):
        if sum(p[:d])!=sum(p[d:]):continue
        energies.append(quadratic(inv,p))
    denom=lcm(*(x.denominator for x in energies))
    assert denom=={2:4,3:6,4:8}[d]
    cycle.append({'length':n,'balanced_profiles':len(energies),'denominator_lcm':denom,
                  'energies':sorted(set(map(str,energies)))})

eta=F(13,63);c=28;beta=F(1,2)-eta
for T in range(29):
    energy=F(7,3) # Any rational value suffices for the polynomial identity.
    projected=energy-eta*T+eta*eta*c/2-beta*(T-c*eta)**2/(4*(1+beta*c/2))
    gamma=3-eta-projected
    assert gamma==F(37*T*T+104*T+6896,2576)-energy
    assert (37*T*T+104*T+6896)%7==(2*(T-2)**2)%7
    assert (37*T*T+104*T+6896)%23==(14*(T-16)**2)%23
possible=[T for T in range(29) if (T-2)%7==0 and (T-16)%23==0]
assert possible==[16] and F(37*16**2+104*16+6896,2576)==7 and F(16,2)>7
types=[]
for n2 in range(15):
    for n1 in range(15-n2):
        T=n1+2*n2;E=F(3,4)*n1+n2;gamma=F(37*T*T+104*T+6896,2576)-E
        if gamma<0:continue
        gap=gamma-F(11,161)-F(237,8372)*n2
        assert gap>=0
        types.append({'n1':n1,'n2':n2,'gamma':str(gamma),'gap':str(gap)})
assert len(types)==14
total=385*F(11,161)+98*F(237,8372)
assert total==F(17389,598)>28

parameters={441:(88,35,13,25,44),575:(112,45,16,32,46),375:(102,45,21,27,34)}
core_bounds={}
for v,(k,lam,mu,r,f) in parameters.items():
    assert k==3*r+mu and lam-mu==r-3
    assert (3*(v-1)-k)//(r+3)==f
    bound=max(F(2**comb(h,2)*k**(h-1),prod(range(v-h+1,v))) for h in range(4,8))
    safe=1024 if v==375 else 256
    assert bound<safe
    core_bounds[str(v)]={'exact_spanning_tree_bound':str(bound),'safe_bound':safe}
v,k,lam=375,102,45
NI3=comb(v,3)-v*k*(v-2)//2+v*comb(k,2)-v*k*lam//6
mass=F(8*6*NI3,v*(v-1)*(v-2))
assert mass==F(12160,4103)
for t in range(22):assert t+3*(21-t)+3*(60+t)+(129-t)==372

# The two seven-cards share one explicit eight-vertex completion.
a=[[0]*8 for _ in range(8)]
edges=list(combinations(range(4),2))+[(4,6),(5,7)]+[(i,j) for i in (4,5) for j in (0,1)]+[(i,j) for i in (6,7) for j in (2,3)]
for i,j in edges:a[i][j]=a[j][i]=1
cards=[]
for deleted,h in [(3,[1,1,-1,-1,-1,1,1]),(7,[-1,-1,1,1,1,1,-1])]:
    keep=[i for i in range(8) if i!=deleted]
    m=[[a[i][j]+3*int(i==j) for j in keep] for i in keep]
    assert sum(h)==1 and quadratic(m,h)==3
    z=[sum(m[i][j]*h[j] for j in range(7)) for i in range(7)]
    assert z==[a[i][deleted] for i in keep]
    adj=[[a[i][j] for j in keep] for i in keep]
    aut=sum(all(adj[i][j]==adj[p[i]][p[j]] for i in range(7) for j in range(i)) for p in permutations(range(7)))
    assert aut==4
    cards.append({'deleted_vertex':deleted,'h':h,'profile':z,'automorphisms':aut})
report={'status':'PASS local ingredients only; final Farkas arithmetic is outside this verifier',
        'cycle_energies':cycle,'441_zero_height_T_candidates':possible,
        '441_nonnegative_profiles':types,'441_total_height_lower_bound':str(total),
        'core_upper_bounds':core_bounds,'375_I3_mass':str(mass),'seven_card_completion':cards}
(OUT/'last_three_local_replay.json').write_text(json.dumps(report,indent=2))
print('PASS: cycle denominators, 441 modular and 120-profile checks, all core bounds, 375 I3 mass, two seven-card completions.')
print('Final global nonexistence certificates were NOT checked by this script.')


==> anc/srg-gegenbauer-counting-main/code/verification/verify_raw_counting_certificate.py <==
#!/usr/bin/env python3
"""Verify a raw SRG nonexistence identity without elimination or any solver.

Python standard library only. This checker deliberately uses a different
enumeration: append all binary adjacency profiles to a labelled template.
Graph isomorphism orbits are generated by adjacent transpositions, not by
the permutation/host-embedding enumerators in the other two implementations.
Only rational spectra, degrees 1 and 2, and levels <= 6 are supported here.
"""
import argparse
from collections import Counter
from fractions import Fraction as Q
from functools import lru_cache
from hashlib import sha256
from itertools import combinations, product
import json
from math import factorial, isqrt
from pathlib import Path


def require(condition, message):
    if not condition:
        raise ValueError(message)


def bits_of(n, code):
    return format(code, f'0{n*(n-1)//2}b') if n > 1 else ''


def read_graph(n, bits):
    require(type(n) is int and 1 <= n <= 6, 'Unsupported graph size')
    require(len(bits) == n*(n-1)//2 and set(bits) <= {'0', '1'}, 'Invalid bits')
    return int(bits, 2) if bits else 0


def adjacent(n, code, i, j):
    if i == j:
        return 0
    if i > j:
        i, j = j, i
    index = i*(2*n-i-1)//2 + j-i-1
    return (code >> (n*(n-1)//2 - index-1)) & 1


def append_vertex(n, code, profile):
    require(len(profile) == n, 'Wrong appended profile')
    result = 0
    for i in range(n+1):
        for j in range(i+1, n+1):
            result = 2*result + (profile[i] if j == n else adjacent(n, code, i, j))
    return result


@lru_cache(None)
def universe(n):
    """Full orbit partition under generators (0 1), (1 2), ... ."""
    edge_list = list(combinations(range(n), 2))
    edge_index = {edge: i for i, edge in enumerate(edge_list)}
    width = len(edge_list)
    maps = []
    for k in range(n-1):
        permutation = list(range(n))
        permutation[k], permutation[k+1] = permutation[k+1], permutation[k]
        maps.append(tuple(width-1-edge_index[tuple(sorted((permutation[i], permutation[j])))]
                          for i, j in edge_list))
    canonical = [-1]*(1 << width)
    automorphisms = {}
    for start in range(1 << width):
        if canonical[start] >= 0:
            continue
        canonical[start] = start
        queue = [start]
        for code in queue:
            for mapping in maps:
                transformed = 0
                for source in mapping:
                    transformed = 2*transformed + ((code >> source) & 1)
                if canonical[transformed] < 0:
                    canonical[transformed] = start
                    queue.append(transformed)
                else:
                    require(canonical[transformed] == start, 'Overlapping orbits')
        require(factorial(n) % len(queue) == 0, 'Invalid orbit size')
        automorphisms[start] = factorial(n)//len(queue)
    require(len(automorphisms) == (1, 2, 4, 11, 34, 156)[n-1], 'Atlas size mismatch')
    return tuple(canonical), automorphisms


def canonical(n, code):
    return universe(n)[0][code]


def aut(n, code):
    return universe(n)[1][canonical(n, code)]


def keys(level):
    return [(n, code) for n in range(1, level+1) for code in universe(n)[1]]


def accumulate(target, key, value):
    target[key] = target.get(key, Q(0)) + value
    if not target[key]:
        target.pop(key)


def extension_equation(params, n, code, subset):
    """sum_alpha Aut(H+alpha) X_(H+alpha) - Aut(H) t X_H = 0."""
    v, k, lam, mu = params
    require(tuple(sorted(set(subset))) == tuple(subset) and len(subset) <= 2,
            'Invalid required-neighbor subset')
    require(all(type(i) is int and 0 <= i < n for i in subset), 'Subset outside template')
    if not subset:
        t = v-n
    elif len(subset) == 1:
        t = k-sum(adjacent(n, code, subset[0], j) for j in range(n))
    else:
        i, j = subset
        t = (lam if adjacent(n, code, i, j) else mu) - sum(
            adjacent(n, code, i, z)*adjacent(n, code, j, z) for z in range(n))
    out = {}
    accumulate(out, (n, canonical(n, code)), -aut(n, code)*t)
    for profile in product((0, 1), repeat=n):
        if all(profile[i] for i in subset):
            child = canonical(n+1, append_vertex(n, code, profile))
            accumulate(out, (n+1, child), aut(n+1, child))
    return out


def determinant(matrix):
    if not matrix:
        return Q(1)
    return sum((-1)**j*matrix[0][j]*determinant(
        [row[:j]+row[j+1:] for row in matrix[1:]]) for j in range(len(matrix)))


def inverse_by_minors(matrix):
    """Sylvester's criterion, then adjugate; no shared LDL/elimination code."""
    n = len(matrix)
    minors = [determinant([row[:k] for row in matrix[:k]]) for k in range(1, n+1)]
    require(all(x > 0 for x in minors), 'Anchor is not positive definite')
    inv = [[(-1)**(i+j)*determinant([
        row[:i]+row[i+1:] for row in matrix[:j]+matrix[j+1:]])/minors[-1]
        for j in range(n)] for i in range(n)]
    require(all(sum(matrix[i][k]*inv[k][j] for k in range(n)) == (i == j)
                for i in range(n) for j in range(n)), 'Adjugate inverse mismatch')
    return inv, minors


def spectrum(params, which):
    v, k, lam, mu = params
    discriminant = (lam-mu)**2 + 4*(k-mu)
    root = isqrt(discriminant)
    require(root > 0 and root*root == discriminant, 'This checker needs rational spectrum')
    r, s = Q(lam-mu+root, 2), Q(lam-mu-root, 2)
    f = (-k-(v-1)*s)/(r-s)
    g = v-1-f
    require(f.denominator == g.denominator == 1 and min(f, g) > 0, 'Invalid multiplicities')
    require(which in ('r', 's'), 'This checker needs embedding r or s')
    if which == 'r':
        dimension, off, diagonal, ones = int(f), Q(v)/(f*(r-s)), -Q(v)*s/(f*(r-s)), -(k-s)/(f*(r-s))
    else:
        dimension, off, diagonal, ones = int(g), -Q(v)/(g*(r-s)), Q(v)*r/(g*(r-s)), (k-r)/(g*(r-s))
    require(diagonal+ones == 1, 'Gram diagonal mismatch')
    require(off*k+diagonal+ones*v == 0, 'Gram trivial eigenspace mismatch')
    require(off*(s if which == 'r' else r)+diagonal == 0, 'Gram other eigenspace mismatch')
    require(off*(r if which == 'r' else s)+diagonal == Q(v, dimension), 'Gram positive eigenspace mismatch')
    return dimension, ones, ones+off


def sos_expansion(params, term):
    t, ell = term['anchor_size'], term['degree']
    require(type(t) is int and 1 <= t <= 4 and type(ell) is int and ell in (1, 2),
            'Only <=4 anchors and degrees 1,2 are audited here')
    code = read_graph(t, term['anchor_bits'])
    require(code == canonical(t, code), 'Anchor must use the canonical labeling')
    weights = tuple(map(Q, term['vector']))
    require(len(weights) == 1 << t, 'Wrong profile vector length')
    dimension, a, b = spectrum(params, term['embedding'])
    residual_dimension = dimension-t
    require(residual_dimension >= ell, 'Insufficient residual dimension')
    gram = [[Q(1) if i == j else b if adjacent(t, code, i, j) else a
             for j in range(t)] for i in range(t)]
    inv, minors = inverse_by_minors(gram)
    profiles = tuple(product((0, 1), repeat=t))
    vectors = [[b if bit else a for bit in profile] for profile in profiles]
    projection = [[sum(x*inv[i][j]*y for i, x in enumerate(u) for j, y in enumerate(w))
                   for w in vectors] for u in vectors]
    heights = [1-projection[i][i] for i in range(len(profiles))]
    out = {}
    anchor_aut = aut(t, code)
    for alpha, profile_x in enumerate(profiles):
        one_extension = append_vertex(t, code, profile_x)
        one_key = (t+1, canonical(t+1, one_extension))
        accumulate(out, one_key, Q(aut(*one_key), anchor_aut)*weights[alpha]**2*heights[alpha]**ell)
        for beta, profile_y in enumerate(profiles):
            for edge in (0, 1):
                two_extension = append_vertex(t+1, one_extension, profile_y+(edge,))
                two_key = (t+2, canonical(t+2, two_extension))
                z = (b if edge else a)-projection[alpha][beta]
                kernel = z if ell == 1 else (
                    residual_dimension*z*z-heights[alpha]*heights[beta])/(residual_dimension-1)
                accumulate(out, two_key, Q(aut(*two_key), anchor_aut)*weights[alpha]*weights[beta]*kernel)
    return out, {'embedding': term['embedding'], 'anchor_size': t, 'anchor_bits': term['anchor_bits'],
                 'degree': ell, 'dimension': dimension, 'residual_dimension': residual_dimension,
                 'nonedge_inner_product': str(a), 'edge_inner_product': str(b),
                 'leading_principal_minors': list(map(str, minors)),
                 'zero_height_profiles': [i for i, h in enumerate(heights) if h == 0],
                 'negative_height_profiles': [i for i, h in enumerate(heights) if h < 0]}


def verify(data):
    require(data['format'] == 'srg-raw-identity-v1', 'Wrong raw certificate format')
    params = tuple(data['parameters'])
    require(len(params) == 4 and all(type(x) is int for x in params), 'Noninteger parameters')
    v, k, lam, mu = params
    require(v >= 3 and 0 < k < v-1 and 0 <= lam < k and 0 < mu <= k, 'Invalid parameters')
    require((v-k-1)*mu == k*(k-lam-1), 'Invalid SRG relation')
    level = data['level']
    require(type(level) is int and 3 <= level <= min(v, 6), 'Unsupported level')
    constant = Q(data['constant'])
    require(constant < 0, 'Constant must be strictly negative')
    residual, anchors = {}, []
    for term in data['nonnegative_terms']:
        weight = Q(term['weight'])
        require(weight >= 0, 'Negative weight on a nonnegative term')
        if term['kind'] == 'sos':
            require(type(term['anchor_size']) is int and term['anchor_size']+2 <= level,
                    'SOS exceeds count level')
            row, diagnostic = sos_expansion(params, term)
            anchors.append(diagnostic)
        else:
            require(term['kind'] == 'count', 'Unknown nonnegative term')
            n = term['size']
            require(type(n) is int and 1 <= n <= level, 'Count exceeds level')
            code = read_graph(n, term['bits'])
            require(code == canonical(n, code), 'Noncanonical count')
            row = {(n, code): Q(1)}
        for key, value in row.items():
            accumulate(residual, key, weight*value)
    # Check every coefficient of: nonnegative side - c0 X_K1 - sum y_e E_e.
    accumulate(residual, (1, 0), -constant)
    for equation in data['zero_equations']:
        n = equation['size']
        require(type(n) is int and 1 <= n < level, 'Extension exceeds count level')
        code = read_graph(n, equation['bits'])
        require(code == canonical(n, code), 'Noncanonical equation template')
        row = extension_equation(params, n, code, tuple(equation['subset']))
        weight = Q(equation['multiplier'])  # Equality multipliers may have either sign.
        for key, value in row.items():
            accumulate(residual, key, -weight*value)
    require(not residual, f'Raw polynomial identity fails at {next(iter(residual), None)}')
    return {'verified': True, 'parameters': list(params), 'constant': str(constant),
            'raw_count_variables': len(keys(level)), 'nonzero_residual_coefficients': len(residual),
            'nonnegative_terms': len(data['nonnegative_terms']), 'zero_equations': len(data['zero_equations']),
            'anchor_checks': anchors, 'arithmetic': 'fractions.Fraction; exact',
            'method': 'binary-profile extension; adjacent-transposition orbits; adjugate inverse; no elimination'}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('files', nargs='+', type=Path)
    parser.add_argument('--output', type=Path)
    args = parser.parse_args()
    reports = []
    for path in args.files:
        raw = path.read_bytes()
        report = {'file': str(path), 'sha256': sha256(raw).hexdigest(), **verify(json.loads(raw))}
        reports.append(report)
        print(json.dumps({k: value for k, value in report.items() if k != 'anchor_checks'}), flush=True)
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(json.dumps(reports, indent=2)+'\n')


if __name__ == '__main__':
    main()


==> anc/srg-gegenbauer-counting-main/code/verification/verify_retained_raw_certificates.py <==
"""Verify the data manifest, then all six exact raw SRG identities."""
from pathlib import Path
from hashlib import sha256
import argparse
import subprocess
import sys

ROOT = Path(__file__).resolve().parent
CASES = ["540_147_66_30", "351_140_73_44", "476_133_60_28",
         "703_182_81_35", "550_162_75_36", "405_132_63_33"]

def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--check-files", action="store_true",
                        help="Only check file hashes; do not reprove the identities.")
    args = parser.parse_args()
    checked = 0
    for line in (ROOT / "MANIFEST.sha256").read_text().splitlines():
        expected, name = line.split("  ", 1)
        path = ROOT / name
        actual = sha256(path.read_bytes()).hexdigest()
        if actual != expected:
            raise SystemExit("File hash mismatch: " + name)
        checked += 1
    print("Manifest verified: %d files." % checked, flush=True)
    if args.check_files:
        return
    subprocess.run([sys.executable, str(ROOT / "verify_raw_certificate.py")]
                   + [str(ROOT / (case + ".raw.json")) for case in CASES[:5]], check=True)
    subprocess.run([sys.executable, str(ROOT / "verify_raw_v2_certificate.py"),
                    str(ROOT / (CASES[5] + ".raw.json"))], check=True)
    print("All six exact identities verified.", flush=True)

if __name__ == "__main__":
    main()


==> anc/srg-gegenbauer-counting-main/code/verification/verify_structural_counting_equations.py <==
#!/usr/bin/env python3
"""Standard-library audit of reconstructed last-three affine coordinates.

Regenerates graph isomorphism classes, checks triangular deletion recipes,
every short-vector/completion witness, all eliminated equations, the free
coordinate identity, and a modular lower bound on the exact equation rank.
Together these prove that the affine parametrization covers every solution
of the necessary equations; checking substitution alone would not suffice.
"""
from pathlib import Path
from fractions import Fraction as F
from itertools import combinations,product
from math import gcd,lcm,prod
from functools import reduce
import importlib.util,json,sys,time

ROOT=Path(__file__).resolve().parent
spec=importlib.util.spec_from_file_location('raw_graph_orbits',ROOT/'six_exact_data/verify_raw_v2_certificate.py')
raw=importlib.util.module_from_spec(spec);spec.loader.exec_module(raw)


def adjacency(n,mask):
    a=[[0]*n for _ in range(n)]
    for j in range(n):
        for i in range(j):a[i][j]=a[j][i]=(mask>>(j*(j-1)//2+i))&1
    return a


def encode(a):return sum(a[i][j]<<(j*(j-1)//2+i) for j in range(len(a)) for i in range(j))


def old_code(a):
    code=0
    for i,j in combinations(range(len(a)),2):code=2*code+a[i][j]
    return code


def graph_catalog():
    graphs={};canonical_to_id={}
    for line in (ROOT/'atlas_graphs.txt').read_text().splitlines():
        hid,n,mask=map(int,line.split());a=adjacency(n,mask)
        key=n,raw.canonical(n,old_code(a))
        assert key not in canonical_to_id
        graphs[hid]=a;canonical_to_id[key]=hid
    assert sorted(graphs)==list(range(1252))
    for n,count in enumerate((1,2,4,11,34,156,1044),1):
        assert sum(len(a)==n for a in graphs.values())==count
        assert {key[1] for key in canonical_to_id if key[0]==n}==set(raw.universe(n)[1])
    def identify(a):return canonical_to_id[len(a),raw.canonical(len(a),old_code(a))]
    return graphs,identify


def extend(a,alpha):return [row+[q] for row,q in zip(a,alpha)]+[list(alpha)+[0]]


def combine(rows,coefficients):
    out={}
    for row,c in zip(rows,coefficients):
        for j,q in row.items():out[j]=out.get(j,F(0))+c*q
    return {j:q for j,q in out.items() if q}


def primitive(row):
    row={int(i):F(q) for i,q in row.items() if q}
    den=lcm(*(q.denominator for q in row.values()))
    ints={i:int(q*den) for i,q in row.items()};g=gcd(*ints.values())
    if ints[min(ints)]<0:g=-g
    return {i:q//g for i,q in sorted(ints.items())}


def modrank(matrix,p):
    a=[r[:] for r in matrix];rank=0
    for j in range(len(a[0])):
        pivot=next((i for i in range(rank,len(a)) if a[i][j]),None)
        if pivot is None:continue
        a[rank],a[pivot]=a[pivot],a[rank];inv=pow(a[rank][j],-1,p)
        a[rank]=[(q*inv)%p for q in a[rank]]
        for i in range(rank+1,len(a)):
            c=a[i][j]
            if c:a[i]=[(q-c*r)%p for q,r in zip(a[i],a[rank])]
        rank+=1
    return rank


def audit(v,graphs,identify):
    started=time.time();folder=ROOT/f'rebuild_{v}'
    if not folder.exists():folder=ROOT.parent/f'support/rebuild_{v}'
    k,lam,mu,r,f={375:(102,45,21,27,34),441:(88,35,13,25,44),575:(112,45,16,32,46)}[v]
    core=json.loads((folder/f'core_recipes_{v}.json').read_text())
    ids=core['cores'];R={int(i):{int(j):F(q) for j,q in row.items()} for i,row in core['expressions'].items()}
    assert ids==[i for i,a in graphs.items() if len(a)==1 or min(map(sum,a))>=3]
    assert len(ids)==174
    for j,hid in enumerate(ids):assert R[hid]=={j:F(1)}
    final={int(i):{int(j):F(q) for j,q in row.items()} for i,row in json.loads((folder/f'affine_recipes_{v}.json').read_text()).items()}
    elimination=json.loads((folder/f'exact_elimination_{v}.json').read_text())
    T=[[F(q) for q in row] for row in elimination['T']];nfree=len(T[0])
    assert len(T)==174 and nfree==111
    for j,hid in enumerate(ids):assert final[hid]=={i:q for i,q in enumerate(T[j]) if q}
    free=[0]+elimination['free_core_ids'];assert len(free)==nfree and len(set(free))==nfree
    for j,hid in enumerate(free):assert final[hid]=={j:F(1)}
    checked=0;seen=set()
    for hid in sorted(graphs,key=lambda i:(len(graphs[i]),-sum(map(sum,graphs[i])))):
        a=graphs[hid];n=len(a)
        if hid in ids:seen.add(hid);continue
        x=min(range(n),key=lambda i:sum(a[i]));keep=[i for i in range(n) if i!=x]
        h=[[a[i][j] for j in keep] for i in keep];parent=identify(h)
        S=[i for i,j in enumerate(keep) if a[x][j]];assert len(S)<=2
        if len(S)==0:c=v-n+1
        elif len(S)==1:c=k-sum(h[S[0]])
        else:
            i,j=S;c=(lam if h[i][j] else mu)-sum(h[i][z]*h[j][z] for z in range(n-1))
        row={parent:F(2**(n-1)*c,v-n+1)}
        rest=[i for i in range(n-1) if i not in S]
        for values in product((0,1),repeat=len(rest)):
            if not any(values):continue
            alpha=[int(i in S) for i in range(n-1)]
            for i,b in zip(rest,values):alpha[i]=b
            target=identify(extend(h,alpha));row[target]=row.get(target,F(0))-1
        assert all(i in seen for i in row)
        assert combine([R[i] for i in row],row.values())==R[hid]
        assert combine([final[i] for i in row],row.values())==final[hid]
        checked+=1;seen.add(hid)
    forbidden=json.loads((folder/f'forbidden_{v}.json').read_text());equations=[]
    for record in forbidden:
        hid=record['id'];a=graphs[hid];h=record['root'];n=len(a)
        assert record['mask']==encode(a) and h is not None and len(h)==n
        z=[3*h[i]+sum(a[i][j]*h[j] for j in range(n)) for i in range(n)]
        assert sum(x*y for x,y in zip(h,z)) in (1,2)
        equations.append({hid:F(1)})
    complete=json.loads((folder/'completion_constraints.json').read_text());eq=[{int(i):F(q) for i,q in row.items()} for row in complete['eq']]
    used=set()
    for w in complete['witnesses']:
        hid=w['anchor'];a=graphs[hid];n=len(a);h=w['h'];p=w['profile']
        assert n==w['n'] and encode(a)==w['anchor_mask'] and sum(h)==1
        z=[3*h[i]+sum(a[i][j]*h[j] for j in range(n)) for i in range(n)]
        assert z==p and all(x in (0,1) for x in z) and sum(x*y for x,y in zip(h,z))==3
        full=extend(a,p)
        if w['type']=='unique_profile_completion':
            target=identify(full);assert target==w['completed_graph'] and n<=6
            row={hid:F(-1),target:F(v-n,2**n)}
        else:
            assert w['type']=='seven_card_bijection' and n==7 and encode(full)==w['completed_8_mask']
            null=h+[-1];assert null==w['null'] and sum(null)==0
            assert all(3*null[i]+sum(full[i][j]*null[j] for j in range(8))==0 for i in range(8))
            deleted=w['deleted_vertex'];keep=[i for i in range(8) if i!=deleted]
            assert keep==w['card_vertices'] and null[deleted] in (-1,1)
            card=[[full[i][j] for j in keep] for i in keep];target=identify(card)
            assert target==w['card']
            hc=[-null[i]//null[deleted] for i in keep];assert hc==w['card_h'] and sum(hc)==1
            zc=[3*hc[i]+sum(card[i][j]*hc[j] for j in range(7)) for i in range(7)]
            assert zc==[full[i][deleted] for i in keep] and sum(x*y for x,y in zip(hc,zc))==3
            row={hid:F(1),target:F(-1)}
        assert primitive(row)==primitive(eq[w['row_index']]);used.add(w['row_index'])
    assert used==set(range(len(eq)))
    equations+=eq
    for row in equations:assert not combine([final[i] for i in row],row.values())
    # Every necessary equation is reconstructed above; no unproved extra
    # equalities can be silently introduced by the saved affine recipes.
    p=1000000007;E=[]
    for equation in equations:
        row=combine([R[i] for i in equation],equation.values())
        assert all(q.denominator%p for q in row.values())
        E.append([(row.get(j,F(0)).numerator*pow(row.get(j,F(0)).denominator,-1,p))%p for j in range(174)])
    rank=modrank(E,p);assert rank==174-nfree==63
    # T has 111 identity rows and ET=0, so rank(E)<=63 over Q. The modular
    # lower bound is therefore sharp, proving image(T)=ker(E) over Q.
    largest=max(F(2**(n*(n-1)//2)*k**(n-1),prod(range(v-n+1,v))) for n in range(4,8))
    B=1024 if v==375 else 256;assert largest<B
    for hid in free[1:]:assert min(map(sum,graphs[hid]))>=3
    result={'status':'PASS','v':v,'graphs':1252,'core_coordinates':174,'free_coordinates':111,
            'triangular_deletion_rows':checked,'forbidden_witnesses':len(forbidden),
            'completion_rows':len(eq),'completion_witnesses':len(complete['witnesses']),
            'modular_rank_prime':p,'modular_rank':rank,'exact_rank':rank,
            'spanning_tree_bound':str(largest),'safe_free_coordinate_bound':B,
            'seconds':time.time()-started,'meaning':'All source equations valid under the independently proved complete-shortest-shell theorem. The saved affine map parametrizes their entire solution space, not just a subset.'}
    (folder/'affine_source_audit.json').write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result),flush=True)
    return result


if __name__=='__main__':
    started=time.time();graphs,identify=graph_catalog();print('Exact graph atlas reconstructed',round(time.time()-started,3),flush=True)
    for v in map(int,sys.argv[1:] or ('375','441','575')):audit(v,graphs,identify)


==> anc/srg-gegenbauer-counting-main/code/verification/verify_structural_kernel_completion.py <==
"""Independent rational audit of active PSD and unique-completion sources.

Uses Python standard library only. Does not import the discovery/recovery
code. Graphs are classified by an independent isomorphism backtrack
against the saved catalogue; no binary orbit-map cache is used.
The full-shell theorem is a mathematical prerequisite, audited separately.
Affine elimination, integer-moment rows and final combination are outside
this verifier and are checked by the companion source audit.
"""
from collections import Counter, defaultdict
from fractions import Fraction as F
from functools import reduce
from hashlib import sha256
from itertools import product
from math import gcd, lcm
from pathlib import Path
import json
import sys
import time

HERE = Path(__file__).resolve().parent
PORTABLE = (HERE / 'atlas_graphs.txt').is_file()
BASE = HERE if PORTABLE else HERE.parent
CATALOGUE = HERE / 'atlas_graphs.txt' if PORTABLE else BASE / 'work/atlas/graphs.txt'
DATA = HERE if PORTABLE else BASE / 'output/paper/support'


def signature(a):
    degrees = list(map(sum, a))
    return len(a), tuple(sorted((degrees[i], tuple(sorted(degrees[j] for j in range(len(a)) if a[i][j])))
                               for i in range(len(a))))


def decode(n, mask):
    a = [[0] * n for _ in range(n)]
    for j in range(n):
        for i in range(j):
            a[i][j] = a[j][i] = (mask >> (j * (j - 1) // 2 + i)) & 1
    return a


def encode(a):
    return sum(a[i][j] << (j * (j - 1) // 2 + i)
               for j in range(len(a)) for i in range(j))


def isomorphic(a, b):
    n = len(a)
    if len(b) != n:
        return False
    da = list(map(sum, a)); db = list(map(sum, b))
    ka = [(da[i], tuple(sorted(da[j] for j in range(n) if a[i][j]))) for i in range(n)]
    kb = [(db[i], tuple(sorted(db[j] for j in range(n) if b[i][j]))) for i in range(n)]
    if Counter(ka) != Counter(kb):
        return False
    candidates = [[j for j in range(n) if ka[i] == kb[j]] for i in range(n)]
    order = sorted(range(n), key=lambda i: (len(candidates[i]), -da[i]))
    assigned = {}
    used = set()
    def search(pos):
        if pos == n:
            return True
        i = order[pos]
        for j in candidates[i]:
            if j in used or any(a[i][ii] != b[j][jj] for ii, jj in assigned.items()):
                continue
            assigned[i] = j; used.add(j)
            if search(pos + 1):
                return True
            used.remove(j); del assigned[i]
        return False
    return search(0)


def primitive(row):
    row = {int(i): F(q) for i, q in row.items() if q}
    if not row:
        return {}
    den = lcm(*(q.denominator for q in row.values()))
    integers = {i: int(q * den) for i, q in row.items()}
    common = reduce(gcd, map(abs, integers.values()))
    if integers[min(integers)] < 0:
        common = -common
    return {i: q // common for i, q in integers.items()}


def norm(a, h):
    return sum(3 * hi * hi for hi in h) + 2 * sum(a[i][j] * h[i] * h[j]
               for j in range(len(h)) for i in range(j))


def gram_vector(a, h):
    return [3 * h[i] + sum(a[i][j] * h[j] for j in range(len(h))) for i in range(len(h))]


def extend(a, alpha, beta=None, edge=0):
    n = len(a); size = n + 1 + int(beta is not None)
    b = [[0] * size for _ in range(size)]
    for i in range(n):
        for j in range(n):
            b[i][j] = a[i][j]
        b[i][n] = b[n][i] = alpha[i]
        if beta is not None:
            b[i][n+1] = b[n+1][i] = beta[i]
    if beta is not None:
        b[n][n+1] = b[n+1][n] = edge
    return b


def positive_inverse(a):
    """Positive Schur pivots prove PD; Gauss--Jordan obtains exact inverse."""
    n = len(a); schur = [[F(x) for x in row] for row in a]
    pivots = []
    for i in range(n):
        pivot = schur[i][i]
        assert pivot > 0, ('anchor is not positive definite', i, pivot)
        pivots.append(pivot)
        for j in range(i+1, n):
            for k in range(i+1, n):
                schur[j][k] -= schur[j][i] * schur[i][k] / pivot
    aug = [[F(x) for x in row] + [F(i == j) for j in range(n)] for i, row in enumerate(a)]
    for i in range(n):
        pivot = aug[i][i]
        aug[i] = [q / pivot for q in aug[i]]
        for j in range(n):
            if i != j:
                multiplier = aug[j][i]
                aug[j] = [q - multiplier * r for q, r in zip(aug[j], aug[i])]
    inv = [row[n:] for row in aug]
    assert all(sum(a[i][k] * inv[k][j] for k in range(n)) == (i == j)
               for i in range(n) for j in range(n))
    return inv, pivots


class Audit:
    def __init__(self, v):
        self.v = v
        self.k, self.f = {375: (102, 34), 441: (88, 44), 575: (112, 46)}[v]
        self.eta = F(self.k + 3, v)
        self.out = DATA / f'rebuild_{v}'
        if not self.out.is_dir() and PORTABLE:
            self.out = HERE.parent / f'support/rebuild_{v}'
        self.graphs = {}
        for line in CATALOGUE.read_text().splitlines():
            i, n, mask = map(int, line.split())
            self.graphs[i] = decode(n, mask)
        assert len(self.graphs) == 1252
        self.catalogue_classes = defaultdict(list)
        for i, a in self.graphs.items():
            key = signature(a)
            assert all(not isomorphic(a, self.graphs[j]) for j in self.catalogue_classes[key]), ('duplicate graph type', i)
            self.catalogue_classes[key].append(i)
        self.checked_lookup = {}
        self.forbidden = set()
        self.geometry_cache = {}

    def identify(self, a):
        key = len(a), encode(a)
        if key not in self.checked_lookup:
            matches = [i for i in self.catalogue_classes[signature(a)] if isomorphic(a, self.graphs[i])]
            assert len(matches) == 1, ('graph classification is not unique', key, matches)
            target = matches[0]
            self.checked_lookup[key] = target
        return self.checked_lookup[key]

    def roots(self):
        records = json.loads((self.out / f'forbidden_{self.v}.json').read_text())
        for w in records:
            a = self.graphs[w['id']]
            assert encode(a) == w['mask'] and len(a) == w['n']
            assert w['root'] is not None and all(isinstance(h, int) for h in w['root'])
            assert norm(a, w['root']) in (1, 2)
            self.forbidden.add(w['id'])
        return len(records)

    def completions(self):
        data = json.loads((self.out / 'completion_constraints.json').read_text())
        equations = [primitive(r) for r in data['eq']]
        covered = set(); types = Counter()
        for w in data['witnesses']:
            a = self.graphs[w['anchor']]; h = w['h']; n = len(a)
            assert n == w['n'] and encode(a) == w['anchor_mask']
            assert len(h) == n and all(isinstance(x, int) for x in h)
            assert sum(h) == 1 and norm(a, h) == 3
            z = gram_vector(a, h)
            assert z == w['profile'] and all(x in (0, 1) for x in z)
            b = extend(a, z)
            if w['type'] == 'unique_profile_completion':
                assert n <= 6
                target = self.identify(b)
                assert target == w['completed_graph']
                row = primitive({w['anchor']: -1, target: F(self.v-n, 2**n)})
            else:
                assert w['type'] == 'seven_card_bijection' and n == 7
                assert encode(b) == w['completed_8_mask']
                null = h + [-1]
                assert w['null'] == null and sum(null) == 0 and gram_vector(b, null) == [0] * 8
                deleted = w['deleted_vertex']
                assert null[deleted] in (-1, 1)
                keep = [i for i in range(8) if i != deleted]
                assert keep == w['card_vertices']
                card = [[b[i][j] for j in keep] for i in keep]
                target = self.identify(card)
                assert target == w['card']
                hh = [-null[i] // null[deleted] for i in keep]
                assert hh == w['card_h'] and sum(hh) == 1 and norm(card, hh) == 3
                assert gram_vector(card, hh) == [b[i][deleted] for i in keep]
                row = primitive({w['anchor']: 1, target: -1})
            assert row == equations[w['row_index']], ('completion row mismatch', w)
            covered.add(w['row_index']); types[w['type']] += 1
        assert covered == set(range(len(equations)))
        return {'equations': len(equations), 'witnesses': len(data['witnesses']), 'types': dict(types)}

    def geometry(self, anchor):
        if anchor in self.geometry_cache:
            return self.geometry_cache[anchor]
        a = self.graphs[anchor]; t = len(a)
        gram = [[F(a[i][j] + 3 * (i == j)) - self.eta for j in range(t)] for i in range(t)]
        inv, pivots = positive_inverse(gram)
        patterns = []; vectors = []; heights = []; one = []
        for alpha in product((0, 1), repeat=t):
            target = self.identify(extend(a, alpha))
            vector = [F(x) - self.eta for x in alpha]
            h = 3 - self.eta - sum(vector[i] * inv[i][j] * vector[j] for i in range(t) for j in range(t))
            if target in self.forbidden or h < 0:
                continue
            patterns.append(alpha); vectors.append(vector); heights.append(h); one.append(target)
        projected = [[sum(x[k] * inv[k][l] * y[l] for k in range(t) for l in range(t))
                      for y in vectors] for x in vectors]
        two = [[[self.identify(extend(a, alpha, beta, edge)) for edge in (0, 1)]
                for beta in patterns] for alpha in patterns]
        result = t, patterns, heights, one, projected, two, pivots
        self.geometry_cache[anchor] = result
        return result

    def psd_rows(self):
        cert = json.loads((self.out / 'recovered_exact_certificate.json').read_text())
        count = 0; degree_counts = Counter()
        for index, item in enumerate(cert['rows']):
            src = item['source']
            if src['kind'] != 'PSD':
                continue
            anchor, degree = src['anchor'], src['degree']
            weights = [F(x) for x in src['direction']]
            t, patterns, heights, one, projected, two, pivots = self.geometry(anchor)
            assert degree in (0, 1, 2) and len(weights) == len(patterns)
            D = self.f - t
            assert D > 1
            result = {}
            def add(target, value):
                if value and target not in self.forbidden:
                    result[target] = result.get(target, F(0)) - value
            offscale = F(self.v-t-1, 2**(t+1))
            for i, wi in enumerate(weights):
                diag = [F(1), heights[i], heights[i]**2 * (1-F(1, D))][degree]
                add(one[i], wi**2 * diag)
                for j, wj in enumerate(weights):
                    for edge in (0, 1):
                        z = F(edge) - self.eta - projected[i][j]
                        kernel = [F(1), z, z*z-heights[i]*heights[j]/D][degree]
                        add(two[i][j][edge], offscale * wi * wj * kernel)
            result = {i: q for i, q in result.items() if q}
            expected = {int(i): F(q) for i, q in item['full_y_row'].items() if F(q)}
            assert result == expected, ('active PSD row mismatch', index, src)
            count += 1; degree_counts[degree] += 1
        return {'active_rows': count, 'degrees': dict(degree_counts),
                'anchors': len(self.geometry_cache),
                'positive_schur_pivots': {str(h): list(map(str, v[-1])) for h, v in self.geometry_cache.items()}}


def main(v):
    begin = time.monotonic(); audit = Audit(v)
    roots = audit.roots(); completion = audit.completions(); psd = audit.psd_rows()
    files = [audit.out / f'forbidden_{v}.json', audit.out / 'completion_constraints.json',
             audit.out / 'recovered_exact_certificate.json', CATALOGUE]
    result = {'v': v, 'status': 'PASS', 'arithmetic': 'standard-library fractions.Fraction',
              'norm_1_or_2_forbidden_witnesses': roots, 'completion': completion, 'PSD': psd,
              'independently_classified_graphs': len(audit.checked_lookup),
              'seconds': time.monotonic()-begin,
              'files_sha256': {str(p.relative_to(BASE) if p.is_relative_to(BASE) else p): sha256(p.read_bytes()).hexdigest() for p in files},
              'boundary': 'Verifies source PSD rows, norm witnesses, completion rows. Full-shell theorem is a separate mathematical prerequisite. Does not verify affine elimination, active integer moments, upper bound, or final weighted margin.'}
    path = DATA / f'independent_psd_completion_audit_{v}.json'
    path.write_text(json.dumps(result, indent=2))
    print(json.dumps({k: q for k, q in result.items() if k not in ('PSD', 'files_sha256')}, indent=2))
    print('PSD summary', {k: q for k, q in psd.items() if k != 'positive_schur_pivots'})


if __name__ == '__main__':
    main(int(sys.argv[1]) if len(sys.argv) > 1 else 575)


==> anc/srg-gegenbauer-counting-main/code/verification/verify_ten_certificates.py <==
#!/usr/bin/env python3
"""Replay every certificate and all reconstructed source layers, offline."""
from pathlib import Path
from hashlib import sha256
import subprocess,sys,time

ROOT=Path(__file__).resolve().parent


def main():
    started=time.time();checked=0
    for line in (ROOT/'INPUTS.sha256').read_text().splitlines():
        expected,name=line.split('  ',1)
        assert sha256((ROOT/name).read_bytes()).hexdigest()==expected, 'Input changed: '+name
        checked+=1
    print('Supplement input manifest verified:',checked,'files',flush=True)
    commands=[
        ['six_exact_data/verify_all.py'],
        ['verify_1344_reconstructed.py'],
        ['verify_local_ingredients.py'],
        ['verify_affine_recipes.py','375','441','575'],
        ['verify_psd_completion.py','375'],
        ['verify_psd_completion.py','441'],
        ['verify_psd_completion.py','575'],
        ['verify_moments_and_certificate.py','375','441','575'],
    ]
    for command in commands:
        print('\nRUN',*command,flush=True)
        subprocess.run([sys.executable,'-S',str(ROOT/command[0]),*command[1:]],cwd=ROOT,check=True)
    print('\nPASS: all ten parameter cases, including every reconstructed source layer.',flush=True)
    print('Elapsed seconds:',round(time.time()-started,3),flush=True)


if __name__=='__main__':main()


==> anc/srg-gegenbauer-counting-main/code/verify.py <==
#!/usr/bin/env python3
"""Check all supplied proofs and their actual TeX tables, using exact arithmetic.

Python 3.9+ standard library only. No SDP solver or internet is required.
Run from any directory: python3 -S /path/to/repository/code/verify.py
"""
from pathlib import Path
from hashlib import sha256
from datetime import datetime, timezone
import argparse
import json
import os
import subprocess
import sys
import tempfile
import time
from repository_layout import ROOT, stage, input_hashes

STAGES=[
 ('ten_parameter_certificates','data/legacy_ten/run_all.py'),
 ('ordinary_counting_405_and_all_degree_comparison','data/pure405/run_all.py'),
 ('printed_short_certificates','verification/verify_displayed_tables.py'),
 ('printed_expanded_certificates','verification/verify_expanded_certificates.py'),
 ('article_parameter_and_structural_alignment','verification/verify_article_metadata.py'),
]

def clean(value,sandbox):
    if isinstance(value,str):
        return value.replace(str(sandbox)+os.sep,'').replace(str(ROOT)+os.sep,'')
    if isinstance(value,list):return [clean(x,sandbox) for x in value]
    if isinstance(value,dict):return {clean(k,sandbox):clean(v,sandbox) for k,v in value.items()}
    return value

def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--reports',type=Path,default=ROOT/'results/latest_verification')
    parser.add_argument('--keep-logs',action='store_true')
    args=parser.parse_args()
    if sys.flags.optimize:raise SystemExit('Run without -O: the exact engines use assertions.')
    if sys.version_info<(3,9):raise SystemExit('Python 3.9 or later is required.')
    args.reports.mkdir(parents=True,exist_ok=True)
    before=input_hashes();started=time.monotonic()
    report={'result':'RUNNING','started_utc':datetime.now(timezone.utc).isoformat(),
            'python':sys.version.split()[0],'arithmetic':'fractions.Fraction; Python standard library',
            'fixed_inputs_sha256':before,'stages':[]}
    env=dict(os.environ,PYTHONDONTWRITEBYTECODE='1')
    with tempfile.TemporaryDirectory(prefix='srg_exact_') as tmp:
        sandbox=stage(Path(tmp)/'repository')
        for i,(label,rel) in enumerate(STAGES,1):
            print('[%s/%s] %s'%(i,len(STAGES),label),flush=True)
            then=time.monotonic();p=sandbox/rel
            run=subprocess.run([sys.executable,'-B','-S',str(p)],cwd=p.parent,env=env,capture_output=True,text=True)
            output=clean(run.stdout+run.stderr,sandbox)
            item={'check':label,'exit_code':run.returncode,'elapsed_seconds':round(time.monotonic()-then,3),'output_sha256':sha256(output.encode()).hexdigest()}
            report['stages'].append(item)
            if args.keep_logs or run.returncode:(args.reports/(label+'.log')).write_text(output)
            if run.returncode:
                report['result']='FAIL';report['failed_check']=label
                (args.reports/'summary.json').write_text(json.dumps(report,indent=2)+'\n')
                print(output[-16000:]);raise SystemExit('Exact verification failed: '+label)
            print('  PASS (%.3f s)'%item['elapsed_seconds'],flush=True)
        reports={
          'data/legacy_ten/last_three_local_replay.json':'structural_lemmas.json',
          'data/legacy_ten/verification_1344_reconstructed.json':'1344_221_88_26_exact_reconstruction.json',
          'data/pure405/405_sevenpoint_core_independent_audit_20261003.json':'405_132_63_33_counting_model.json',
          'data/pure405/405_kernel_all_degree_verify_20261003.json':'405_132_63_33_all_degree_comparison.json',
          'data/pure405/data/degree2/pure_exact_replay.json':'405_132_63_33_exact_certificate.json',
        }
        cases={375:'375_102_45_21',441:'441_88_35_13',575:'575_112_45_16'}
        for v,case in cases.items():
            for source,label in [('independent_psd_completion_audit_%s.json'%v,'kernel_completion'),('moments_certificate_audit_%s.json'%v,'integer_moments_and_margin'),('rebuild_%s/affine_source_audit.json'%v,'counting_equations')]:
                reports['data/legacy_ten/'+source]=case+'_'+label+'.json'
        details=args.reports/'details';details.mkdir(exist_ok=True)
        report['generated_reports']=[]
        for source,name in reports.items():
            p=sandbox/source
            if not p.is_file():raise RuntimeError('Expected verification result missing: '+source)
            (details/name).write_text(json.dumps(clean(json.loads(p.read_text()),sandbox),indent=2)+'\n')
            report['generated_reports'].append('details/'+name)
    report['fixed_inputs_unchanged']=(input_hashes()==before)
    if not report['fixed_inputs_unchanged']:raise RuntimeError('A fixed input changed during verification.')
    report['result']='PASS';report['elapsed_seconds']=round(time.monotonic()-started,3)
    report['meaning']='All ten exclusions, the ordinary-counting seven-point 405 proof, its all-degree five-point comparison, and the specified actual TeX certificate/parameter/structural tables passed exact checks.'
    (args.reports/'summary.json').write_text(json.dumps(report,indent=2)+'\n')
    print('PASS: five exact verification stages; fixed inputs unchanged.',flush=True)
    print('Report: '+str(args.reports/'summary.json'))

if __name__=='__main__':main()


==> anc/srg-gegenbauer-counting-main/docs/arxiv_metadata.txt <==
Title:
Nonexistence of Strongly Regular Graphs via Gegenbauer Positivity and SRG Counting

Authors (in this order):
Zhen-Qi Liao, Jiaxin Wang, Wei-Hsuan Yu, Jianfeng Cai

Abstract:
This paper develops a natural extension of the multipoint spherical semidefinite method of Liao and Yu (arXiv:2609.37901), studying the interaction between semidefinite programming and strongly regular graph counting. Starting from the positive semidefinite kernels furnished by Gegenbauer polynomials, we express weighted kernel sums and counting identities in the same labelled induced-subgraph counts. Eliminating the counting equations gives a semidefinite feasibility problem. Numerical dual solutions guide the construction of rational certificates, whose contradiction identities are verified exactly. Our aim is a systematic method that treats many parameter sets through the same construction. For least eigenvalue $-3$, it gives new counting certificates for $(351,140,73,44)$, $(550,162,75,36)$, $(703,182,81,35)$ and $(1344,221,88,26)$, previously excluded by Liao and Yu, and for six additional parameter sets: (375,102,45,21), (405,132,63,33), (441,88,35,13), (476,133,60,28), (540,147,66,30), (575,112,45,16). Seven certificates use Gegenbauer positivity and counting information alone at the displayed orders. The cases $v=375,441,575$ additionally use proved short-vector restrictions, unique vertex extensions, and integer common-neighbour inequalities. The proofs end in displayed inequalities with incompatible signs. Their justification is given by the dual identities and the proved positivity and counting relations; accompanying code automates the longer rational arithmetic.

Abstract length: 1499 characters (including spaces).

This plain-text abstract is for the arXiv metadata form. The manuscript retains its typeset abstract, references, and two-row parameter display.
The copied abstract uses no document-specific citation commands or environments.

Metadata guidance: https://info.arxiv.org/help/prep.html

Suggested Comments field:
Code, certificates and verification programs: https://github.com/SelenaJXWANG/srg-gegenbauer-counting . Includes supplementary material for (405,132,63,33).

Fixed certificate snapshot:
https://github.com/SelenaJXWANG/srg-gegenbauer-counting/tree/85cd39b74c9ef8a61ab746deb1102af3eeae7e10

The source ZIP contains both standalone TeX files and 00README.json, with PDFLaTeX compilation ordered as main article followed by the 405 supplement. It has not yet been processed by the arXiv submission system.


==> anc/srg-gegenbauer-counting-main/docs/arxiv_submission.txt <==
arXiv submission notes / arXiv 投稿說明 / arXiv 投稿说明
Checked against official guidance on 2026-10-14.

ENGLISH

The delivered srg-gegenbauer-counting.zip is the GitHub/reproduction handoff.
It has not been submitted to or validated by arXiv. Prepare a separate source
submission, rather than treating the complete handoff ZIP as upload-ready.

The two standalone source documents to preserve are:
  paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.tex
  paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_Supplement_405_2026-10-14.tex

For a combined article and supplement, select both as top-level TeX sources,
in main-then-supplement order, and inspect arXiv's compiled preview. The prepared
source ZIP includes 00README.json to specify that order and PDFLaTeX. Keep TeX
outside anc/. Remove generated article PDFs, .aux, .log and other build
outputs from the TeX submission area. Retain any genuinely required source
assets; these two current documents use inline bibliographies. Metadata to
paste into the submission form is provided in arxiv_metadata.txt. [1,3]

Public repository: https://github.com/SelenaJXWANG/srg-gegenbauer-counting
Fixed certificate snapshot: https://github.com/SelenaJXWANG/srg-gegenbauer-counting/tree/85cd39b74c9ef8a61ab746deb1102af3eeae7e10
Recorded initial hosted verification: https://github.com/SelenaJXWANG/srg-gegenbauer-counting/actions/runs/38571633757

The complete source lists used by the proofs must be publicly obtainable:
publish a fixed repository release or persistent archived version (for example
one with a DOI), and cite its actual identifier; or distribute a properly
prepared ancillary package. A private repository or this local ZIP alone does
not give readers public access. The fixed certificate manifest identifies the
data, but its hash does not itself distribute them.

arXiv ancillary data/code belong under a root anc/ directory, which must not
contain TeX files. Do not put this entire handoff ZIP into anc/ unchanged:
our actual-table verifiers require both TeX files. An ancillary variant needs
separate repackaging and a tested way to locate those TeX sources outside
anc/. Do not assume internal links into anc/ will remain valid. [2]

Before submission, confirm public access to the cited exact source lists,
check the proposed upload layout and main/supplement compilation order,
and rerun the exact verifier from a fresh download of the distributed data.
The current command is python3 -S code/verify.py. The repository has been publicly published; no arXiv upload has been performed.

繁體中文

交付的 srg-gegenbauer-counting.zip 是 GitHub／重現資料交接包，尚未經
arXiv 投稿系統驗證。請另行準備投稿來源包，不要將整份交接 ZIP 視為可直接
上傳的 arXiv 套件。

上列主文及補充資料的兩份獨立 TeX 都必須保留。若一併提交，將兩者設定為
頂層 TeX，順序為主文再補充資料，並檢視 arXiv 產生的預覽。TeX 不放在 anc/；
投稿來源區排除產生的論文 PDF、.aux、.log 等編譯輸出，保留真正必要的來源。
目前兩份文件的參考文獻均內嵌；投稿欄位文字另見 arxiv_metadata.txt。[1,3]

證明所用的完整來源列表必須能讓讀者公開取得：可發布固定的公開專案版本，
或具有 DOI 等永久識別的封存版本，再引用實際識別碼；也可以準備合適的
ancillary 資料。私人專案或本機 ZIP 本身不提供公開存取，雜湊也不等於資料發布。

arXiv 的 ancillary 程式與資料放在根目錄 anc/，該目錄不可包含 TeX。不能直接
將本交接 ZIP 原封不動塞進 anc/，因為實際表格核驗需要兩份 TeX。若選擇
ancillary 方案，須重新分裝，並測試核驗程式如何取得 anc/ 之外的 TeX；不要
假設指向 anc/ 的內部連結在發布後仍有效。[2]

投稿前，確認精確來源列表的公開位置、投稿包配置及主文／補充編譯順序，
並從新下載的資料執行 python3 -S code/verify.py。GitHub 倉庫已公開發布；尚未上傳 arXiv。

简体中文

交付的 srg-gegenbauer-counting.zip 是 GitHub／复现资料交接包，尚未通过
arXiv 投稿系统验证。请另行准备投稿源文件包，不要将完整交接 ZIP 视为
可以直接上传的 arXiv 包。

上列正文与补充材料的两份独立 TeX 均需保留。合并提交时，将两者设为顶层
TeX，按正文、补充材料的顺序编译，并检查 arXiv 预览。TeX 放在 anc/ 之外；
源文件区不包含生成的论文 PDF、.aux、.log 等编译输出，只保留必要来源。
目前参考文献均内嵌；投稿表单文字见 arxiv_metadata.txt。[1,3]

证明所用的完整来源列表应可公开获取：发布固定的公开项目版本或带 DOI 等
永久标识的归档版本，并引用真实标识；也可准备合适的 ancillary 资料。
私有项目、本地 ZIP 或单独的哈希值不能替代公开的数据文件。

ancillary 程序与数据置于根目录 anc/，其中不能包含 TeX。不要将本交接 ZIP
原封不动放入 anc/；实际表格核验需要两份 TeX，须重新打包并测试如何从
anc/ 之外取得它们。不要假设指向 anc/ 的内部链接在发布后仍然有效。[2]

投稿前，确认精确来源列表的公开位置、上传布局及正文／补充材料的编译顺序，
然后从新下载的数据运行 python3 -S code/verify.py。GitHub 仓库已公开发布；尚未上传 arXiv。

Official sources / 官方來源 / 官方来源
[1] arXiv, Submit TeX/LaTeX:
    https://info.arxiv.org/help/submit_tex.html
[2] arXiv, Ancillary files:
    https://info.arxiv.org/help/ancillary_files.html
[3] arXiv, 00README specification, especially Compilation order:
    https://info.arxiv.org/help/00README.html


==> anc/srg-gegenbauer-counting-main/docs/code_article_alignment.md <==
# Code–article alignment / 程式與論文對照

## English

The source review checked conventions and formulas as well as executing the certificates. It found no change needed to the retained mathematical inputs. The corresponding equations are identified by their subject below, so ordinary changes in page or equation numbers do not change this mapping.

| Article calculation | Implementation and conversion |
|---|---|
| Labelled induced counts and ordinary extensions | `code/discovery/build_counting_kernel_model.py` constructs one coefficient per labelled extension and the totals $\sum N_F/|\operatorname{Aut}F|=\binom vh$. `verify_certificate.py` reconstructs them independently. |
| Older five/six-point count coordinates | `code/verification/verify_raw_counting_certificate.py` uses $X_F=N_F/(v|\operatorname{Aut}F|)$ and $S_{\rm old}=S/(v|\operatorname{Aut}H|)$. Its child/anchor automorphism ratios implement this conversion. |
| Printed short certificates | `code/verification/verify_displayed_tables.py` converts both dependent and free coordinates back to labelled counts, reads all 19 printed functions and 20 coefficients, and reconstructs the identities. The printed five-function 540 proof is the alternative recovered certificate, not the four-function certificate retained in the older JSON. |
| Printed six-point certificates | `code/verification/verify_expanded_certificates.py` checks all 33 functions and 48 integer multipliers. It verifies $\omega_i/L_v=w_i^{\rm old}/|\operatorname{Aut}H_i|$ and the analogous count factor; the article then uses $\omega_i/(vL_v)$. |
| Unit-vector kernels | The residual dimension is $D=d-m$; degree two is $(Dz^2-hh')/(D-1)$ and its diagonal is $h^2$. The raw, pure-405 and fresh six-case verifiers use this convention. |
| Seven-point count scaling | The stored coordinates are $y_F=2^{\binom h2}N_F/(v)_h$. A profile-kernel row uses a single-vertex scale $2^{\binom{m+1}2}/(v)_{m+1}$ and a distinct-pair/single ratio $(v-m-1)/2^{m+1}$. No anchor automorphism divisor occurs. |
| Structural kernels | `code/verification/verify_structural_kernel_completion.py` uses centered vectors $u=\sqrt{3-\rho}\,p$ and kernels $1,z,z^2-hh'/D$. Multiply the article's normalized energies by $\chi_\ell=1,3-\rho,(3-\rho)^2(D-1)/D$, respectively. Omitted impossible profiles are zero-filled, and proved zero graph counts are eliminated. |
| Structural count elimination | `verify_structural_counting_equations.py` rebuilds the ordinary deletion equations, 58 zero-count witnesses and 76 completion equations with 273 witnesses. Identity free rows and an exact rank argument establish all 110 free counts plus the constant. |
| Integer common-neighbour quartics | `verify_integer_moments_and_margins.py` expands falling-factorial moments and verifies the adjacent-pair roots of every active quartic. Their six printed instances are also read by `verify_article_metadata.py`. |
| Residual payment | The seven-point sources have sign $R_i\le0$. The exact margin is $c_0+\sum_{c_j<0}c_jU_j>0$. Every leftover coefficient is paid using a proved count bound; no floating residual is discarded. |

### The two 405 records

The main article and supplement use `results/certificates/405_132_63_33/ordinary_counting_certificate/exact_certificate.json`: 67 count sources and 107 kernel sources (54 degree zero, 50 degree one, three degree two). Its only equalities are ordinary counting equations. Its printed coefficient is the stored `weight/scale`, already reduced; do not divide by the row scale again.

The earlier `results/certificates/405_132_63_33/earlier_structural_certificate/raw_certificate.json` has additional zero-count sources. It is retained for the older replay, but its functions and weights must not be substituted into the article's later proof. Both exclude the same parameters.

The independent counting-model audit reconstructs all 1,252 graph types, 4,135 ordinary extension equations and 1,078 triangular eliminations. The all-degree five-point comparison separately checks a rational real-count witness and a rigorous tail bound. It is not a graph construction or a claim about the intermediate six-point level.

### Encodings and source identifiers

See [notation](notation.md): profile vectors are binary lexicographic; string edge codes and seven-point integer masks have different bit orders. Seven-point JSON `anchor` and `graph_id` fields contain catalogue identifiers, not edge masks. Resolve the `(id,h,b)` atlas row first. Free coordinate order comes from `cores` or `free_core_ids`, not sorted edge masks.

Some original JSON strings say `X_F=N_F/v` using the older meaning “unlabelled subset count” for `N_F`. The current article's labelled count requires the automorphism factor above. Those source strings are preserved, and the conversion is explicit here.

### What is checked automatically

`code/verify.py` performs five stages: the retained ten-case replay; the ordinary-counting 405 and all-degree comparison; actual short certificate tables; actual expanded certificate tables; and article metadata alignment. The last stage checks all ten parameter rows, restricted eigenvalues, dimensions, displayed orders, additional-structure classification, three structural source inventories, six quartics and the three strict margin claims. It complements the source reconstruction; it does not automatically prove every sentence or replace the structural theorem's proof.

The three structural inventories, before residual count-bound terms, are respectively $(13,97,1)$, $(21,88,2)$ and $(60,48,3)$ for counts, kernels and quartics. The strict margins exceed $7/10^9$, $9/10^7$ and $3/10^6$. Positive stored source weights are divided by the positive stored reduced-row normalization exactly once.

### Optional fresh discovery

The six five/six-point models rebuild ordinary counts and kernels from their parameters. Their numerical dual eigenvectors only propose directions; rational reconstruction accepts a certificate only after obtaining nonnegative exact coefficients and the identity $-1$.

The four seven-point models use retained verified count/elimination and structural data, then perform fresh optimization. The 405 model loads neither forbidden counts nor integer-moment sources. Every selected numerical row is replaced by its exact rational reconstruction, and a strictly positive margin after residual payment is mandatory. New runs can produce different functions, source counts and margins. The curated folder includes the printed certificates and discovery implementation; archived alternative numerical-run outputs are not required for exact replay and are not bundled here.

## 繁體中文

本次檢查不只重播證書，也直接比對數學公式、座標與實作。未發現需要修改既存數學輸入的差異。

- **標號計數與自同構因子：**新五點、六點模型直接使用論文的標號誘導嵌入數。舊資料使用 $X_F=N_F/(v|\operatorname{Aut}F|)$，核和另除以 $v|\operatorname{Aut}H|$。印出資料核驗程式同時換算被消去的計數與自由座標，因此不會漏掉自同構因子。舊 JSON 內 `X_F=N_F/v` 的 `N_F` 指當時的無標號子集數。
- **核與尺度：**所有殘餘維度均為 $D=d-m$。405 使用單位球面向量的正規化核；三個結構案例使用中心化向量，所以次數零、一、二分別相差正因子 $1$、$3-\rho$、$(3-\rho)^2(D-1)/D$。七點的 $y_F$ 尺度與有序點對係數依上表換算。
- **編碼：**方向依二進位字典序排列；舊邊字串與七點整數遮罩的 bit 順序不同。七點 JSON 的 `anchor`、`graph_id` 是圖型編號，必須先查 atlas 的 `(id,h,b)`，不能把編號直接當邊遮罩。自由座標順序取自 `cores` 或 `free_core_ids`。
- **405 的兩份證書：**論文採用普通計數的後期證書，含 67 個計數來源及 107 個核來源，其中次數分布為 54、50、3。補充文件已將 `weight/scale` 印成完整係數，不可再除一次尺度。早期 405 含額外零計數來源，保留供舊流程重播，不能與後期方向或係數混用，也不另算一組結果。
- **結構資料：**程式核對 58 個零計數見證、76 個補全方程與 273 個見證，並證明消去後留下 110 個自由計數與常數。選用的六個四次式及來源數量均和正文相符。
- **矛盾符號：**七點來源採 $R_i\le0$；正組合的殘餘係數以計數上界逐項處理，得到嚴格正的有理數常數。沒有忽略任何浮點殘差。

頂層精確核驗有五個階段。除了獨立重建來源與實際印出的完整證書，新增對照程式也讀取十列參數、特徵值、維度、階數及結構分類，並核對三個結構來源表、六個四次式與嚴格下界。這是指定資料的自動核對，不能取代結構定理的數學證明，也不宣稱自動驗證文章每句敘述。

可選數值發現流程的六個五點或六點模型從參數重建；四個七點模型使用保留且已核驗的來源與消去資料，再重新求解。數值解只提供候選方向，必須通過精確有理數重建及嚴格矛盾後才接受。重新執行可能產生不同方向與權重；本資料夾收錄論文證書及發現程式，沒有混入其他數值執行的替代結果。


==> anc/srg-gegenbauer-counting-main/docs/collaborator_upload.md <==
# Collaborator upload / 共同作者上傳

1. Extract the ZIP and check the main PDF and the three language versions of the README.
2. Create a new **private** GitHub repository, for example `srg-gegenbauer-counting`.
3. Upload the extracted folder's contents at the repository root, including the hidden `.gitignore` file. Do not upload the enclosing ZIP or generated local `results/runs/` directory.
4. Run `python3 -S code/verify.py` from the uploaded checkout. The retained release result is in `results/release_checks/summary.json`.

No account credentials or access tokens are included in this handoff.

1. 解壓 ZIP，檢視主文 PDF 與三種語言的 README。
2. 建立新的 **private（私人）** GitHub 專案，例如 `srg-gegenbauer-counting`。
3. 將解壓資料夾的內容放在專案根目錄，包含隱藏的 `.gitignore`。不需上傳外層 ZIP 或本機產生的 `results/runs/`。
4. 在上傳後的 checkout 執行 `python3 -S code/verify.py`；既存發行核驗記錄位於 `results/release_checks/summary.json`。

本交接檔不包含帳號登入資料或存取權杖。

## 简体中文

1. 解压 ZIP，检查正文 PDF 与三个语言版本的 README。
2. 创建新的 **private（私有）** GitHub 项目，例如 `srg-gegenbauer-counting`。
3. 将解压文件夹的内容放在项目根目录，包含隐藏的 `.gitignore` 文件。无需上传外层 ZIP 或本机生成的 `results/runs/`。
4. 从上传后的 checkout 运行 `python3 -S code/verify.py`；保留的发布核验记录位于 `results/release_checks/summary.json`。

本交接资料不包含账户凭据或访问令牌。


==> anc/srg-gegenbauer-counting-main/docs/github_publication_zh.md <==
# GitHub 共同作者发布指南

本包对应论文中的十组参数，包含主文、405 补充文件、证书、图目录及精确核验程序。
现有 288/300 研究不属于这篇论文的十项证书，不在本次发布包中追加为已完成成果。

## 1. 选择仓库与协作方式

按最新决定，由 `SelenaJXWANG` 建立个人仓库 `srg-gegenbauer-counting`，再邀请其余作者。
曾考虑的组织名为 `srg-counting-research`，本轮不新建组织。仓库归属与论文作者顺序是不同事项；
引用作者以论文及根目录 `CITATION.cff` 为准。

尚需共同检查时可先建私有仓库；准备公开后再设为 Public。若已决定立即公开，也可
直接创建公开仓库。创建空仓库时不要另选自动生成的 README、许可证或 `.gitignore`，
因为本包已有相应文件。代码采用 MIT，论文与证书采用 CC BY 4.0；适用范围见 `LICENSES.md`。

## 2. 上传完整目录

推荐使用 GitHub Desktop：登录、添加解压后的本地仓库目录，再选择 Publish
repository。上传的是 `srg-gegenbauer-counting` 里面的文件，根目录应直接显示
`README.md`、`paper/`、`code/`、`results/`、`docs/`、`extras/` 和 `CITATION.cff`。

也可在该目录用 Git 上传到已创建的空仓库。下方地址为已经建立的公开仓库。
Git 提交身份应使用作者本人确认的姓名和邮箱；已有 Git 仓库无需再次初始化。

```sh
git init -b main
git add .
git commit -m "Release manuscript and exact SRG certificate snapshot"
git remote add origin https://github.com/SelenaJXWANG/srg-gegenbauer-counting.git
git push -u origin main
```

不要只上传一个 ZIP 到代码区，否则读者无法直接查看论文链接、证书目录和核验脚本。
ZIP 适合作为 Release 附件。环境目录、Python 缓存和生成的实验输出已由 `.gitignore`
排除。文件均小于普通 GitHub 单文件限制，不需要为本包另设 Git LFS。

## 3. 添加共同作者

由仓库所有者在 Settings 中的 Collaborators / Manage access 邀请共同作者的 GitHub
账号。邀请会发送给对方；请由你本人明确选择账号并操作。本文作者名单已保存在
`CITATION.cff`，不需要通过代填贡献比例或虚构 Git 提交历史来显示共同署名。

协作修改使用分支与 Pull Request；可对 `main` 设置要求一名共同作者审阅及精确
核验通过后合并。仓库公开后，GitHub Free 支持公开仓库的受保护分支。

## 4. 验证论文和证书

```sh
python3 -S code/verify.py
```

仅需 Python 3.9 以上标准库，预期最后显示：

```text
PASS: five exact verification stages; fixed inputs unchanged.
```

`.github/workflows/verify.yml` 会在 GitHub push/PR 时执行同一入口。
该工作流的云端运行尚须上传后确认，本机核验不能代替云端执行结果。

## 5. 创建正式版本

共同检查作者、论文版本、许可证及 Actions 结果后，为指定 commit 创建 Release，
建议首次标签为 `v1.0.0`。标题可用：

`Manuscript and exact certificates - v1.0.0`

正文可使用 `docs/release_notes_v1.0.0.md`。附件加入两份 PDF、本包 ZIP 及 SHA-256
清单。核验报告可作为额外附件。修订时创建新标签，保留旧版本供引用者重放。

## 6. 取得 DOI 与引用

如需 DOI，可连接 Zenodo 与 GitHub，在 Zenodo 启用该公开仓库的归档，再发布新的
GitHub Release。也可将固定发布包及元数据手动上传 Zenodo。
论文的预印本 DOI 与代码/证书版本 DOI 可分开维护，应明确指向哪个对象。

取得实际仓库地址、DOI 或 arXiv 编号后，再更新 README、`CITATION.cff` 和文稿中的
公开来源说明。目前没有生成或假定任何 DOI。

## 官方说明

- 建立仓库：https://docs.github.com/en/repositories/creating-and-managing-repositories/quickstart-for-repositories
- 引用文件：https://docs.github.com/en/repositories/managing-your-repositorys-settings-and-features/customizing-your-repository/about-citation-files
- 邀请合作者：https://docs.github.com/en/repositories/managing-your-repositorys-settings-and-features/repository-access-and-collaboration/inviting-collaborators-to-a-personal-repository
- 保护分支：https://docs.github.com/en/repositories/configuring-branches-and-merges-in-your-repository/managing-protected-branches/about-protected-branches
- Zenodo 归档：https://help.zenodo.org/docs/github/


==> anc/srg-gegenbauer-counting-main/docs/notation.md <==
# Notation and normalization / 記號與正規化

## English

The article's notation is authoritative. A graph $F$ has fixed labels, and $N_F$ counts injective induced embeddings of $F$ into the hypothetical strongly regular graph. It counts labelled embeddings, rather than unlabelled vertex subsets.

| Symbol | Meaning |
|---|---|
| $d$ | Dimension of the positive restricted eigenspace used for the spherical embedding |
| $\alpha,\beta$ | Inner products for distinct nonadjacent and adjacent vertices, respectively |
| $H,m$ | A labelled reference graph and its number of vertices |
| $D=d-m$ | Residual dimension when the reference Gram matrix is positive definite |
| $f:2^{[m]}\to\mathbb Q$ | Rational function of the adjacency set to the reference vertices |
| $S(H,\ell,f)$ | Sum over all labelled reference embeddings and ordered exterior pairs, including the diagonal |
| $A N=b$ | The counting system; $A$ does not denote the graph adjacency matrix |
| $\xi$ | Selected original free counts after exact elimination |

The profile order is binary lexicographic. For three references it is `000,001,010,011,100,101,110,111`. Canonical edge strings use `01,02,...,0(m-1),12,...`. The seven-point atlas instead stores edge $ij$, $i<j$, at integer bit $j(j-1)/2+i$. These are different encodings; the verifiers explicitly decode them.

The older five/six-point certificates store

$$X_F=\frac{N_F}{v|\operatorname{Aut}F|},\qquad S_{\rm old}(H,\ell,f)=\frac{S(H,\ell,f)}{v|\operatorname{Aut}H|}.$$

Some retained JSON fields and diagnostic strings write `X_F=N_F/v`. In those historical strings only, `N_F` denotes the old **unlabelled vertex-subset count**. With the current article's labelled `N_F`, the correct conversion is the formula above. These original metadata strings are preserved for provenance; they do not redefine the article's notation.

The paper and printed-table checkers include the corresponding automorphism factors. The seven-point data store

$$y_F=\frac{2^{\binom h2}N_F}{(v)_h},\qquad h=|F|,\quad (v)_h=v(v-1)\cdots(v-h+1).$$

In `results/catalogue/graph_types.txt`, each line is `id h b`: a zero-based catalogue identifier, vertex count, and integer edge mask. JSON fields such as `anchor` and `graph_id` contain **catalogue identifiers**, not edge masks. Look up the matching line before decoding `b`. The supplement prints `(h,b)` directly. For the 405 count substitution, `counting_model.json` lists core identifiers in coordinate order, starting with the singleton. For each structural case, `exact_counting_elimination.json` lists `free_core_ids` in the order of coordinates $x_1,\ldots,x_{110}$; coordinate zero is the constant one.

For the structural cases, omitted impossible profiles are filled with zero. The centered-vector kernels in the stored data differ from the unit-vector kernels by the positive factors $1$, $3-\rho$, and $(3-\rho)^2(D-1)/D$ in degrees $0,1,2$, with $\rho=(k+3)/v$. The article explains the additional positive row scaling. These conventions must be converted together; coefficients from differently normalized certificates cannot be mixed.

## 繁體中文

記號以論文為準。$N_F$ 計算有固定標號的圖 $F$ 至假設強正則圖的單射誘導嵌入數，不是無標號頂點子集數。$d$ 是球面表示維度；$\alpha$ 對應非相鄰頂點，$\beta$ 對應相鄰頂點。$A N=b$ 中的 $A$ 是計數方程矩陣。

$f$ 是定義於參考點鄰接集合的有理數函數。座標採二進位字典序；三個參考點時為 `000,001,010,011,100,101,110,111`。$S$ 對所有標號參考嵌入及有序外部頂點對求和，包含對角項，且不除以參考圖自同構數。

舊五點、六點資料的 $X_F$ 與平均核和依上述公式換算；七點資料則使用 $y_F$。七點 atlas 的整數 bit 順序與正文邊字串不同，程式明確處理兩者的轉換。結構證書省略的不可能 profile 以零補齊；中心化向量的核再依上述正比例因子換成正文單位向量的核。使用證書時，方向、權重與正規化必須成套換算。


保留資料內某些歷史 `normalization` 欄位或核驗訊息寫成 `X_F=N_F/v`；那裡的舊 `N_F` 指**無標號頂點子集數**。換成目前論文的標號嵌入數，正確公式是上面的 $X_F=N_F/(v|\operatorname{Aut}F|)$。保留原始欄位是為了追溯來源，不代表論文改用舊記號。

七點 atlas 每列是 `id h b`，分別為從零起算的圖型編號、頂點數及整數邊遮罩。JSON 的 `anchor`、`graph_id` 是**圖型編號**，不能直接當作邊遮罩解碼；應先查該列的 `b`。補充文件直接列出 $(h,b)$。405 的 `cores` 依座標順序排列，首項是單點圖；結構案例的 `free_core_ids` 依 $x_1,\ldots,x_{110}$ 排列，座標零是常數一。

See [the code–article mapping](code_article_alignment.md) for the exact implementation correspondence. 詳細公式與實作對應見該文件。


==> anc/srg-gegenbauer-counting-main/docs/numerical_discovery.md <==
# Optional numerical discovery / 可選數值探索

Exact verification uses only Python's standard library. Numerical search is optional and has separate dependencies:

```sh
python3 -m pip install -r code/discovery/requirements.txt
python3 code/srg.py discover --check-inputs
python3 code/srg.py discover --cases 540_147_66_30 --output results/runs/example_540_147_66_30
```

Use a separate Python environment for the numerical dependencies. The recorded search environment used Python 3.12. The requirements preserve the recorded package versions; preparing this release did not install them or rerun optimization.

The six models for 351, 476, 540, 550, 703, and 1344 reconstruct five/six-point count equations and kernels from parameters. The models for 375, 405, 441, and 575 use the retained verified seven-point source models. The three structural cases also use the proved structural information. A fresh solve does not read saved certificate directions or multipliers. Every candidate must pass exact rational reconstruction and a strict contradiction test.

Use full tuples with `--cases`. Omitting that option selects all ten. The output directory must be new; prior results are never overwritten. The run contains the staged engines and model inputs, `run_configuration.json`, and new results under `fresh/`. Staged internal filenames follow the retained research engines; the public repository paths are listed in the source map.

To inspect preparation without optimization or installed numerical dependencies:

```sh
python3 code/srg.py discover --cases 405_132_63_33 --prepare-only --output results/runs/prepared_405_132_63_33
```

A numerical status such as `optimal_inaccurate` describes a search candidate, not a proof. Accepted output needs an exact rational identity or positive margin. New optimization can take substantial time and return different directions or weights from those printed in the paper.

## 繁體中文

精確核驗只需標準函式庫；可選數值探索另使用 `code/discovery/requirements.txt` 中的套件，建議安裝於獨立環境。原記錄的探索環境為 Python 3.12。本次整理未重新安裝套件或執行數值最佳化。

六個五點或六點模型由參數重建；375、405、441、575 四個七點模型使用保留且已核驗的來源模型，三個結構案例另加入已證明的資訊。新求解不讀取保存的方向與權重，候選必須通過精確有理數重建與嚴格矛盾檢查。

`--cases` 使用完整四元參數；省略則選擇十組。`--output` 必須是新資料夾。程式保存暫存引擎、模型輸入、執行設定及 `fresh/` 中的新結果；既有證書不變。暫存引擎保留歷史內部名稱，與公開直觀檔名的關係可查來源對照。

`--check-inputs` 只查語法與資料位置，`--prepare-only` 可在不安裝數值套件、不求解的情況下準備輸入。數值求解器狀態不能當作證明，最終須有精確有理數恆等式或嚴格正餘量。新求解可能耗時，也可能得到與文章不同的方向或權重。


==> anc/srg-gegenbauer-counting-main/docs/release_notes_v1.0.0.md <==
# Manuscript and exact certificates - proposed v1.0.0

Authors: Zhen-Qi Liao, Jiaxin Wang, Wei-Hsuan Yu, Jianfeng Cai.

This release accompanies *Nonexistence of Strongly Regular Graphs via Gegenbauer
Positivity and SRG Counting*, manuscript dated 14 October 2026, and its 405
supplement. It provides exact certificates for the ten parameter tuples listed
in the manuscript, including new counting certificates for four cases previously
excluded by Liao and Yu.

- Article and supplement in PDF and TeX.
- Fixed rational certificates and shared small-graph catalogues.
- Exact verifier for all ten cases and the actual displayed manuscript tables.
- Optional numerical discovery programs, kept separate from exact verification.
- Coauthor citation metadata, checksums and provenance.

Verification:

```sh
python3 -S code/verify.py
```

Expected result: `PASS: five exact verification stages; fixed inputs unchanged.`
No SDP solver or internet access is needed for verification.

The fixed-input manifest SHA-256 is
`58ebb057e5d840a1571d503bf2c3a4fc0d1854fe6c7336615eb1fc7bc0398b9b`.
Code uses MIT; the paper and certificates use CC BY 4.0. The public repository is `SelenaJXWANG/srg-gegenbauer-counting`. These remain draft release notes until a v1.0.0 tag/release is published; check the Actions tab for hosted verification results.


==> anc/srg-gegenbauer-counting-main/docs/reproducibility_snapshot.md <==
# Reproducibility snapshot / 重現資料快照

This is the **2026-10-14 certificate snapshot**, published at fixed commit [85cd39b](https://github.com/SelenaJXWANG/srg-gegenbauer-counting/tree/85cd39b74c9ef8a61ab746deb1102af3eeae7e10) in [srg-gegenbauer-counting](https://github.com/SelenaJXWANG/srg-gegenbauer-counting). No DOI or arXiv identifier has been assigned. The fixed snapshot preserves the original proof data; the current manuscript adds public repository references without changing the printed certificate tables. The fixed certificate material is identified by [certificate_inputs.sha256](../extras/certificate_inputs.sha256). Its SHA-256 digest is:

```text
58ebb057e5d840a1571d503bf2c3a4fc0d1854fe6c7336615eb1fc7bc0398b9b
```

The manifest lists **64 fixed files**: mathematical JSON and graph-atlas data, exact verification engines, and the exact command/path adapter. It excludes paper files, documentation, generated reports, and optional discovery code. The article can print this digest without a circular dependency on its own PDF or TeX. The complete distribution, including papers, has the separate release checksum list `extras/SHA256SUMS`.

## Entry points for all ten parameter tuples

The common directory prefix is `results/certificates/`. The machine-readable [certificate index](../extras/certificate_index.json) gives full paths and the corresponding presentation checkers.

| Parameter directory | Entry used by the article or its reconstruction |
|---|---|
| `351_140_73_44/` | `raw_certificate.json`; labelled-count conversion checked against the printed tables |
| `375_102_45_21/` | `exact_certificate.json` and accompanying structural-source JSON |
| `405_132_63_33/` | `ordinary_counting_certificate/exact_certificate.json` and `counting_model.json` |
| `441_88_35_13/` | `exact_certificate.json` and accompanying structural-source JSON |
| `476_133_60_28/` | `raw_certificate.json`; labelled-count conversion checked against the printed tables |
| `540_147_66_30/` | Actual short-certificate tables in the main TeX; independently reconstructed by the short-table checker |
| `550_162_75_36/` | Actual short-certificate tables in the main TeX; independently reconstructed by the short-table checker |
| `575_112_45_16/` | `exact_certificate.json` and accompanying structural-source JSON |
| `703_182_81_35/` | Actual short-certificate tables in the main TeX; independently reconstructed by the short-table checker |
| `1344_221_88_26/` | Actual main-TeX tables and the construction in `code/verification/verify_1344_certificate.py`; no separate certificate JSON is required |

The short-table checker is `code/verification/verify_displayed_tables.py`. It reads the actual rational functions and weights from the main TeX. This matters because the earlier retained JSON can describe a different valid certificate, notably for 540. For 405, the earlier structural certificate and the article's ordinary-counting certificate also remain separate.

## Public version and recorded checks

- Repository: https://github.com/SelenaJXWANG/srg-gegenbauer-counting
- Fixed certificate snapshot: https://github.com/SelenaJXWANG/srg-gegenbauer-counting/tree/85cd39b74c9ef8a61ab746deb1102af3eeae7e10
- Certificate index: https://github.com/SelenaJXWANG/srg-gegenbauer-counting/blob/85cd39b74c9ef8a61ab746deb1102af3eeae7e10/extras/certificate_index.json
- Recorded initial hosted checks: https://github.com/SelenaJXWANG/srg-gegenbauer-counting/actions/runs/38571633757

The initial workflow passed on Python 3.9 and 3.12. Later commits must be checked against their own workflow runs. The repository-link revision is recorded in `results/release_checks/documentation_update_verification.json`.

## Exact command and expected result

Use Python 3.9 or later, standard library only:

```sh
python3 -S code/verify.py
```

The expected result is five successful stages followed by:

```text
PASS: five exact verification stages; fixed inputs unchanged.
```

The stages check the ten-case sources, the ordinary-counting 405 proof and all-degree comparison, actual short TeX certificates, actual expanded TeX certificates, and the article's parameter/structural tables and strict bounds. The exact identities and positivity arguments in the paper are the mathematical proofs; this command independently checks the listed finite constructions and arithmetic. No SDP solve is required.

Optional fresh search uses `python3 code/srg.py discover` and the dependencies in `code/discovery/requirements.txt`. It proposes new certificates, which may differ from the supplied functions or weights. A new numerical run is not the verification command for the certificate printed in this article.

## 繁體中文

本資料稱為 **2026-10-14 證書快照**，已公開於固定提交 [85cd39b](https://github.com/SelenaJXWANG/srg-gegenbauer-counting/tree/85cd39b74c9ef8a61ab746deb1102af3eeae7e10)。尚未分配 DOI 或 arXiv 編號。目前文章修訂只加入公開來源連結，證書數值表維持不變。上述 SHA-256 識別固定證書輸入清單，涵蓋 64 份數學資料、精確核驗引擎及入口／路徑轉接器；不涵蓋論文、文件、產生的報告或可選數值搜尋。因而文章可印出此雜湊，不會形成 PDF 自己雜湊自己的循環。整份發行資料另有 `extras/SHA256SUMS`。

十組參數的入口列於上表與機器可讀索引。540、550、703、1344 的短證書直接從實際主文 TeX 讀取，不能只把較早 JSON 當成本文係數；1344 的獨立構造就在專用核驗程式，並非遺漏 JSON。405 普通計數證書與早期結構證書也不能混用。

執行 `python3 -S code/verify.py` 只需 Python 3.9 以上標準函式庫，預期五階段全部 PASS，並確認固定輸入未變。這是對文章指定的有限構造與精確算術進行獨立核對，不需要重新求解 SDP。文章中的恆等式與正性論證才是數學證明。

可選新搜尋使用獨立數值套件，可能找到不同方向與權重；它不等同於核驗本文已印出的證書。


==> anc/srg-gegenbauer-counting-main/docs/verification.md <==
# Exact verification / 精確核驗

The article presents rational contradiction identities derived from the semidefinite dual. Its mathematical proofs are the primary presentation; the programs provide an independent finite-arithmetic check. No numerical optimizer is needed to verify the supplied results.

```sh
python3 -S code/verify.py
```

The five checks are:

1. Reconstruct the retained ten certificates, including graph types, count equations, kernel rows, structural zero counts, completion equations, integer moments, and residual bounds.
2. Reconstruct the article's ordinary-counting seven-point 405 proof, and its separate all-degree five-point feasible relaxation witness.
3. Read the actual main TeX file and check the four short contradiction certificates in labelled counts.
4. Read both TeX files and check every displayed six-point and 405 function/coefficient entry and rational contradiction bound.
5. Compare the ten parameter rows, spectra, dimensions, certificate orders, structural classification, three source inventories, six quartics, and three strict margins with the exact inputs.

The 405 five-point witness is a point of a real relaxation, not a graph construction. The structural cases do not claim that every larger counting/kernel model must require the same additional information. The structural lemmas and the all-degree tail argument are mathematical arguments in the documents; their finite ingredients are checked here. This is not a proof-assistant formalization of every sentence.

Fixed inputs are checked against `extras/file_mapping.json`, staged into an isolated temporary tree, and checked again after the run. The adapter preserves the audited engine bytes and their historical internal paths while giving public files descriptive names. No source is rewritten. `results/latest_verification/` receives generated reports. For full logs, add `--keep-logs`; for another location, add `--reports PATH`.

The release report in `results/release_checks/summary.json` records the actual complete run for this release. SHA-256 values identify inputs; hashes alone do not establish the mathematical claims.

## 繁體中文

文章透過半正定對偶寫出有理數矛盾式。正文中的數學推導是主要呈現；程式另提供有限算術的獨立核對，不需要數值最佳化求解器。

五個階段分別核驗十組證書來源、普通計數的 405 七點證書與所有次數的五點比較、主文四組短證書、兩份 TeX 中所有六點與 405 完整資料，以及參數表、結構來源表、六個四次式與三個嚴格餘量。

405 五點可行見證不是圖的構造。三個結構案例也不宣稱每個更高階模型都必須用到相同資訊。結構引理及尾項論證由文章中的數學推導證明，程式核對其有限成分；這並非全文的形式化證明。

程式依來源對照核對雜湊，在暫存樹中執行保留的核驗引擎，完成後確認固定資料未變。公開檔名皆描述用途；歷史相對路徑只在暫存轉接層使用。新報告寫入 `results/latest_verification/`，本次正式核驗記錄位於 `results/release_checks/`。雜湊用來識別輸入，不能單獨證明數學結論。


==> anc/srg-gegenbauer-counting-main/extras/SHA256SUMS <==
e6e8858ee939001d74c533984d8ccb3ef1e635313199070dea1c8f73bb98238e  .github/workflows/verify.yml
d52a86641783dae33518ed6b1814b7b53ebffc4347b1b47c58a279f7d2c1aed9  .gitignore
04b935a986aa1cc65c5a9ef0c4e3d3326d5463439e960f1c64fc8455e6f5500d  CITATION.cff
bda36e37e90d714fb00f9d540155a7331a001c98bbb8d0a9eb802804bce4a1f0  CONTRIBUTING.md
e7ed858cd4df6398a9624ec88a5327173f01e548acac0e8c778619d17d05b9c2  LICENSE
9e5f1b3c610b9c2da5c313bf81d577a7d1acec686bdb0384edefa6df0f90cd94  LICENSE-CC-BY-4.0.txt
a34f52611ad004c7eb5e5ffbf66e871d37f95ad823419fafc766b9a8992b887c  LICENSES.md
88d797b4f91d517766f5ed604ea560072a2b581dbd9d5ce6a0b53c40d6e0f9be  README.md
3ab53f59b05549594773c53ac67dda1f3fc2c05f541fe5bd0450726877dde23e  README_zh-CN.md
118a9d40b2e884d3005abfb856f3dd00bfa23701debc234d0f4b1310b5dbdcb8  README_zh-TW.md
421602d9b5784992b4ed27dab1803d4b07b9a166ba57770a2759890bb3a969da  code/README.md
456a147db2899874073b06e548b35bdb8a6402675324a8e2c1ea0791bdf3cafd  code/discovery/build_counting_kernel_model.py
e383fbd5160bd2e03959490fdb5a476316d01fea557fd5a4edc4d3ef40f36133  code/discovery/export_certificate_catalogue.py
8be07d8c4f2660b98d68b801fa0004bb9a93b2753556454a0c719be113f47269  code/discovery/prepare_and_run_models.py
ec680c907c0528dc15b66605b4cccbebf186eb4feb608f1e88af7e2b3bb2729e  code/discovery/reconstruct_inequality_sources.py
6b3211c6a7a6767e4e281233839ac987ba304550630ec893652d1e8b4c33b647  code/discovery/recover_rational_certificate.py
1903359d591568a2a3e0e7042967c970ea7621b472bb1119f80191e2a618d08a  code/discovery/requirements.txt
b2252912a14ebecf9f290a63c3c80b790e724e68e810b90f495769efb7c7e537  code/discovery/search_five_and_six_point_models.py
856ebb5ff499b4cd881ecdd62c308c41efd85f9a0c804629e0316883523ea3d5  code/discovery/search_seven_point_models.py
1413ab0979b30d79fc2ece162d0b6a1aa6e4f8267176c73ba24a7d8e98e2cc39  code/discovery/solve_semidefinite_program.py
11bb7e2620733541ed856eea2fbd819ef3a7cfe1578829646b4401987dc8e480  code/discovery/verify_new_certificate.py
6a4ebf7d66c26989232f995a42b1a02a856ae83abc099541f8c2ffa2ab6a904c  code/discovery/verify_new_seven_point_certificates.py
9a11e08f94fcd92e097876b79d8580b1d2852babf3c1a2825ded5567c9efc7d8  code/repository_layout.py
ff54b5575462651f6a616f04ed8f5e4f0de916df414978c1bea59b2fd65d1d55  code/run_discovery.py
135148db7446a8541148e40327e3d37973deba7e6433d633c0b3f78eeeb76b8e  code/srg.py
49a0e0098ff21f75eb8517c70c2a29d3825ba18f53f9eefcdc1f2522b509f924  code/verification/gegenbauer_projected_kernels.py
cc2cfb5c9c32853ae54e9d045803097da5b2e7cd5e0d8b024e41e96ce2dbb68c  code/verification/verify_1344_certificate.py
411afce28852014af2d650afe486449d92f91616afa5e8f3c988fc452c93d40c  code/verification/verify_405_all_degree_comparison.py
ba076d530fa151c4be058099fc785d1fc08eb9d3e6fc940bac9f58f39a337112  code/verification/verify_405_certificate_and_comparison.py
af0ebd0afe780b3c4e58250abe26fe4d4d22ac52791d4945ebfc84c98888fce9  code/verification/verify_405_counting_model.py
07fc50c382696642092bb1d7e1ffb1a4b6dcfb44641ff19d6313403c41ee12e1  code/verification/verify_405_seven_point_certificate.py
d295fdaeb60f1eef46be96221f62f5c529950f4d53090edc49a2448f5b596f54  code/verification/verify_article_metadata.py
9151e960a43ee4994154a8e9ff457281ce2809e64b896e513f0fde67868fa837  code/verification/verify_displayed_tables.py
aedd219a25dec775c8eb66471fb523f379d631f630113b32dca7f81349780e3b  code/verification/verify_earlier_405_certificate.py
33b73584cca83aacf6a91ce9530e7478b945532fe8ef95b649a220332f61cddf  code/verification/verify_expanded_certificates.py
8f820f2eabfab9f94888f88e76b5c13b4a347593b03ecf516f1d1215d2ebf2c6  code/verification/verify_integer_moments_and_margins.py
36fe7c9da16d54f907c166fb62d5e7875b5a3b4d4a5104892d20aa00dbb5793f  code/verification/verify_local_structural_lemmas.py
25121e034a228857bc72f24a205e7093e80bfe43dffbd08cd3c2dc152ba603d4  code/verification/verify_raw_counting_certificate.py
a1d73ebafcf51720ad12960303d00b725beb0b310819944c3898bae074efd7d0  code/verification/verify_retained_raw_certificates.py
0326d1e9c647e8b3075e70157d1d98c02f7cb6d2995dfe09f97da833e969c3a6  code/verification/verify_structural_counting_equations.py
81c0425bd111dced52fcb477d359446bf3805de50d457e12edfff110ffd20453  code/verification/verify_structural_kernel_completion.py
534b79e18649b19604ed6036ed5ac440d243a315460806f5e4e4a0c1087298aa  code/verification/verify_ten_certificates.py
1e28d1f5bc83fda5c7d5fc71096b07c742d47067e308c7fecd7a27a41a2b5838  code/verify.py
4cb1bdb9951f19e1468fecb7cbc7c3e0efa552ed5207132e7d4e444d2780ac89  docs/arxiv_metadata.txt
395a6f3f2418e932dfe8fc16e22d4ee44357fb0ae0acc3ab07a0f9f98c5d1e25  docs/arxiv_submission.txt
a0a5e5aa0de0b937cd3641402495fc143aa29c7af6623778e4084c68c74aa2a8  docs/code_article_alignment.md
00c73fd0cbd52afcb1b3f646151376aa759802a5fa9d0d989b37728d9956320a  docs/collaborator_upload.md
3c11ad3d41c632f3b62dd4b6af5e7b43117172c25b4414643e4adaec938e5fb8  docs/github_publication_zh.md
e61c2d812c18d96da3dd56c34c8e7738d943bf2152b3e651fc5a799fd83e5ea8  docs/notation.md
064d6f31f86d693940fa2af16436e6db68fc3a2778300b2d5a776ae7d56d29f6  docs/numerical_discovery.md
9e618f130322c3e4b7145b0d1f6b2647d18009a1470546e24569eff8563dd04f  docs/release_notes_v1.0.0.md
a379144ed6accdd2a3644d872451252822994f47985052176a97352c7a0d11be  docs/reproducibility_snapshot.md
93089f06564713180e62bf47bcb9293e539b143e309f5b444d868ea0f6c79951  docs/verification.md
a266e0c9cc48967115e4d9cf0325ff745738dad3c85e0872927741f4edc3885b  extras/certificate_index.json
58ebb057e5d840a1571d503bf2c3a4fc0d1854fe6c7336615eb1fc7bc0398b9b  extras/certificate_inputs.sha256
cf22a9a0bb9ce27dffce043062f365c14f7fc91be6b23761542c034724c4f8f4  extras/certificate_snapshot.json
55d9628b068d4746057316de0c654e23dc31b354482138fa8bad9df49118dbae  extras/file_mapping.json
47bedc4ab104d7851c7e410ca59fe21535e3b1c6405f7d952703c7bc71d4cfde  extras/github_preparation.json
c2a1e8783724f27794003dd279faccf19f8c22beb76f6a735fe4d274c2dd7601  extras/source_history.md
7f4a19a7448db3be54c75ae1a506d0dc199fe4f4b8037ba070891d56ecc34fa3  extras/validation.md
ad2d9c067adb6f6bdc0f6ab1e275474d692092038885cde031c2eb39646b3d5b  paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.pdf
a30bb21aaefa0b500b0d2678c379feb4550060f5f41f80593ec9156548573e8d  paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.tex
ee3db27bdec2fff4c2fb5c4e17680aa099666d9d66a9297cf19e07569c890246  paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_Supplement_405_2026-10-14.pdf
cc736142563be94c18d75b25d4549c9fbcb1157dd058fd0d83ece7b427be1f9d  paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_Supplement_405_2026-10-14.tex
12fca41f9c920ec4376c5c985ae82e6ff2f6afcd6cc4474aea3aa7f78a65d0be  paper/arxiv-sources.zip
7ee759c5ac81235399e6c5b698003221295ba16ba0df765c5c8eb3392b67b23a  results/catalogue/README.md
96a296d224f285c67bee93c30f8a309157f0daa35dc5b87e410b78630a09cfc7  results/catalogue/canonical_graph_map_1_vertices.bin
7b11c1133330cd161071bf23a0c9b6ce5320a8f3a0f83620035a72be46df4104  results/catalogue/canonical_graph_map_2_vertices.bin
7bebe91c9e9669788ffb265eaceea6e6d00f67b45739e562c34c54b47c816bbe  results/catalogue/canonical_graph_map_3_vertices.bin
80fc2df0799de4b1ab2c68e46f3ff0d4b491a9b1f2f843b7d20abc473b722c1a  results/catalogue/canonical_graph_map_4_vertices.bin
fc2d7e585550db3c2af45ab5cbd5a6220acc4f29be72b9c993f0a11e62b61c86  results/catalogue/canonical_graph_map_5_vertices.bin
45bbbc9e7f81831c54018bef5cca6ee79378d4a766afe6a20c032470a7f89bc2  results/catalogue/canonical_graph_map_6_vertices.bin
0a857a4fb493e92d2ab799da1ce1d1ed9e08a846c256d7c04003a1416fb71d78  results/catalogue/canonical_graph_map_7_vertices.bin
cf4d7d5438043bb26222a8ebc12152949748289f680533264dd53c8b2814d37b  results/catalogue/five_and_six_point_theory.json
37d7b17324643840b5ff96269b987cfbdd2696d224eeb1bb35ec9730227f5f90  results/catalogue/graph_types.txt
245b267aca7a97558d6c7867302de1898fc442b8d97dd1e306e731cdbca70e57  results/certificates/1344_221_88_26/README.md
9a1708e82a35d90aafcf50c3d645ed8dfe1e6a2d3587a224967b86245556b2f5  results/certificates/351_140_73_44/README.md
691d4922ef288995cbd31668cc0c85671e8f72c85afaf6e98745163b5f70eda0  results/certificates/351_140_73_44/raw_certificate.json
2d029a35df265e93c48e9f0af245666bb0b161159f57defa70fbd298e54ffaa5  results/certificates/351_140_73_44/reduced_certificate.json
03d978f92bfd467d7167c38998550e4720b9055847fad59ee12639ef202af199  results/certificates/375_102_45_21/README.md
767e2e92627c664c59d1949d410002cb6aa24a619a1893768ddc0ea930f42847  results/certificates/375_102_45_21/affine_counting_equations.json
f2550b50ffc35e582ac4b406c812a03a7e2330116385d5838c617ab3e1866fdd  results/certificates/375_102_45_21/exact_certificate.json
f535a975e95ea877f299058d818529110d96dbb76312212e9254b4e2feb97550  results/certificates/375_102_45_21/exact_counting_elimination.json
3b28344aab201ce69dc5d835cc6b3c9300a786fd08166921103b743583e1a2a1  results/certificates/375_102_45_21/forbidden_configurations.json
af2aed3e1bd40f6795a413520a267a0d047412af64d79ec56e336bc66b890b16  results/certificates/375_102_45_21/gegenbauer_counting_model.json
6bd7b8c62a32cf158265fa20440556aee12b7b39044b27fb409f72fd0fbeab50  results/certificates/375_102_45_21/integer_common_neighbour_moments.json
fbc25f5c31070ec82e6b2d1b6f823c312d5e1e64c6055f5399b113af36ae7784  results/certificates/375_102_45_21/positive_semidefinite_completion_constraints.json
ec08be835c941595656e2f7732aec986fb228f26cec0feb78a3b693f055b5e8a  results/certificates/405_132_63_33/README.md
20972415f1ad0e0bbbb14657383cd2b46bce1b740c31983b5c5e8dcab40f4b05  results/certificates/405_132_63_33/earlier_structural_certificate/raw_certificate.json
bf703c8bf0df1edf8b7804eec360dd9639271ef8217fe1d4af559a3e01734a4f  results/certificates/405_132_63_33/earlier_structural_certificate/reduced_certificate.json
08f739693ab7a91483639ab96a2e24169028658e4c5c8710b6d48f780a44678c  results/certificates/405_132_63_33/ordinary_counting_certificate/counting_model.json
2d3ca0bbb769e2032b773b3d3366e2a25e12eb122916a92efe1be61c2f3f4b2e  results/certificates/405_132_63_33/ordinary_counting_certificate/exact_certificate.json
50ee1672d4f1f3e3b031881ab5fd6fd2045249cbcb4211a3ade9a02780dd8f95  results/certificates/441_88_35_13/README.md
6eecba330a77c7d16041e8b5769b610015015b4a32281048168e1813803e2e7b  results/certificates/441_88_35_13/affine_counting_equations.json
13e815db9a5b3f8d455b71a64f7eaca81d08dd389702842b576a5315c5b896a5  results/certificates/441_88_35_13/exact_certificate.json
05e91aadd9b9e0071684fe3becb3b39f52df3e05f1c86f7d194cf6f34b69881e  results/certificates/441_88_35_13/exact_counting_elimination.json
3b28344aab201ce69dc5d835cc6b3c9300a786fd08166921103b743583e1a2a1  results/certificates/441_88_35_13/forbidden_configurations.json
b2f3853a5a2c175c524caba020bf104a1d7edb579d40cf2c066f34829f5a3d56  results/certificates/441_88_35_13/gegenbauer_counting_model.json
7686dcf1a47ebdc231cab2ce950db1aec15d158996b7da8e4a65da31f052229c  results/certificates/441_88_35_13/integer_common_neighbour_moments.json
56abb50b0e2a79e7bfcedb77b61bb16a3673b0207c6ee96ecd9e0ae51b8c8157  results/certificates/441_88_35_13/positive_semidefinite_completion_constraints.json
99d12d20bd3aba5d18b915439cbfd908d82f683518ffbbd3448e006c9a4c3e13  results/certificates/476_133_60_28/README.md
6fc010dd9a0d4a271ec8246a996af75f5ee6f7141055f1097021857aa03947e4  results/certificates/476_133_60_28/raw_certificate.json
0af453d2303c0e8582ab31c9d5653c9bee90ee56ee012aaf6a2e32829303538c  results/certificates/476_133_60_28/reduced_certificate.json
a05145b5cbe759f74af4a8f367a595cbf23b25388f3e71b8761761ad974efcd2  results/certificates/540_147_66_30/README.md
371bda0624f089a3fec6aa9a1574bb8f7ecfae3efe0f5763587ff13dbee48c3b  results/certificates/540_147_66_30/raw_certificate.json
e2fb9e82f2f95384a1b9d56fc15f56f1d6422c08351b7899540688cd13374587  results/certificates/540_147_66_30/reduced_certificate.json
85338e8f5423baf53b049b4b54e4ad92c3878f7431870c5f275f2c907fb9c7a9  results/certificates/550_162_75_36/README.md
85ade00b515c699179920d4c8b347f60e86ea764fc8d0b093de4a1b1110184ab  results/certificates/550_162_75_36/raw_certificate.json
afea8e51645c2eeec1ae837cab31b61252f8e0d273c7057abd9ec3bbcb9cf5da  results/certificates/550_162_75_36/reduced_certificate.json
4e33b44a49b498f4686877449be9b38c2cbb60d2e8727c00ac7a0d7ec6fe3402  results/certificates/575_112_45_16/README.md
5ddbe17f14344f3e2c7b1efff14538aec579b7b11e237c6ff2a18e4502263134  results/certificates/575_112_45_16/affine_counting_equations.json
4dd2ea90e0208dd2bf0856c3f4e67a9226769ac0ae71891664d10280d26c3f61  results/certificates/575_112_45_16/exact_certificate.json
ff809740ca52e9b9948c4574ab68c4c02de6eb710c8fd6ae094697205d631826  results/certificates/575_112_45_16/exact_counting_elimination.json
3616a9e40ecdccd6bb45bd2b7de389b0317834bac433ad8c788e5e8a8f39a844  results/certificates/575_112_45_16/forbidden_configurations.json
d6fe322e0e86c8ab8bd00244e27f52a5ccc70bd4a8d5556a677b1959d0d09264  results/certificates/575_112_45_16/gegenbauer_counting_model.json
a75c51cd07e371840dd6542e028752652d812038fad84f867d8fe4ec251e0cff  results/certificates/575_112_45_16/integer_common_neighbour_moments.json
00a188b8680725b9eb1d3de4c90f4e3eede6d0c7fcfdaa0142f77327b0b33568  results/certificates/575_112_45_16/positive_semidefinite_completion_constraints.json
e1dc2c14f35ea3060ed2c50dcc0451ee7ed9e44bc115394740230df4d70f7ad3  results/certificates/703_182_81_35/README.md
cdbbda54dfb26b88974982ec61d934ca1b2fde63657542bc79ccb13e70b44f02  results/certificates/703_182_81_35/raw_certificate.json
fde24a8513faeb7086618027ff8d66dfa12d0cc121c49d891f60d93deb20c593  results/certificates/703_182_81_35/reduced_certificate.json
50f07838b12abb3cafc31908e4fad74c8e22485f6d782f3e3de6a973c0778b6a  results/release_checks/README.md
1b0653a1a0dbf8a9879dbf76e753ae656bc8440f7944e68d8c86f470c5e3c3cd  results/release_checks/details/1344_221_88_26_exact_reconstruction.json
d593e022f16738732b246a2318418ec2592c87975c9fa14c731a27c5f3c4a726  results/release_checks/details/375_102_45_21_counting_equations.json
1320934d69b4d7c16f986a9acc7a01d280dffaf4ba9053cc1c5e268260eb6a23  results/release_checks/details/375_102_45_21_integer_moments_and_margin.json
84e02b636f6322ba6737314010de64dae6cef5192c8c475458957148cfc8029c  results/release_checks/details/375_102_45_21_kernel_completion.json
aa8d470cbf1f17a01c5ce542a8af5c301f9aeafca6b591ffb9d523bdf1f4bc47  results/release_checks/details/405_132_63_33_all_degree_comparison.json
447296ed4465fefa37526a275f775e475c436b7dca4b8ff6150d554fdb15b660  results/release_checks/details/405_132_63_33_counting_model.json
803fd3701558db94d06b730e848cb7c4eb18e19e06db0810c899142b2c3a1b5d  results/release_checks/details/405_132_63_33_exact_certificate.json
28006298507687667c31e6f9825d7e33b404ad43dc728484a5a2596a5aedcb42  results/release_checks/details/441_88_35_13_counting_equations.json
33ab4240e64c07207c09579a8aae10237a83d1620ce84465a6e9c04ff5e02dfe  results/release_checks/details/441_88_35_13_integer_moments_and_margin.json
e15fef5f63fd94cc46f0a52d62ccac656a79da0d47b99c0a2d5566d1c49255be  results/release_checks/details/441_88_35_13_kernel_completion.json
480bfe5deac7a3b95950be0288d33a17d72f21e1e514cd1b13f4cc79b4a6a994  results/release_checks/details/575_112_45_16_counting_equations.json
a92eb352e0467a7ff3658467869a584600b079105990eecdac0e9a4d0c122352  results/release_checks/details/575_112_45_16_integer_moments_and_margin.json
18e764ce1c59a72d1eb66e80f356bb751eef9a7f6d171694e2247660f6c73f26  results/release_checks/details/575_112_45_16_kernel_completion.json
89458120a823f3d4f04d7ea92d6f2b6296e94190d364e65837c8bd82e570b802  results/release_checks/details/structural_lemmas.json
cd42cb3e6836aa69f81c93745319d01b2470bda5ebed08c52bc98b71f9d36f8e  results/release_checks/discovery_input_check.json
0b46723391239eceb1ae7a4cfd0217fbfa40d8650bffdd5e6e8c214e716b762f  results/release_checks/document_layout.json
206a9734eafa8d33d363afbd00bd1b1bc65025f7624389d4aeb87c370d518554  results/release_checks/documentation_update_layout.json
1a98714211ac1a79b1a02358b665c9ec7f88aee94e8a52d2837e140743180a34  results/release_checks/documentation_update_verification.json
60923781d94d1d02fc1f824e5c4ecda79ed02c6c97372699e84d1497a23478eb  results/release_checks/github_preparation_verification.json
943c5ae6c89c10d4d8d3894eab0adeea5dc9accbcb4742fe03a3d29b442490af  results/release_checks/input_preservation.json
16bd32a2a9c27f63469210fefb774f3a4e6c5baf40251311748317ea75561318  results/release_checks/package_integrity.json
52c37623d699c54ad6267da75d14fa162e31eaab542528135fcccf313b93b179  results/release_checks/summary.json


==> anc/srg-gegenbauer-counting-main/extras/certificate_index.json <==
{
  "usage": "Use code/verify.py to stage the preserved engines; do not execute individual preserved engines against the public layout.",
  "certificates": [
    {
      "parameters": [
        351,
        140,
        73,
        44
      ],
      "directory": "results/certificates/351_140_73_44",
      "exact_input": "results/certificates/351_140_73_44/raw_certificate.json",
      "presentation_checker": "code/verification/verify_expanded_certificates.py",
      "paper_source": "paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.tex",
      "note": "Stored normalization is converted to the labelled-count convention of the printed certificate.",
      "supporting_exact_inputs": [
        "results/certificates/351_140_73_44/raw_certificate.json",
        "results/certificates/351_140_73_44/reduced_certificate.json"
      ]
    },
    {
      "parameters": [
        375,
        102,
        45,
        21
      ],
      "directory": "results/certificates/375_102_45_21",
      "exact_input": "results/certificates/375_102_45_21/exact_certificate.json",
      "arithmetic_checker": "code/verification/verify_integer_moments_and_margins.py",
      "presentation_checker": "code/verification/verify_article_metadata.py",
      "note": "Section 4 uses the accompanying structural sources and exact residual bound.",
      "supporting_exact_inputs": [
        "results/certificates/375_102_45_21/affine_counting_equations.json",
        "results/certificates/375_102_45_21/exact_certificate.json",
        "results/certificates/375_102_45_21/exact_counting_elimination.json",
        "results/certificates/375_102_45_21/forbidden_configurations.json",
        "results/certificates/375_102_45_21/gegenbauer_counting_model.json",
        "results/certificates/375_102_45_21/integer_common_neighbour_moments.json",
        "results/certificates/375_102_45_21/positive_semidefinite_completion_constraints.json"
      ]
    },
    {
      "parameters": [
        405,
        132,
        63,
        33
      ],
      "directory": "results/certificates/405_132_63_33",
      "exact_input": "results/certificates/405_132_63_33/ordinary_counting_certificate/exact_certificate.json",
      "counting_model": "results/certificates/405_132_63_33/ordinary_counting_certificate/counting_model.json",
      "presentation_checker": "code/verification/verify_expanded_certificates.py",
      "paper_source": [
        "paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.tex",
        "paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_Supplement_405_2026-10-14.tex"
      ],
      "note": "The ordinary-counting certificate supplies the article. The earlier structural certificate is a distinct alternative.",
      "supporting_exact_inputs": [
        "results/certificates/405_132_63_33/ordinary_counting_certificate/counting_model.json",
        "results/certificates/405_132_63_33/ordinary_counting_certificate/exact_certificate.json"
      ],
      "retained_alternative_inputs": [
        "results/certificates/405_132_63_33/earlier_structural_certificate/raw_certificate.json",
        "results/certificates/405_132_63_33/earlier_structural_certificate/reduced_certificate.json"
      ]
    },
    {
      "parameters": [
        441,
        88,
        35,
        13
      ],
      "directory": "results/certificates/441_88_35_13",
      "exact_input": "results/certificates/441_88_35_13/exact_certificate.json",
      "arithmetic_checker": "code/verification/verify_integer_moments_and_margins.py",
      "presentation_checker": "code/verification/verify_article_metadata.py",
      "note": "Section 4 uses the accompanying structural sources and exact residual bound.",
      "supporting_exact_inputs": [
        "results/certificates/441_88_35_13/affine_counting_equations.json",
        "results/certificates/441_88_35_13/exact_certificate.json",
        "results/certificates/441_88_35_13/exact_counting_elimination.json",
        "results/certificates/441_88_35_13/forbidden_configurations.json",
        "results/certificates/441_88_35_13/gegenbauer_counting_model.json",
        "results/certificates/441_88_35_13/integer_common_neighbour_moments.json",
        "results/certificates/441_88_35_13/positive_semidefinite_completion_constraints.json"
      ]
    },
    {
      "parameters": [
        476,
        133,
        60,
        28
      ],
      "directory": "results/certificates/476_133_60_28",
      "exact_input": "results/certificates/476_133_60_28/raw_certificate.json",
      "presentation_checker": "code/verification/verify_expanded_certificates.py",
      "paper_source": "paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.tex",
      "note": "Stored normalization is converted to the labelled-count convention of the printed certificate.",
      "supporting_exact_inputs": [
        "results/certificates/476_133_60_28/raw_certificate.json",
        "results/certificates/476_133_60_28/reduced_certificate.json"
      ]
    },
    {
      "parameters": [
        540,
        147,
        66,
        30
      ],
      "directory": "results/certificates/540_147_66_30",
      "printed_certificate_source": "paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.tex",
      "printed_table_labels": [
        "tab:direct-functions",
        "tab:direct-coeff-a"
      ],
      "presentation_checker": "code/verification/verify_displayed_tables.py",
      "independent_reconstruction": "code/verification/verify_1344_certificate.py",
      "note": "The actual printed directions and coefficients are parsed from the main TeX. Retained raw JSON may represent another certificate.",
      "retained_alternative_inputs": [
        "results/certificates/540_147_66_30/raw_certificate.json",
        "results/certificates/540_147_66_30/reduced_certificate.json"
      ]
    },
    {
      "parameters": [
        550,
        162,
        75,
        36
      ],
      "directory": "results/certificates/550_162_75_36",
      "printed_certificate_source": "paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.tex",
      "printed_table_labels": [
        "tab:direct-functions",
        "tab:direct-coeff-b"
      ],
      "presentation_checker": "code/verification/verify_displayed_tables.py",
      "independent_reconstruction": "code/verification/verify_1344_certificate.py",
      "note": "The actual printed directions and coefficients are parsed from the main TeX. Retained raw JSON may represent another certificate.",
      "retained_alternative_inputs": [
        "results/certificates/550_162_75_36/raw_certificate.json",
        "results/certificates/550_162_75_36/reduced_certificate.json"
      ]
    },
    {
      "parameters": [
        575,
        112,
        45,
        16
      ],
      "directory": "results/certificates/575_112_45_16",
      "exact_input": "results/certificates/575_112_45_16/exact_certificate.json",
      "arithmetic_checker": "code/verification/verify_integer_moments_and_margins.py",
      "presentation_checker": "code/verification/verify_article_metadata.py",
      "note": "Section 4 uses the accompanying structural sources and exact residual bound.",
      "supporting_exact_inputs": [
        "results/certificates/575_112_45_16/affine_counting_equations.json",
        "results/certificates/575_112_45_16/exact_certificate.json",
        "results/certificates/575_112_45_16/exact_counting_elimination.json",
        "results/certificates/575_112_45_16/forbidden_configurations.json",
        "results/certificates/575_112_45_16/gegenbauer_counting_model.json",
        "results/certificates/575_112_45_16/integer_common_neighbour_moments.json",
        "results/certificates/575_112_45_16/positive_semidefinite_completion_constraints.json"
      ]
    },
    {
      "parameters": [
        703,
        182,
        81,
        35
      ],
      "directory": "results/certificates/703_182_81_35",
      "printed_certificate_source": "paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.tex",
      "printed_table_labels": [
        "tab:direct-functions",
        "tab:direct-coeff-b"
      ],
      "presentation_checker": "code/verification/verify_displayed_tables.py",
      "independent_reconstruction": "code/verification/verify_1344_certificate.py",
      "note": "The actual printed directions and coefficients are parsed from the main TeX. Retained raw JSON may represent another certificate.",
      "retained_alternative_inputs": [
        "results/certificates/703_182_81_35/raw_certificate.json",
        "results/certificates/703_182_81_35/reduced_certificate.json"
      ]
    },
    {
      "parameters": [
        1344,
        221,
        88,
        26
      ],
      "directory": "results/certificates/1344_221_88_26",
      "printed_certificate_source": "paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.tex",
      "printed_table_labels": [
        "tab:direct-functions",
        "tab:direct-coeff-a"
      ],
      "presentation_checker": "code/verification/verify_displayed_tables.py",
      "independent_reconstruction": "code/verification/verify_1344_certificate.py",
      "note": "The actual printed directions and coefficients are parsed from the main TeX. Retained raw JSON may represent another certificate.",
      "supporting_exact_inputs": [
        "code/verification/verify_1344_certificate.py"
      ]
    }
  ],
  "shared_exact_inputs": [
    "results/catalogue/graph_types.txt",
    "results/catalogue/five_and_six_point_theory.json",
    "results/catalogue/canonical_graph_map_1_vertices.bin",
    "results/catalogue/canonical_graph_map_2_vertices.bin",
    "results/catalogue/canonical_graph_map_3_vertices.bin",
    "results/catalogue/canonical_graph_map_4_vertices.bin",
    "results/catalogue/canonical_graph_map_5_vertices.bin",
    "results/catalogue/canonical_graph_map_6_vertices.bin",
    "results/catalogue/canonical_graph_map_7_vertices.bin"
  ]
}


==> anc/srg-gegenbauer-counting-main/extras/certificate_inputs.sha256 <==
9a11e08f94fcd92e097876b79d8580b1d2852babf3c1a2825ded5567c9efc7d8  code/repository_layout.py
135148db7446a8541148e40327e3d37973deba7e6433d633c0b3f78eeeb76b8e  code/srg.py
49a0e0098ff21f75eb8517c70c2a29d3825ba18f53f9eefcdc1f2522b509f924  code/verification/gegenbauer_projected_kernels.py
cc2cfb5c9c32853ae54e9d045803097da5b2e7cd5e0d8b024e41e96ce2dbb68c  code/verification/verify_1344_certificate.py
411afce28852014af2d650afe486449d92f91616afa5e8f3c988fc452c93d40c  code/verification/verify_405_all_degree_comparison.py
ba076d530fa151c4be058099fc785d1fc08eb9d3e6fc940bac9f58f39a337112  code/verification/verify_405_certificate_and_comparison.py
af0ebd0afe780b3c4e58250abe26fe4d4d22ac52791d4945ebfc84c98888fce9  code/verification/verify_405_counting_model.py
07fc50c382696642092bb1d7e1ffb1a4b6dcfb44641ff19d6313403c41ee12e1  code/verification/verify_405_seven_point_certificate.py
d295fdaeb60f1eef46be96221f62f5c529950f4d53090edc49a2448f5b596f54  code/verification/verify_article_metadata.py
9151e960a43ee4994154a8e9ff457281ce2809e64b896e513f0fde67868fa837  code/verification/verify_displayed_tables.py
aedd219a25dec775c8eb66471fb523f379d631f630113b32dca7f81349780e3b  code/verification/verify_earlier_405_certificate.py
33b73584cca83aacf6a91ce9530e7478b945532fe8ef95b649a220332f61cddf  code/verification/verify_expanded_certificates.py
8f820f2eabfab9f94888f88e76b5c13b4a347593b03ecf516f1d1215d2ebf2c6  code/verification/verify_integer_moments_and_margins.py
36fe7c9da16d54f907c166fb62d5e7875b5a3b4d4a5104892d20aa00dbb5793f  code/verification/verify_local_structural_lemmas.py
25121e034a228857bc72f24a205e7093e80bfe43dffbd08cd3c2dc152ba603d4  code/verification/verify_raw_counting_certificate.py
a1d73ebafcf51720ad12960303d00b725beb0b310819944c3898bae074efd7d0  code/verification/verify_retained_raw_certificates.py
0326d1e9c647e8b3075e70157d1d98c02f7cb6d2995dfe09f97da833e969c3a6  code/verification/verify_structural_counting_equations.py
81c0425bd111dced52fcb477d359446bf3805de50d457e12edfff110ffd20453  code/verification/verify_structural_kernel_completion.py
534b79e18649b19604ed6036ed5ac440d243a315460806f5e4e4a0c1087298aa  code/verification/verify_ten_certificates.py
1e28d1f5bc83fda5c7d5fc71096b07c742d47067e308c7fecd7a27a41a2b5838  code/verify.py
96a296d224f285c67bee93c30f8a309157f0daa35dc5b87e410b78630a09cfc7  results/catalogue/canonical_graph_map_1_vertices.bin
7b11c1133330cd161071bf23a0c9b6ce5320a8f3a0f83620035a72be46df4104  results/catalogue/canonical_graph_map_2_vertices.bin
7bebe91c9e9669788ffb265eaceea6e6d00f67b45739e562c34c54b47c816bbe  results/catalogue/canonical_graph_map_3_vertices.bin
80fc2df0799de4b1ab2c68e46f3ff0d4b491a9b1f2f843b7d20abc473b722c1a  results/catalogue/canonical_graph_map_4_vertices.bin
fc2d7e585550db3c2af45ab5cbd5a6220acc4f29be72b9c993f0a11e62b61c86  results/catalogue/canonical_graph_map_5_vertices.bin
45bbbc9e7f81831c54018bef5cca6ee79378d4a766afe6a20c032470a7f89bc2  results/catalogue/canonical_graph_map_6_vertices.bin
0a857a4fb493e92d2ab799da1ce1d1ed9e08a846c256d7c04003a1416fb71d78  results/catalogue/canonical_graph_map_7_vertices.bin
cf4d7d5438043bb26222a8ebc12152949748289f680533264dd53c8b2814d37b  results/catalogue/five_and_six_point_theory.json
37d7b17324643840b5ff96269b987cfbdd2696d224eeb1bb35ec9730227f5f90  results/catalogue/graph_types.txt
691d4922ef288995cbd31668cc0c85671e8f72c85afaf6e98745163b5f70eda0  results/certificates/351_140_73_44/raw_certificate.json
2d029a35df265e93c48e9f0af245666bb0b161159f57defa70fbd298e54ffaa5  results/certificates/351_140_73_44/reduced_certificate.json
767e2e92627c664c59d1949d410002cb6aa24a619a1893768ddc0ea930f42847  results/certificates/375_102_45_21/affine_counting_equations.json
f2550b50ffc35e582ac4b406c812a03a7e2330116385d5838c617ab3e1866fdd  results/certificates/375_102_45_21/exact_certificate.json
f535a975e95ea877f299058d818529110d96dbb76312212e9254b4e2feb97550  results/certificates/375_102_45_21/exact_counting_elimination.json
3b28344aab201ce69dc5d835cc6b3c9300a786fd08166921103b743583e1a2a1  results/certificates/375_102_45_21/forbidden_configurations.json
af2aed3e1bd40f6795a413520a267a0d047412af64d79ec56e336bc66b890b16  results/certificates/375_102_45_21/gegenbauer_counting_model.json
6bd7b8c62a32cf158265fa20440556aee12b7b39044b27fb409f72fd0fbeab50  results/certificates/375_102_45_21/integer_common_neighbour_moments.json
fbc25f5c31070ec82e6b2d1b6f823c312d5e1e64c6055f5399b113af36ae7784  results/certificates/375_102_45_21/positive_semidefinite_completion_constraints.json
20972415f1ad0e0bbbb14657383cd2b46bce1b740c31983b5c5e8dcab40f4b05  results/certificates/405_132_63_33/earlier_structural_certificate/raw_certificate.json
bf703c8bf0df1edf8b7804eec360dd9639271ef8217fe1d4af559a3e01734a4f  results/certificates/405_132_63_33/earlier_structural_certificate/reduced_certificate.json
08f739693ab7a91483639ab96a2e24169028658e4c5c8710b6d48f780a44678c  results/certificates/405_132_63_33/ordinary_counting_certificate/counting_model.json
2d3ca0bbb769e2032b773b3d3366e2a25e12eb122916a92efe1be61c2f3f4b2e  results/certificates/405_132_63_33/ordinary_counting_certificate/exact_certificate.json
6eecba330a77c7d16041e8b5769b610015015b4a32281048168e1813803e2e7b  results/certificates/441_88_35_13/affine_counting_equations.json
13e815db9a5b3f8d455b71a64f7eaca81d08dd389702842b576a5315c5b896a5  results/certificates/441_88_35_13/exact_certificate.json
05e91aadd9b9e0071684fe3becb3b39f52df3e05f1c86f7d194cf6f34b69881e  results/certificates/441_88_35_13/exact_counting_elimination.json
3b28344aab201ce69dc5d835cc6b3c9300a786fd08166921103b743583e1a2a1  results/certificates/441_88_35_13/forbidden_configurations.json
b2f3853a5a2c175c524caba020bf104a1d7edb579d40cf2c066f34829f5a3d56  results/certificates/441_88_35_13/gegenbauer_counting_model.json
7686dcf1a47ebdc231cab2ce950db1aec15d158996b7da8e4a65da31f052229c  results/certificates/441_88_35_13/integer_common_neighbour_moments.json
56abb50b0e2a79e7bfcedb77b61bb16a3673b0207c6ee96ecd9e0ae51b8c8157  results/certificates/441_88_35_13/positive_semidefinite_completion_constraints.json
6fc010dd9a0d4a271ec8246a996af75f5ee6f7141055f1097021857aa03947e4  results/certificates/476_133_60_28/raw_certificate.json
0af453d2303c0e8582ab31c9d5653c9bee90ee56ee012aaf6a2e32829303538c  results/certificates/476_133_60_28/reduced_certificate.json
371bda0624f089a3fec6aa9a1574bb8f7ecfae3efe0f5763587ff13dbee48c3b  results/certificates/540_147_66_30/raw_certificate.json
e2fb9e82f2f95384a1b9d56fc15f56f1d6422c08351b7899540688cd13374587  results/certificates/540_147_66_30/reduced_certificate.json
85ade00b515c699179920d4c8b347f60e86ea764fc8d0b093de4a1b1110184ab  results/certificates/550_162_75_36/raw_certificate.json
afea8e51645c2eeec1ae837cab31b61252f8e0d273c7057abd9ec3bbcb9cf5da  results/certificates/550_162_75_36/reduced_certificate.json
5ddbe17f14344f3e2c7b1efff14538aec579b7b11e237c6ff2a18e4502263134  results/certificates/575_112_45_16/affine_counting_equations.json
4dd2ea90e0208dd2bf0856c3f4e67a9226769ac0ae71891664d10280d26c3f61  results/certificates/575_112_45_16/exact_certificate.json
ff809740ca52e9b9948c4574ab68c4c02de6eb710c8fd6ae094697205d631826  results/certificates/575_112_45_16/exact_counting_elimination.json
3616a9e40ecdccd6bb45bd2b7de389b0317834bac433ad8c788e5e8a8f39a844  results/certificates/575_112_45_16/forbidden_configurations.json
d6fe322e0e86c8ab8bd00244e27f52a5ccc70bd4a8d5556a677b1959d0d09264  results/certificates/575_112_45_16/gegenbauer_counting_model.json
a75c51cd07e371840dd6542e028752652d812038fad84f867d8fe4ec251e0cff  results/certificates/575_112_45_16/integer_common_neighbour_moments.json
00a188b8680725b9eb1d3de4c90f4e3eede6d0c7fcfdaa0142f77327b0b33568  results/certificates/575_112_45_16/positive_semidefinite_completion_constraints.json
cdbbda54dfb26b88974982ec61d934ca1b2fde63657542bc79ccb13e70b44f02  results/certificates/703_182_81_35/raw_certificate.json
fde24a8513faeb7086618027ff8d66dfa12d0cc121c49d891f60d93deb20c593  results/certificates/703_182_81_35/reduced_certificate.json


==> anc/srg-gegenbauer-counting-main/extras/certificate_snapshot.json <==
{
  "snapshot_label": "2026-10-14 local certificate snapshot",
  "status": "Local pre-release; no public repository revision has been assigned.",
  "manifest": "extras/certificate_inputs.sha256",
  "manifest_sha256": "58ebb057e5d840a1571d503bf2c3a4fc0d1854fe6c7336615eb1fc7bc0398b9b",
  "number_of_fixed_files": 64,
  "scope": "Fixed mathematical JSON/atlas data, exact verification engines, and the exact command/path-adapter files.",
  "excluded": "PDF/TeX files, documentation, generated reports, optional numerical discovery code, and the manifest itself.",
  "encoding": "UTF-8; LF line endings; each line is SHA-256, two spaces, repository-relative POSIX path; rows sorted lexicographically."
}


==> anc/srg-gegenbauer-counting-main/extras/file_mapping.json <==
{
  "description": "Public paths and pinned source hashes. Mathematical inputs and engines are byte-preserved. Paper entries identify the 2026-10-14 repository-link revision; previous_sha256 retains its initial-publication hash. Runtime paths exist only in isolated temporary trees.",
  "entries": [
    {
      "source": "data/legacy_ten/atlas_graphs.txt",
      "path": "results/catalogue/graph_types.txt",
      "runtime_path": "data/legacy_ten/atlas_graphs.txt",
      "sha256": "37d7b17324643840b5ff96269b987cfbdd2696d224eeb1bb35ec9730227f5f90"
    },
    {
      "source": "data/legacy_ten/run_all.py",
      "path": "code/verification/verify_ten_certificates.py",
      "runtime_path": "data/legacy_ten/run_all.py",
      "sha256": "534b79e18649b19604ed6036ed5ac440d243a315460806f5e4e4a0c1087298aa"
    },
    {
      "source": "data/legacy_ten/verify_1344_reconstructed.py",
      "path": "code/verification/verify_1344_certificate.py",
      "runtime_path": "data/legacy_ten/verify_1344_reconstructed.py",
      "sha256": "cc2cfb5c9c32853ae54e9d045803097da5b2e7cd5e0d8b024e41e96ce2dbb68c"
    },
    {
      "source": "data/legacy_ten/verify_affine_recipes.py",
      "path": "code/verification/verify_structural_counting_equations.py",
      "runtime_path": "data/legacy_ten/verify_affine_recipes.py",
      "sha256": "0326d1e9c647e8b3075e70157d1d98c02f7cb6d2995dfe09f97da833e969c3a6"
    },
    {
      "source": "data/legacy_ten/verify_moments_and_certificate.py",
      "path": "code/verification/verify_integer_moments_and_margins.py",
      "runtime_path": "data/legacy_ten/verify_moments_and_certificate.py",
      "sha256": "8f820f2eabfab9f94888f88e76b5c13b4a347593b03ecf516f1d1215d2ebf2c6"
    },
    {
      "source": "data/legacy_ten/verify_psd_completion.py",
      "path": "code/verification/verify_structural_kernel_completion.py",
      "runtime_path": "data/legacy_ten/verify_psd_completion.py",
      "sha256": "81c0425bd111dced52fcb477d359446bf3805de50d457e12edfff110ffd20453"
    },
    {
      "source": "data/legacy_ten/verify_local_ingredients.py",
      "path": "code/verification/verify_local_structural_lemmas.py",
      "runtime_path": "data/legacy_ten/verify_local_ingredients.py",
      "sha256": "36fe7c9da16d54f907c166fb62d5e7875b5a3b4d4a5104892d20aa00dbb5793f"
    },
    {
      "source": "data/legacy_ten/six_exact_data/verify_all.py",
      "path": "code/verification/verify_retained_raw_certificates.py",
      "runtime_path": "data/legacy_ten/six_exact_data/verify_all.py",
      "sha256": "a1d73ebafcf51720ad12960303d00b725beb0b310819944c3898bae074efd7d0"
    },
    {
      "source": "data/legacy_ten/six_exact_data/verify_raw_certificate.py",
      "path": "code/verification/verify_raw_counting_certificate.py",
      "runtime_path": "data/legacy_ten/six_exact_data/verify_raw_certificate.py",
      "sha256": "25121e034a228857bc72f24a205e7093e80bfe43dffbd08cd3c2dc152ba603d4"
    },
    {
      "source": "data/legacy_ten/six_exact_data/verify_raw_v2_certificate.py",
      "path": "code/verification/verify_earlier_405_certificate.py",
      "runtime_path": "data/legacy_ten/six_exact_data/verify_raw_v2_certificate.py",
      "sha256": "aedd219a25dec775c8eb66471fb523f379d631f630113b32dca7f81349780e3b"
    },
    {
      "source": "data/legacy_ten/six_exact_data/351_140_73_44.json",
      "path": "results/certificates/351_140_73_44/reduced_certificate.json",
      "runtime_path": "data/legacy_ten/six_exact_data/351_140_73_44.json",
      "sha256": "2d029a35df265e93c48e9f0af245666bb0b161159f57defa70fbd298e54ffaa5"
    },
    {
      "source": "data/legacy_ten/six_exact_data/351_140_73_44.raw.json",
      "path": "results/certificates/351_140_73_44/raw_certificate.json",
      "runtime_path": "data/legacy_ten/six_exact_data/351_140_73_44.raw.json",
      "sha256": "691d4922ef288995cbd31668cc0c85671e8f72c85afaf6e98745163b5f70eda0"
    },
    {
      "source": "data/legacy_ten/six_exact_data/405_132_63_33.json",
      "path": "results/certificates/405_132_63_33/earlier_structural_certificate/reduced_certificate.json",
      "runtime_path": "data/legacy_ten/six_exact_data/405_132_63_33.json",
      "sha256": "bf703c8bf0df1edf8b7804eec360dd9639271ef8217fe1d4af559a3e01734a4f"
    },
    {
      "source": "data/legacy_ten/six_exact_data/405_132_63_33.raw.json",
      "path": "results/certificates/405_132_63_33/earlier_structural_certificate/raw_certificate.json",
      "runtime_path": "data/legacy_ten/six_exact_data/405_132_63_33.raw.json",
      "sha256": "20972415f1ad0e0bbbb14657383cd2b46bce1b740c31983b5c5e8dcab40f4b05"
    },
    {
      "source": "data/legacy_ten/six_exact_data/476_133_60_28.json",
      "path": "results/certificates/476_133_60_28/reduced_certificate.json",
      "runtime_path": "data/legacy_ten/six_exact_data/476_133_60_28.json",
      "sha256": "0af453d2303c0e8582ab31c9d5653c9bee90ee56ee012aaf6a2e32829303538c"
    },
    {
      "source": "data/legacy_ten/six_exact_data/476_133_60_28.raw.json",
      "path": "results/certificates/476_133_60_28/raw_certificate.json",
      "runtime_path": "data/legacy_ten/six_exact_data/476_133_60_28.raw.json",
      "sha256": "6fc010dd9a0d4a271ec8246a996af75f5ee6f7141055f1097021857aa03947e4"
    },
    {
      "source": "data/legacy_ten/six_exact_data/540_147_66_30.json",
      "path": "results/certificates/540_147_66_30/reduced_certificate.json",
      "runtime_path": "data/legacy_ten/six_exact_data/540_147_66_30.json",
      "sha256": "e2fb9e82f2f95384a1b9d56fc15f56f1d6422c08351b7899540688cd13374587"
    },
    {
      "source": "data/legacy_ten/six_exact_data/540_147_66_30.raw.json",
      "path": "results/certificates/540_147_66_30/raw_certificate.json",
      "runtime_path": "data/legacy_ten/six_exact_data/540_147_66_30.raw.json",
      "sha256": "371bda0624f089a3fec6aa9a1574bb8f7ecfae3efe0f5763587ff13dbee48c3b"
    },
    {
      "source": "data/legacy_ten/six_exact_data/550_162_75_36.json",
      "path": "results/certificates/550_162_75_36/reduced_certificate.json",
      "runtime_path": "data/legacy_ten/six_exact_data/550_162_75_36.json",
      "sha256": "afea8e51645c2eeec1ae837cab31b61252f8e0d273c7057abd9ec3bbcb9cf5da"
    },
    {
      "source": "data/legacy_ten/six_exact_data/550_162_75_36.raw.json",
      "path": "results/certificates/550_162_75_36/raw_certificate.json",
      "runtime_path": "data/legacy_ten/six_exact_data/550_162_75_36.raw.json",
      "sha256": "85ade00b515c699179920d4c8b347f60e86ea764fc8d0b093de4a1b1110184ab"
    },
    {
      "source": "data/legacy_ten/six_exact_data/703_182_81_35.json",
      "path": "results/certificates/703_182_81_35/reduced_certificate.json",
      "runtime_path": "data/legacy_ten/six_exact_data/703_182_81_35.json",
      "sha256": "fde24a8513faeb7086618027ff8d66dfa12d0cc121c49d891f60d93deb20c593"
    },
    {
      "source": "data/legacy_ten/six_exact_data/703_182_81_35.raw.json",
      "path": "results/certificates/703_182_81_35/raw_certificate.json",
      "runtime_path": "data/legacy_ten/six_exact_data/703_182_81_35.raw.json",
      "sha256": "cdbbda54dfb26b88974982ec61d934ca1b2fde63657542bc79ccb13e70b44f02"
    },
    {
      "source": "data/legacy_ten/six_exact_data/theory_data.json",
      "path": "results/catalogue/five_and_six_point_theory.json",
      "runtime_path": "data/legacy_ten/six_exact_data/theory_data.json",
      "sha256": "cf4d7d5438043bb26222a8ebc12152949748289f680533264dd53c8b2814d37b"
    },
    {
      "source": "data/legacy_ten/rebuild_375/core_recipes_375.json",
      "path": "results/certificates/375_102_45_21/gegenbauer_counting_model.json",
      "runtime_path": "data/legacy_ten/rebuild_375/core_recipes_375.json",
      "sha256": "af2aed3e1bd40f6795a413520a267a0d047412af64d79ec56e336bc66b890b16"
    },
    {
      "source": "data/legacy_ten/rebuild_375/affine_recipes_375.json",
      "path": "results/certificates/375_102_45_21/affine_counting_equations.json",
      "runtime_path": "data/legacy_ten/rebuild_375/affine_recipes_375.json",
      "sha256": "767e2e92627c664c59d1949d410002cb6aa24a619a1893768ddc0ea930f42847"
    },
    {
      "source": "data/legacy_ten/rebuild_375/exact_elimination_375.json",
      "path": "results/certificates/375_102_45_21/exact_counting_elimination.json",
      "runtime_path": "data/legacy_ten/rebuild_375/exact_elimination_375.json",
      "sha256": "f535a975e95ea877f299058d818529110d96dbb76312212e9254b4e2feb97550"
    },
    {
      "source": "data/legacy_ten/rebuild_375/forbidden_375.json",
      "path": "results/certificates/375_102_45_21/forbidden_configurations.json",
      "runtime_path": "data/legacy_ten/rebuild_375/forbidden_375.json",
      "sha256": "3b28344aab201ce69dc5d835cc6b3c9300a786fd08166921103b743583e1a2a1"
    },
    {
      "source": "data/legacy_ten/rebuild_375/integer_moments.json",
      "path": "results/certificates/375_102_45_21/integer_common_neighbour_moments.json",
      "runtime_path": "data/legacy_ten/rebuild_375/integer_moments.json",
      "sha256": "6bd7b8c62a32cf158265fa20440556aee12b7b39044b27fb409f72fd0fbeab50"
    },
    {
      "source": "data/legacy_ten/rebuild_375/completion_constraints.json",
      "path": "results/certificates/375_102_45_21/positive_semidefinite_completion_constraints.json",
      "runtime_path": "data/legacy_ten/rebuild_375/completion_constraints.json",
      "sha256": "fbc25f5c31070ec82e6b2d1b6f823c312d5e1e64c6055f5399b113af36ae7784"
    },
    {
      "source": "data/legacy_ten/rebuild_375/recovered_exact_certificate.json",
      "path": "results/certificates/375_102_45_21/exact_certificate.json",
      "runtime_path": "data/legacy_ten/rebuild_375/recovered_exact_certificate.json",
      "sha256": "f2550b50ffc35e582ac4b406c812a03a7e2330116385d5838c617ab3e1866fdd"
    },
    {
      "source": "data/legacy_ten/rebuild_441/core_recipes_441.json",
      "path": "results/certificates/441_88_35_13/gegenbauer_counting_model.json",
      "runtime_path": "data/legacy_ten/rebuild_441/core_recipes_441.json",
      "sha256": "b2f3853a5a2c175c524caba020bf104a1d7edb579d40cf2c066f34829f5a3d56"
    },
    {
      "source": "data/legacy_ten/rebuild_441/affine_recipes_441.json",
      "path": "results/certificates/441_88_35_13/affine_counting_equations.json",
      "runtime_path": "data/legacy_ten/rebuild_441/affine_recipes_441.json",
      "sha256": "6eecba330a77c7d16041e8b5769b610015015b4a32281048168e1813803e2e7b"
    },
    {
      "source": "data/legacy_ten/rebuild_441/exact_elimination_441.json",
      "path": "results/certificates/441_88_35_13/exact_counting_elimination.json",
      "runtime_path": "data/legacy_ten/rebuild_441/exact_elimination_441.json",
      "sha256": "05e91aadd9b9e0071684fe3becb3b39f52df3e05f1c86f7d194cf6f34b69881e"
    },
    {
      "source": "data/legacy_ten/rebuild_441/forbidden_441.json",
      "path": "results/certificates/441_88_35_13/forbidden_configurations.json",
      "runtime_path": "data/legacy_ten/rebuild_441/forbidden_441.json",
      "sha256": "3b28344aab201ce69dc5d835cc6b3c9300a786fd08166921103b743583e1a2a1"
    },
    {
      "source": "data/legacy_ten/rebuild_441/integer_moments.json",
      "path": "results/certificates/441_88_35_13/integer_common_neighbour_moments.json",
      "runtime_path": "data/legacy_ten/rebuild_441/integer_moments.json",
      "sha256": "7686dcf1a47ebdc231cab2ce950db1aec15d158996b7da8e4a65da31f052229c"
    },
    {
      "source": "data/legacy_ten/rebuild_441/completion_constraints.json",
      "path": "results/certificates/441_88_35_13/positive_semidefinite_completion_constraints.json",
      "runtime_path": "data/legacy_ten/rebuild_441/completion_constraints.json",
      "sha256": "56abb50b0e2a79e7bfcedb77b61bb16a3673b0207c6ee96ecd9e0ae51b8c8157"
    },
    {
      "source": "data/legacy_ten/rebuild_441/recovered_exact_certificate.json",
      "path": "results/certificates/441_88_35_13/exact_certificate.json",
      "runtime_path": "data/legacy_ten/rebuild_441/recovered_exact_certificate.json",
      "sha256": "13e815db9a5b3f8d455b71a64f7eaca81d08dd389702842b576a5315c5b896a5"
    },
    {
      "source": "data/legacy_ten/rebuild_575/core_recipes_575.json",
      "path": "results/certificates/575_112_45_16/gegenbauer_counting_model.json",
      "runtime_path": "data/legacy_ten/rebuild_575/core_recipes_575.json",
      "sha256": "d6fe322e0e86c8ab8bd00244e27f52a5ccc70bd4a8d5556a677b1959d0d09264"
    },
    {
      "source": "data/legacy_ten/rebuild_575/affine_recipes_575.json",
      "path": "results/certificates/575_112_45_16/affine_counting_equations.json",
      "runtime_path": "data/legacy_ten/rebuild_575/affine_recipes_575.json",
      "sha256": "5ddbe17f14344f3e2c7b1efff14538aec579b7b11e237c6ff2a18e4502263134"
    },
    {
      "source": "data/legacy_ten/rebuild_575/exact_elimination_575.json",
      "path": "results/certificates/575_112_45_16/exact_counting_elimination.json",
      "runtime_path": "data/legacy_ten/rebuild_575/exact_elimination_575.json",
      "sha256": "ff809740ca52e9b9948c4574ab68c4c02de6eb710c8fd6ae094697205d631826"
    },
    {
      "source": "data/legacy_ten/rebuild_575/forbidden_575.json",
      "path": "results/certificates/575_112_45_16/forbidden_configurations.json",
      "runtime_path": "data/legacy_ten/rebuild_575/forbidden_575.json",
      "sha256": "3616a9e40ecdccd6bb45bd2b7de389b0317834bac433ad8c788e5e8a8f39a844"
    },
    {
      "source": "data/legacy_ten/rebuild_575/integer_moments.json",
      "path": "results/certificates/575_112_45_16/integer_common_neighbour_moments.json",
      "runtime_path": "data/legacy_ten/rebuild_575/integer_moments.json",
      "sha256": "a75c51cd07e371840dd6542e028752652d812038fad84f867d8fe4ec251e0cff"
    },
    {
      "source": "data/legacy_ten/rebuild_575/completion_constraints.json",
      "path": "results/certificates/575_112_45_16/positive_semidefinite_completion_constraints.json",
      "runtime_path": "data/legacy_ten/rebuild_575/completion_constraints.json",
      "sha256": "00a188b8680725b9eb1d3de4c90f4e3eede6d0c7fcfdaa0142f77327b0b33568"
    },
    {
      "source": "data/legacy_ten/rebuild_575/recovered_exact_certificate.json",
      "path": "results/certificates/575_112_45_16/exact_certificate.json",
      "runtime_path": "data/legacy_ten/rebuild_575/recovered_exact_certificate.json",
      "sha256": "4dd2ea90e0208dd2bf0856c3f4e67a9226769ac0ae71891664d10280d26c3f61"
    },
    {
      "source": "data/pure405/run_all.py",
      "path": "code/verification/verify_405_certificate_and_comparison.py",
      "runtime_path": "data/pure405/run_all.py",
      "sha256": "ba076d530fa151c4be058099fc785d1fc08eb9d3e6fc940bac9f58f39a337112"
    },
    {
      "source": "data/pure405/405_sevenpoint_core_independent_audit_20261003.py",
      "path": "code/verification/verify_405_counting_model.py",
      "runtime_path": "data/pure405/405_sevenpoint_core_independent_audit_20261003.py",
      "sha256": "af0ebd0afe780b3c4e58250abe26fe4d4d22ac52791d4945ebfc84c98888fce9"
    },
    {
      "source": "data/pure405/405_kernel_certificate_verify_20261003.py",
      "path": "code/verification/verify_405_seven_point_certificate.py",
      "runtime_path": "data/pure405/405_kernel_certificate_verify_20261003.py",
      "sha256": "07fc50c382696642092bb1d7e1ffb1a4b6dcfb44641ff19d6313403c41ee12e1"
    },
    {
      "source": "data/pure405/405_kernel_all_degree_verify_20261003.py",
      "path": "code/verification/verify_405_all_degree_comparison.py",
      "runtime_path": "data/pure405/405_kernel_all_degree_verify_20261003.py",
      "sha256": "411afce28852014af2d650afe486449d92f91616afa5e8f3c988fc452c93d40c"
    },
    {
      "source": "data/pure405/projected_harmonic_kernels_20261003.py",
      "path": "code/verification/gegenbauer_projected_kernels.py",
      "runtime_path": "data/pure405/projected_harmonic_kernels_20261003.py",
      "sha256": "49a0e0098ff21f75eb8517c70c2a29d3825ba18f53f9eefcdc1f2522b509f924"
    },
    {
      "source": "data/pure405/verify_1344_reconstructed.py",
      "path": "code/verification/verify_1344_certificate.py",
      "runtime_path": "data/pure405/verify_1344_reconstructed.py",
      "sha256": "cc2cfb5c9c32853ae54e9d045803097da5b2e7cd5e0d8b024e41e96ce2dbb68c"
    },
    {
      "source": "data/pure405/atlas/graphs.txt",
      "path": "results/catalogue/graph_types.txt",
      "runtime_path": "data/pure405/atlas/graphs.txt",
      "sha256": "37d7b17324643840b5ff96269b987cfbdd2696d224eeb1bb35ec9730227f5f90"
    },
    {
      "source": "data/pure405/atlas/map1.bin",
      "path": "results/catalogue/canonical_graph_map_1_vertices.bin",
      "runtime_path": "data/pure405/atlas/map1.bin",
      "sha256": "96a296d224f285c67bee93c30f8a309157f0daa35dc5b87e410b78630a09cfc7"
    },
    {
      "source": "data/pure405/atlas/map2.bin",
      "path": "results/catalogue/canonical_graph_map_2_vertices.bin",
      "runtime_path": "data/pure405/atlas/map2.bin",
      "sha256": "7b11c1133330cd161071bf23a0c9b6ce5320a8f3a0f83620035a72be46df4104"
    },
    {
      "source": "data/pure405/atlas/map3.bin",
      "path": "results/catalogue/canonical_graph_map_3_vertices.bin",
      "runtime_path": "data/pure405/atlas/map3.bin",
      "sha256": "7bebe91c9e9669788ffb265eaceea6e6d00f67b45739e562c34c54b47c816bbe"
    },
    {
      "source": "data/pure405/atlas/map4.bin",
      "path": "results/catalogue/canonical_graph_map_4_vertices.bin",
      "runtime_path": "data/pure405/atlas/map4.bin",
      "sha256": "80fc2df0799de4b1ab2c68e46f3ff0d4b491a9b1f2f843b7d20abc473b722c1a"
    },
    {
      "source": "data/pure405/atlas/map5.bin",
      "path": "results/catalogue/canonical_graph_map_5_vertices.bin",
      "runtime_path": "data/pure405/atlas/map5.bin",
      "sha256": "fc2d7e585550db3c2af45ab5cbd5a6220acc4f29be72b9c993f0a11e62b61c86"
    },
    {
      "source": "data/pure405/atlas/map6.bin",
      "path": "results/catalogue/canonical_graph_map_6_vertices.bin",
      "runtime_path": "data/pure405/atlas/map6.bin",
      "sha256": "45bbbc9e7f81831c54018bef5cca6ee79378d4a766afe6a20c032470a7f89bc2"
    },
    {
      "source": "data/pure405/atlas/map7.bin",
      "path": "results/catalogue/canonical_graph_map_7_vertices.bin",
      "runtime_path": "data/pure405/atlas/map7.bin",
      "sha256": "0a857a4fb493e92d2ab799da1ce1d1ed9e08a846c256d7c04003a1416fb71d78"
    },
    {
      "source": "data/pure405/data/degree2/core_recipes_405.json",
      "path": "results/certificates/405_132_63_33/ordinary_counting_certificate/counting_model.json",
      "runtime_path": "data/pure405/data/degree2/core_recipes_405.json",
      "sha256": "08f739693ab7a91483639ab96a2e24169028658e4c5c8710b6d48f780a44678c"
    },
    {
      "source": "data/pure405/data/degree6/core_recipes_405.json",
      "path": "results/certificates/405_132_63_33/ordinary_counting_certificate/counting_model.json",
      "runtime_path": "data/pure405/data/degree6/core_recipes_405.json",
      "sha256": "08f739693ab7a91483639ab96a2e24169028658e4c5c8710b6d48f780a44678c"
    },
    {
      "source": "data/pure405/data/degree2/pure_exact_certificate.json",
      "path": "results/certificates/405_132_63_33/ordinary_counting_certificate/exact_certificate.json",
      "runtime_path": "data/pure405/data/degree2/pure_exact_certificate.json",
      "sha256": "2d3ca0bbb769e2032b773b3d3366e2a25e12eb122916a92efe1be61c2f3f4b2e"
    },
    {
      "source": "verification/verify_displayed_tables.py",
      "path": "code/verification/verify_displayed_tables.py",
      "runtime_path": "verification/verify_displayed_tables.py",
      "sha256": "9151e960a43ee4994154a8e9ff457281ce2809e64b896e513f0fde67868fa837"
    },
    {
      "source": "verification/verify_expanded_certificates.py",
      "path": "code/verification/verify_expanded_certificates.py",
      "runtime_path": "verification/verify_expanded_certificates.py",
      "sha256": "33b73584cca83aacf6a91ce9530e7478b945532fe8ef95b649a220332f61cddf"
    },
    {
      "source": "verification/verify_article_metadata.py",
      "path": "code/verification/verify_article_metadata.py",
      "runtime_path": "verification/verify_article_metadata.py",
      "sha256": "d295fdaeb60f1eef46be96221f62f5c529950f4d53090edc49a2448f5b596f54"
    },
    {
      "source": "discovery/engine/row_sources.py",
      "path": "code/discovery/reconstruct_inequality_sources.py",
      "runtime_path": "discovery/engine/row_sources.py",
      "sha256": "ec680c907c0528dc15b66605b4cccbebf186eb4feb608f1e88af7e2b3bb2729e"
    },
    {
      "source": "discovery/engine/recover_rational.py",
      "path": "code/discovery/recover_rational_certificate.py",
      "runtime_path": "discovery/engine/recover_rational.py",
      "sha256": "6b3211c6a7a6767e4e281233839ac987ba304550630ec893652d1e8b4c33b647"
    },
    {
      "source": "discovery/engine/build_model.py",
      "path": "code/discovery/build_counting_kernel_model.py",
      "runtime_path": "discovery/engine/build_model.py",
      "sha256": "456a147db2899874073b06e548b35bdb8a6402675324a8e2c1ea0791bdf3cafd"
    },
    {
      "source": "discovery/engine/verify_fresh_seven.py",
      "path": "code/discovery/verify_new_seven_point_certificates.py",
      "runtime_path": "discovery/engine/verify_fresh_seven.py",
      "sha256": "6a4ebf7d66c26989232f995a42b1a02a856ae83abc099541f8c2ffa2ab6a904c"
    },
    {
      "source": "discovery/engine/run_fresh.py",
      "path": "code/discovery/search_five_and_six_point_models.py",
      "runtime_path": "discovery/engine/run_fresh.py",
      "sha256": "b2252912a14ebecf9f290a63c3c80b790e724e68e810b90f495769efb7c7e537"
    },
    {
      "source": "discovery/engine/verify_certificate.py",
      "path": "code/discovery/verify_new_certificate.py",
      "runtime_path": "discovery/engine/verify_certificate.py",
      "sha256": "11bb7e2620733541ed856eea2fbd819ef3a7cfe1578829646b4401987dc8e480"
    },
    {
      "source": "discovery/engine/export_catalogue.py",
      "path": "code/discovery/export_certificate_catalogue.py",
      "runtime_path": "discovery/engine/export_catalogue.py",
      "sha256": "e383fbd5160bd2e03959490fdb5a476316d01fea557fd5a4edc4d3ef40f36133"
    },
    {
      "source": "discovery/engine/solve_sdp.py",
      "path": "code/discovery/solve_semidefinite_program.py",
      "runtime_path": "discovery/engine/solve_sdp.py",
      "sha256": "1413ab0979b30d79fc2ece162d0b6a1aa6e4f8267176c73ba24a7d8e98e2cc39"
    },
    {
      "source": "discovery/engine/fresh_seven.py",
      "path": "code/discovery/search_seven_point_models.py",
      "runtime_path": "discovery/engine/fresh_seven.py",
      "sha256": "856ebb5ff499b4cd881ecdd62c308c41efd85f9a0c804629e0316883523ea3d5"
    },
    {
      "source": "discovery/run.py",
      "path": "code/discovery/prepare_and_run_models.py",
      "runtime_path": "discovery/run.py",
      "sha256": "8be07d8c4f2660b98d68b801fa0004bb9a93b2753556454a0c719be113f47269"
    },
    {
      "source": "discovery/requirements.txt",
      "path": "code/discovery/requirements.txt",
      "runtime_path": "discovery/requirements.txt",
      "sha256": "1903359d591568a2a3e0e7042967c970ea7621b472bb1119f80191e2a618d08a"
    },
    {
      "source": "final_article/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.tex",
      "path": "paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.tex",
      "runtime_path": "paper/srg_counting_gegenbauer_article_1014.tex",
      "sha256": "a30bb21aaefa0b500b0d2678c379feb4550060f5f41f80593ec9156548573e8d",
      "previous_sha256": "054b1c60c38b121a0a9794068da807bc85e453e4ca5778a7a703f9ed5ae19f4a",
      "documentation_revision": "GitHub repository links added; mathematical tables unchanged"
    },
    {
      "source": "final_article/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.pdf",
      "path": "paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.pdf",
      "runtime_path": "paper/srg_counting_gegenbauer_article_1014.pdf",
      "sha256": "ad2d9c067adb6f6bdc0f6ab1e275474d692092038885cde031c2eb39646b3d5b",
      "previous_sha256": "f3eefcc94e6f32c3be3a3d1514ae0e7d105316b7a7f4a8875c3bd58d9c919a43",
      "documentation_revision": "GitHub repository links added; mathematical tables unchanged"
    },
    {
      "source": "final_article/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_Supplement_405_2026-10-14.tex",
      "path": "paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_Supplement_405_2026-10-14.tex",
      "runtime_path": "paper/srg_counting_gegenbauer_article_1014_405_supplement.tex",
      "sha256": "cc736142563be94c18d75b25d4549c9fbcb1157dd058fd0d83ece7b427be1f9d",
      "previous_sha256": "150badf6b6dc9db5a1dd1bfb8492c844c0990a5aa5b1787ad04e258a9e50fe62",
      "documentation_revision": "GitHub repository links added; mathematical tables unchanged"
    },
    {
      "source": "final_article/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_Supplement_405_2026-10-14.pdf",
      "path": "paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_Supplement_405_2026-10-14.pdf",
      "runtime_path": "paper/srg_counting_gegenbauer_article_1014_405_supplement.pdf",
      "sha256": "ee3db27bdec2fff4c2fb5c4e17680aa099666d9d66a9297cf19e07569c890246",
      "previous_sha256": "dbd97fc026292ed6fe1eaa97bd62323658be4d7107c41f90a1358e43a21a1f5a",
      "documentation_revision": "GitHub repository links added; mathematical tables unchanged"
    }
  ]
}


==> anc/srg-gegenbauer-counting-main/extras/github_preparation.json <==
{
  "prepared_utc": "2026-10-14T12:48:45.879148+00:00",
  "source_archive_sha256": "2422d831eda606a8c0e7ad42505ae6414aa6dd3015eab97bc0e7ecab379f6fbc",
  "status": "PUBLISHED_SNAPSHOT_WITH_MANUSCRIPT_LINK_REVISION",
  "manuscript_authors": [
    "Zhen-Qi Liao",
    "Jiaxin Wang",
    "Wei-Hsuan Yu",
    "Jianfeng Cai"
  ],
  "scope": "Ten parameter sets from the supplied article and its 405 supplement; no 288/300 theorem added.",
  "fixed_input_manifest_sha256": "58ebb057e5d840a1571d503bf2c3a4fc0d1854fe6c7336615eb1fc7bc0398b9b",
  "exact_verification": "PASS: five stages; fixed inputs unchanged",
  "report": "results/release_checks/github_preparation_verification.json",
  "github_repository": "https://github.com/SelenaJXWANG/srg-gegenbauer-counting",
  "reuse_licenses": {
    "code": "MIT",
    "paper_and_certificates": "CC-BY-4.0"
  },
  "added_files": [
    "CITATION.cff",
    "CONTRIBUTING.md",
    ".github/workflows/verify.yml",
    "docs/github_publication_zh.md",
    "docs/release_notes_v1.0.0.md",
    "LICENSE",
    "LICENSE-CC-BY-4.0.txt",
    "LICENSES.md"
  ],
  "intended_github_repository": "https://github.com/SelenaJXWANG/srg-gegenbauer-counting",
  "repository_name": "srg-gegenbauer-counting",
  "owner": "SelenaJXWANG",
  "ownership_model": "personal_repository_with_coauthor_collaborators",
  "organization_not_created": "srg-counting-research was considered; latest instruction selects personal repository",
  "publication_blocker": null,
  "collaborator_accounts": "pending; no invitations sent",
  "hosted_verification": {
    "snapshot": "85cd39b74c9ef8a61ab746deb1102af3eeae7e10",
    "result": "PASS: Python 3.9 and 3.12",
    "workflow_url": "https://github.com/SelenaJXWANG/srg-gegenbauer-counting/actions/runs/38571633757"
  },
  "github_connection": "confirmed SelenaJXWANG; repository push permission verified",
  "publication_commit": "85cd39b74c9ef8a61ab746deb1102af3eeae7e10",
  "manuscript_link_revision": {
    "base_commit": "85cd39b74c9ef8a61ab746deb1102af3eeae7e10",
    "scope": "repository links and reproducibility metadata; proof data and tables unchanged"
  }
}


==> anc/srg-gegenbauer-counting-main/extras/source_history.md <==
# Source history and file mapping / 來源沿革與檔案對照

The repository layout follows the public Liao–Yu reproduction project at commit `de824a2`: `code/`, parameter-indexed `results/certificates/`, recorded release checks, ignored new runs, and linked English/Traditional Chinese READMEs. This snapshot supplies English, Traditional Chinese, and Simplified Chinese READMEs. This article's PDF and TeX files are additionally collected under `paper/`. The reference project is https://github.com/Wideep886/srg_sdp . Its license has not been copied or assumed.

The source of this preparation is the previously verified article-support package. `file_mapping.json` records each original relative path, its descriptive public path, a temporary compatibility path, and its SHA-256 digest. It contains no private machine path. Mathematical JSON/atlas inputs and verification/search engine bytes are preserved. Duplicate graph catalogues, duplicate degree-two/degree-six counting models, and the shared reconstructed 1344 verifier are stored once publicly and staged to their original required locations.

The descriptive public names do not alter the mathematical engines. `code/repository_layout.py` checks every pinned file and copies it into a temporary tree before execution. This explicit adapter preserves the existing internal imports and relative paths, rather than silently editing audited mathematics during renaming. Three internal manifests are generated for the staged retained inputs. Historical prose-only provenance, old standalone theory TeX, redundant verification summaries and obsolete reports are omitted. Their omission changes neither certificate arithmetic nor algorithms. The current 405 supplement contains the all-degree comparison argument.

The article and supplement are copied with title-and-full-date filenames. The map is refreshed with their final hashes before release. `SHA256SUMS` lists all distributed files except itself. Generated local run directories are outside this release manifest.

## Important distinction: two 405 certificates

`results/certificates/405_132_63_33/ordinary_counting_certificate/` contains the article's later seven-point proof, using ordinary counting equations and Gegenbauer positivity. `earlier_structural_certificate/` retains the older alternative that also uses zero-count sources. The two records have different functions and coefficients and must not be mixed.

## 繁體中文

資料夾配置參考 Liao–Yu 專案 `de824a2`，提供英文、繁體中文與簡體中文三份 README，並新增主文與補充資料的 `paper/`。沒有直接沿用或假設該專案的授權。

來源為先前已核驗的文章重現資料。`file_mapping.json` 記錄原相對路徑、公開直觀檔名、暫存相容路徑與 SHA-256，沒有私人電腦絕對路徑。數學 JSON、圖目錄與核驗／探索演算法逐位元保留；相同資料公開只保存一份，在暫存樹中重建必要的重複位置。

路徑轉接器先核對雜湊，再建立暫存樹，讓檔名整理不必改動已核驗演算法的內部匯入與相對路徑。暫存清單只列實際保留的輸入；過期純文字沿革、舊獨立理論 TeX、重複核驗摘要與舊報告不收錄。這些刪除不影響算術。所有次數比較的論證已在目前 405 補充資料中。

405 普通計數證書與早期含結構零計數的證書分開分類，方向與權重不能交叉使用。文章檔名包含完整標題與日期；正式核驗前會更新對應雜湊。

## Repository-link manuscript revision (14 October 2026)

The article and 405 supplement now identify the public repository and the fixed certificate snapshot `85cd39b74c9ef8a61ab746deb1102af3eeae7e10`. Repository and certificate links, the replay command, licensing, and recorded hosted verification references were added. Mathematical inputs, verification engines, printed coefficient tables, and mathematical display environments are unchanged. Updated PDF/TeX hashes are pinned in `file_mapping.json`; their preceding publication hashes are retained as `previous_sha256`. The full checks for this documentation revision are in `results/release_checks/documentation_update_verification.json`.


==> anc/srg-gegenbauer-counting-main/extras/validation.md <==
# Release validation / 發行核驗

The final release must pass `python3 -S code/verify.py` from a clean extracted archive, with all five stages successful and fixed inputs unchanged. The result is recorded under `results/release_checks/`. Mathematical input and engine bytes are compared against their source using `extras/file_mapping.json`. Paper files use the final title-and-date copies.

Other release checks cover command help, syntax, optional discovery input resolution, internal Markdown links, public path readability, absence of stale article copies and private machine paths, and the release SHA-256 manifest. Optional numerical optimization is not rerun as part of packaging.

本版由乾淨壓縮檔解壓後執行五階段精確核驗，確認固定輸入不變；另查入口說明、語法、可選探索輸入、文件連結、直觀檔名、舊稿及私人路徑，並建立 SHA-256 清單。整理資料夾不重跑數值最佳化。


==> anc/srg-gegenbauer-counting-main/paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.tex <==
\documentclass[11pt]{article}
\usepackage[T1]{fontenc}
\usepackage{lmodern}
\usepackage{amsmath,amssymb,amsthm,mathtools}
\usepackage{booktabs,array,longtable,float}
\usepackage[a4paper,margin=25mm]{geometry}
\usepackage{microtype}
\usepackage{xcolor}
\definecolor{inkblue}{RGB}{25,68,88}
\usepackage[colorlinks=true,breaklinks=true,linkcolor=inkblue,citecolor=inkblue,urlcolor=inkblue]{hyperref}
\hypersetup{pdftitle={Nonexistence of Strongly Regular Graphs via Gegenbauer Positivity and SRG Counting},pdfauthor={Zhen-Qi Liao, Jiaxin Wang, Wei-Hsuan Yu, Jianfeng Cai}}
\newtheorem{theorem}{Theorem}[section]
\newtheorem{proposition}[theorem]{Proposition}
\newtheorem{lemma}[theorem]{Lemma}
\newtheorem{corollary}[theorem]{Corollary}
\theoremstyle{remark}
\newtheorem{remark}[theorem]{Remark}
\newcommand{\R}{\mathbb R}
\newcommand{\Q}{\mathbb Q}
\newcommand{\Z}{\mathbb Z}
\newcommand{\one}{\mathbf 1}
\newcommand{\ip}[2]{\langle #1,#2\rangle}
\DeclareMathOperator{\Adj}{Adj}
\DeclareMathOperator{\Aut}{Aut}
\DeclareMathOperator{\rank}{rank}
\DeclareMathOperator{\tr}{tr}
\newcommand{\srg}{\operatorname{srg}}
\numberwithin{equation}{section}
\setlength{\emergencystretch}{1.5em}
\allowdisplaybreaks[2]
\title{Nonexistence of Strongly Regular Graphs\\
via Gegenbauer Positivity and SRG Counting}
\author{%
\begin{tabular}{cc}
Zhen-Qi Liao$^{1}$ & Jiaxin Wang$^{2}$\\[2pt]
\small\href{mailto:l0911487082@gmail.com}{l0911487082@gmail.com} &
\small\href{mailto:jwangka@connect.ust.hk}{jwangka@connect.ust.hk}\\[7pt]
Wei-Hsuan Yu$^{1}$ & Jianfeng Cai$^{2}$\\[2pt]
\small\href{mailto:whyu@math.ncu.edu.tw}{whyu@math.ncu.edu.tw} &
\small\href{mailto:jfcai@ust.hk}{jfcai@ust.hk}
\end{tabular}\\[8pt]
\small $^{1}$Department of Mathematics, National Central University, Taiwan\\[3pt]
\small $^{2}$Department of Mathematics,\\[-2pt]
\small The Hong Kong University of Science and Technology, Hong Kong}
\date{14 October 2026}
\begin{document}
\maketitle
\begin{abstract}
This paper develops a natural extension of the multipoint spherical
semidefinite method of Liao and Yu~\cite{LY}, studying the interaction
between semidefinite programming and strongly regular graph counting.
Starting from the positive semidefinite kernels furnished by Gegenbauer
polynomials, we express weighted kernel sums and counting identities
in the same labelled induced-subgraph counts. Eliminating the counting
equations gives a semidefinite feasibility problem. Numerical dual
solutions guide the construction of rational certificates, whose
contradiction identities are verified exactly. Our aim is a
systematic method that treats many parameter sets through the same
construction. For least eigenvalue $-3$, it gives new counting
certificates for
$(351,140,73,44)$, $(550,162,75,36)$, $(703,182,81,35)$ and
$(1344,221,88,26)$, previously excluded by Liao and
Yu~\cite[Theorem~1]{LY}, and for six additional parameter sets:
\[
\begin{array}{@{}lll@{}}
(375,102,45,21), & (405,132,63,33), & (441,88,35,13),\\
(476,133,60,28), & (540,147,66,30), & (575,112,45,16).
\end{array}
\]
Seven certificates use Gegenbauer positivity
and counting information alone at the displayed orders. The cases
$v=375,441,575$ additionally use proved short-vector restrictions,
unique vertex extensions, and integer common-neighbour inequalities.
The proofs end in displayed inequalities with incompatible signs.
Their justification is given by the dual identities and the proved
positivity and counting relations; accompanying code automates the
longer rational arithmetic.
\end{abstract}

\section{Introduction}\label{sec:intro}
A strongly regular graph with parameters $(v,k,\lambda,\mu)$ is a
$k$-regular graph on $v$ vertices in which adjacent vertices have
$\lambda$ common neighbours and distinct nonadjacent vertices have
$\mu$ common neighbours. Its eigenspaces provide spherical two-distance
sets, whose sizes can be bounded by semidefinite programming.
The multipoint spherical approach of Liao and Yu~\cite{LY} obtains
nonexistence results by bounding the size of such sets. Here our goal
also includes understanding how semidefinite programming interacts with
the counting structure of strongly regular graphs. We start directly
from Gegenbauer positivity and formulate feasibility in induced-subgraph
counts. The eigenspace embedding supplies the inner products at which
the kernels are evaluated; a cardinality bound for general spherical
two-distance sets is no longer the optimization problem. This formulation
retains the degree and common-neighbour information of the graph.

Kov\'a\v{c}ikov\'a already combined Gegenbauer inequalities with
induced-subgraph counts~\cite[Proposition~4.2, Lemma~4.2, and
Sections~4.2--4.3]{kovacikova}. Her construction represents induced
subgraphs by normalized nonzero sums of their spherical vertex vectors and
groups the resulting sums by induced union types. Here we use Musin's
projected kernels at fixed reference configurations, with arbitrary
weights indexed by external adjacency profiles. The resulting positive
semidefinite matrices are linear in labelled induced-subgraph counts.
We combine these matrices with the SRG extension equations and, where
needed, further proved structural relations to construct explicit
rational nonexistence certificates.

Our four-point experiments in late 2025 combined the counting relations
of~\cite[Proposition~3.2 and Section~3.3.3]{kovacikova} with semidefinite
constraints but excluded none of the tested parameter sets. The
certificates below use counts through five, six, or seven vertices.

Musin's positivity theorem~\cite{musin} supplies inequalities in the
distribution of small induced subgraphs, while double counting supplies
linear equations in the same variables. Eliminating the latter gives
a semidefinite problem whose dual guides the search for rational
contradiction identities.
Our aim is a reusable method that treats many parameter sets through
one construction. The counting identities, kernel inequalities, and
dual certificate mechanism are shared across the applications; further
structural information enters through the same count variables.
The certificate takes the form of a rational identity in graph counts,
and each case ends in an explicit contradictory inequality. The
displayed formulas and the proved relations establish the argument;
the verification programs check its finite coefficient calculations.
For example, the reported six-point spherical upper bound for
$(540,147,66,30)$ is $548$~\cite[Table~3]{LY}; here five-point counts,
three reference vertices, and degrees $1,2$ give a contradiction.

The focus on least eigenvalue $-3$ is guided both by the candidate list
of Koolen and Gebremichel~\cite[Table~1]{KG} and by our repeated computational
experiments with spherical bounds and SRG counting. Their 2022
Table~1 lists twelve unresolved candidates among primitive strongly
regular graphs with least eigenvalue $-3$, $v>276$, and
$\mu\notin\{6,9\}$. Liao and Yu~\cite[Theorem~1]{LY} subsequently
excluded the four rows marked $\dagger$ in Table~\ref{tab:parameters}.
The ten parameter sets proved here are listed in that table; our aim is
to exhibit their nonexistence within a common semidefinite framework.

\begin{table}[htbp]
\centering\small
\caption{The ten excluded parameter sets. Here $r$ has multiplicity $d$,
and $p$ is the largest graph order in the certificate.
$\dagger$ marks the four cases previously treated by Liao--Yu~\cite{LY}.
Every certificate combines Gegenbauer positivity with strongly regular
graph counting information. The final column records whether the
additional structural information proved in Section~\ref{sec:structural}
is used.}
\label{tab:parameters}
\begin{tabular}{@{}rrrrrrcl@{}}
\toprule
$v$&$k$&$\lambda$&$\mu$&$r$&$d$&$p$&Additional structural information\\
\midrule
$351^\dagger$&140&73&44&32&26&6&Not needed\\
375&102&45&21&27&34&7&Used (Section~\ref{sec:structural})\\
405&132&63&33&33&30&7&Not needed\\
441&88&35&13&25&44&7&Used (Section~\ref{sec:structural})\\
476&133&60&28&35&34&6&Not needed\\
540&147&66&30&39&35&5&Not needed\\
$550^\dagger$&162&75&36&42&33&5&Not needed\\
575&112&45&16&32&46&7&Used (Section~\ref{sec:structural})\\
$703^\dagger$&182&81&35&49&37&5&Not needed\\
$1344^\dagger$&221&88&26&65&56&5&Not needed\\
\bottomrule
\end{tabular}
\end{table}

\begin{theorem}\label{thm:main}
No strongly regular graph exists for any parameter set in
Table~\ref{tab:parameters}.
\end{theorem}
Seven cases are proved in Section~\ref{sec:direct} from Gegenbauer
positivity and counting information. For $375$, $441$, and $575$,
Section~\ref{sec:structural} adds structural information to the same
method. The displayed orders record the available certificates;
minimal orders are not asserted.

\paragraph{Data and code availability.}
The article, supplementary material, exact certificates, and verification
programs are available from the
\href{https://github.com/SelenaJXWANG/srg-gegenbauer-counting}{public companion repository}.
The certificate data used in the proofs are identified by the fixed
repository snapshot \href{https://github.com/SelenaJXWANG/srg-gegenbauer-counting/tree/85cd39b74c9ef8a61ab746deb1102af3eeae7e10}{\texttt{85cd39b}}~\cite{certificateData}.
Appendix~\ref{app:delivery} gives the certificate locations and the
command for reproducing their exact arithmetic checks.

Section~\ref{sec:method} develops the construction and its Lagrange
dual. Sections~\ref{sec:direct} and~\ref{sec:structural} give the
contradictions. Detailed rational coefficients and verification
conventions are collected in the appendices and the separate
$405$ certificate supplement~\cite{supp405}. Appendix~\ref{app:delivery}
identifies the accompanying certificate snapshot, its exact inputs,
and the common verification command.

\section{Gegenbauer positivity and counting information}\label{sec:method}
We express weighted Gegenbauer kernel sums in labelled induced-subgraph
counts and derive exact rational nonexistence certificates.

\subsection{Vertices, spherical vectors, and fixed reference vertices}
We use the normalized eigenspace embedding in
\cite[Section~4.1]{LY}, specialized to least eigenvalue $-3$.
Let $\Gamma=(V,E)$ be a primitive strongly regular graph with parameters
$(v,k,\lambda,\mu)$, adjacency matrix $\Adj(\Gamma)$, and nontrivial
eigenvalues $r,-3$, with $r$ of multiplicity $d$. All parameter sets considered
satisfy $\mu>0$ and $v-2k+\lambda>0$, which force the graph and its
complement to be connected. Then
\begin{equation}\label{eq:spectral}
 r=\lambda-\mu+3,\qquad k=3r+\mu,\qquad
 d=\frac{3(v-1)-k}{r+3}.
\end{equation}
These formulas follow from the quadratic equation for the nontrivial
eigenvalues and $\tr\Adj(\Gamma)=0$. The orthogonal projector onto the
$r$-eigenspace is
\[
 E_r=\frac{1}{r+3}\left(\Adj(\Gamma)+3I-\frac{k+3}{v}J\right).
\]
Here $I$ and $J$ are the $v\times v$ identity and all-one matrices.
The projector has diagonal $d/v$. Normalizing its columns gives unit vectors
$p_x\in S^{d-1}\subset\R^d$, one for each $x\in V$, with
\begin{equation}\label{eq:sphere}
 \langle p_x,p_y\rangle=
 \begin{cases}1,&x=y,\\ \beta,&x\sim_\Gamma y,\\
 \alpha,&x\ne y,\ x\not\sim_\Gamma y,
 \end{cases}
 \qquad
 \alpha=-\frac{k+3}{3v-k-3},\quad
 \beta=\frac{v-k-3}{3v-k-3}.
\end{equation}
Equivalently, $\beta=r/k$ and $\alpha=-(r+1)/(v-k-1)$.

Fix distinct vertices $r_0,\ldots,r_{m-1}$ whose vectors are linearly
independent, with $1\le m\le d-2$, and put
\[
 W=\operatorname{span}\{p_{r_0},\ldots,p_{r_{m-1}}\},\qquad
 D=d-m,\qquad X=V\setminus\{r_0,\ldots,r_{m-1}\}.
\]
For $x\in X$, write $p_x=p_x^\parallel+p_x^\perp$ for its orthogonal
decomposition in $W\oplus W^\perp$.

\subsection{The scalar kernel and its positivity}\label{subsec:kernel}
For $\ell\in\Z_{\ge0}$, let $P_\ell^{(D)}$ be the Gegenbauer polynomial
for $S^{D-1}$, normalized by $P_\ell^{(D)}(1)=1$. For $D=2$ use
$P_\ell^{(2)}(\cos\theta)=\cos(\ell\theta)$. Define
\begin{equation}\label{eq:kernel}
 K_{\ell,W}(x,y)=
 (\|p_x^\perp\|\|p_y^\perp\|)^\ell
 P_\ell^{(D)}\!\left(
 \frac{\langle p_x^\perp,p_y^\perp\rangle}
 {\|p_x^\perp\|\|p_y^\perp\|}\right).
\end{equation}
At a zero orthogonal component use its polynomial extension:
$K_{0,W}=1$, and $K_{\ell,W}(x,y)=0$ for $\ell\ge1$ if either
component is zero. Musin's construction and positivity theorem
\cite[Definition~2.1 and Theorem~3.1]{musin}
give
\begin{equation}\label{eq:positivity}
 \sum_{x,y\in X}a_xa_yK_{\ell,W}(x,y)\ge0
 \qquad\bigl((a_x)_{x\in X}\in\R^X\bigr).
\end{equation}
Thus Gegenbauer positivity means that the kernel matrix
$(K_{\ell,W}(x,y))_{x,y\in X}$ is positive semidefinite.
Every double sum uses ordered pairs and includes $x=y$.
Let $u_x\in\R^m$ be the coordinates of $p_x^\parallel$ in an
orthonormal basis of $W$, and put $t_{xy}=\langle p_x,p_y\rangle$.
Musin's variables then satisfy
$1-\|u_x\|^2=\|p_x^\perp\|^2$ and
$t_{xy}-u_x^Tu_y=\langle p_x^\perp,p_y^\perp\rangle$;
this gives exactly \eqref{eq:kernel}.

In degrees zero, one, and two the kernels are
\begin{equation}\label{eq:lowkernels}
 K_{0,W}=1,\quad K_{1,W}(x,y)=\langle p_x^\perp,p_y^\perp\rangle,
 \quad K_{2,W}(x,y)=
 \frac{D\langle p_x^\perp,p_y^\perp\rangle^2
 -\|p_x^\perp\|^2\|p_y^\perp\|^2}{D-1}.
\end{equation}
Writing $q_x=p_x^\perp$ only in the next display, their sums are
\begin{align}
 \sum_{x,y}a_xa_yK_{0,W}(x,y)&=\left(\sum_xa_x\right)^2,\nonumber\\
 \sum_{x,y}a_xa_yK_{1,W}(x,y)&=\left\|\sum_xa_xq_x\right\|^2,\label{eq:squares}\\
 \sum_{x,y}a_xa_yK_{2,W}(x,y)&=
 \frac{D}{D-1}\left\|\sum_xa_x
 \left(q_xq_x^T-\frac{\|q_x\|^2}{D}I_D\right)\right\|_F^2.\nonumber
\end{align}
The last equality follows from
$\langle uu^T,vv^T\rangle_F=\langle u,v\rangle^2$ by taking trace-free
parts. Thus these three degrees also have a direct proof of positivity.

\subsection{Labelled counts and one-vertex extensions}\label{subsec:counts}
All graphs are finite and simple. A labelled $t$-vertex graph $F$ has
vertex set $[t]=\{0,\ldots,t-1\}$. Define
\begin{equation}\label{eq:NF}
 N_F=\#\{\theta:[t]\hookrightarrow V:
 i\sim_Fj\ \Longleftrightarrow\ \theta(i)\sim_\Gamma\theta(j)
 \text{ for }i\ne j\}.
\end{equation}
A hooked arrow between graphs denotes an induced embedding. In particular,
$N_{K_1}=v$, $N_{K_2}=vk$, and $N_{K_3}=vk\lambda$.
Let $\mathcal G_t$ contain one labelled representative of each isomorphism
class on $[t]$. Isomorphic graphs have equal counts, and each vertex subset
inducing $F$ contributes $|\Aut F|$ embeddings. Hence
\begin{equation}\label{eq:totals}
 \sum_{F\in\mathcal G_t}\frac{N_F}{|\Aut F|}=\binom vt.
\end{equation}

For $H$ on $[h]$ and $B\subseteq[h]$, let $H_B$ be the graph on
$[h+1]$ obtained by making the new vertex $h$ adjacent exactly to $B$.
For fixed $B_0\subseteq[h]$ with $|B_0|\le2$, put
\begin{equation}\label{eq:extensionfactor}
 e(H,B_0)=\begin{cases}
 v-h,&B_0=\varnothing,\\
 k-\deg_H(i),&B_0=\{i\},\\
 \lambda-|\mathcal N_H(i)\cap \mathcal N_H(j)|,&B_0=\{i,j\},\ i\sim_Hj,\\
 \mu-|\mathcal N_H(i)\cap \mathcal N_H(j)|,&B_0=\{i,j\},\ i\not\sim_Hj.
 \end{cases}
\end{equation}
Here $\mathcal N_H(i)$ denotes the neighbourhood of $i$ in $H$.
\begin{proposition}\label{prop:extensions}
For every $H,B_0$ as above,
\begin{equation}\label{eq:extensions}
 e(H,B_0)N_H=\sum_{B_0\subseteq B\subseteq[h]}N_{H_B}.
\end{equation}
\end{proposition}
\begin{proof}
Count pairs $(\varphi,x)$ where $\varphi:H\hookrightarrow\Gamma$,
$x\notin\varphi([h])$, and $x$ is adjacent to every $\varphi(i)$
with $i\in B_0$. For each $\varphi$ there are $e(H,B_0)$ choices.
Alternatively set $B=\{i:x\sim_\Gamma\varphi(i)\}$. Extending
$\varphi$ by $h\mapsto x$ gives an induced embedding of exactly one
$H_B$, with $B\supseteq B_0$. Restriction reverses this construction.
\end{proof}
Isomorphic extensions occur with their full multiplicities; no automorphism
factor appears. This is the labelled form of the extension counts in
\cite[Proposition~3.2(i)--(iv)]{kovacikova}. For example,
\[
 (\lambda-1)N_{K_3}=N_{K_4-e}+N_{K_4}.
\]

\subsection{Weights indexed by adjacency sets}\label{subsec:weights}
Fix $H$ on $[m]$, where $1\le m\le d-2$, and form its Gram matrix
\begin{equation}\label{eq:GH}
 G_H=(1-\alpha)I_m+\alpha J_m+(\beta-\alpha)\Adj(H).
\end{equation}
Assume $G_H\succ0$, so every induced copy of $H$ has independent
spherical vectors.
For $\varphi:H\hookrightarrow\Gamma$, set
\[
 W_\varphi=\operatorname{span}\{p_{\varphi(0)},\ldots,p_{\varphi(m-1)}\},
 \qquad K_\ell^\varphi=K_{\ell,W_\varphi}.
\]
For an induced embedding $\iota:H\hookrightarrow G$, define
\begin{equation}\label{eq:sigma}
 \sigma_\iota(z)=\{i\in[m]:z\sim_G\iota(i)\},
 \qquad z\in V(G)\setminus\iota([m]).
\end{equation}
Let $\mathbf1_B$ be the characteristic column of $B\subseteq[m]$.
Order $2^{[m]}$ lexicographically by these columns. For $m=3$ the order is
\begin{equation}\label{eq:profileorder}
 \varnothing,\{2\},\{1\},\{1,2\},\{0\},\{0,2\},\{0,1\},\{0,1,2\}.
\end{equation}
Choose any $f:2^{[m]}\to\R$, independently of $\varphi$, and identify
it with its column of $2^m$ values. Apply \eqref{eq:positivity} with
$a_x=f(\sigma_\varphi(x))$ and then sum over $\varphi$:
\begin{equation}\label{eq:S}
 S(H,\ell,f):=\sum_{\varphi:H\hookrightarrow\Gamma}
 \sum_{x,y\in V\setminus\varphi([m])}
 f(\sigma_\varphi(x))f(\sigma_\varphi(y))K_\ell^\varphi(x,y)\ge0.
\end{equation}
There is no division by $|\Aut H|$; an empty sum is zero.
Each summand has support $\varphi([m])\cup\{x,y\}$, of size $m+1$
if $x=y$ and $m+2$ otherwise.

\subsection{Exact coefficients on abstract graphs}\label{subsec:coefficients}
Put
\[
 b(B)=\alpha\mathbf1+(\beta-\alpha)\mathbf1_B\in\R^m,
\]
where $\mathbf1$ is the all-one column.
For $\psi:H\hookrightarrow F$ and $a,b\in V(F)\setminus\psi([m])$,
write $b_a^\psi=b(\sigma_\psi(a))$ and let $t_{ab}$ be $1,\beta,\alpha$
according as $a=b$, $a\sim_F b$, or $a\ne b$ and $a\not\sim_F b$.
If
$P_\ell^{(D)}(t)=\sum_{j=0}^{\lfloor\ell/2\rfloor}
\gamma_{\ell,j}^{(D)}t^{\ell-2j}$, define
\begin{align}
 K_\ell^\psi(a,b)=\sum_{j=0}^{\lfloor\ell/2\rfloor}
 \gamma_{\ell,j}^{(D)}
 \bigl(t_{ab}-(b_a^\psi)^TG_H^{-1}b_b^\psi\bigr)^{\ell-2j}
 \bigl[(1-(b_a^\psi)^TG_H^{-1}b_a^\psi)
 (1-(b_b^\psi)^TG_H^{-1}b_b^\psi)\bigr]^j.
 \label{eq:formal}
\end{align}
This polynomial is defined even for unrealizable Gram data. For an actual
copy, orthogonal projection gives
\[
 \|p_x^\perp\|^2=1-b(\sigma_\varphi(x))^TG_H^{-1}b(\sigma_\varphi(x)),
 \quad
 \langle p_x^\perp,p_y^\perp\rangle
 =\langle p_x,p_y\rangle-b(\sigma_\varphi(x))^TG_H^{-1}b(\sigma_\varphi(y)),
\]
so \eqref{eq:formal} agrees with \eqref{eq:kernel}; see
\cite[Corollary~3.2]{musin} and \cite[Definition~2.11]{kaoyu}.
Positivity applies to the sums on actual
vectors, not to individual formal coefficients.

Define
\begin{equation}\label{eq:c}
 c_{H,\ell,f}(F)=\frac{1}{|\Aut F|}
 \sum_{\psi:H\hookrightarrow F}
 \sum_{\substack{a,b\in V(F)\setminus\psi([m])\\
 \psi([m])\cup\{a,b\}=V(F)}}
 f(\sigma_\psi(a))f(\sigma_\psi(b))K_\ell^\psi(a,b).
\end{equation}
The inner sum uses the diagonal when $|F|=m+1$ and both ordered pairs
of the two exterior vertices when $|F|=m+2$.
\begin{proposition}\label{prop:countingkernel}
For the actual labelled counts,
\begin{equation}\label{eq:countingkernel}
 S(H,\ell,f)=\sum_{F\in\mathcal G_{m+1}\cup\mathcal G_{m+2}}
 c_{H,\ell,f}(F)N_F\ge0.
\end{equation}
\end{proposition}
\begin{proof}
Group the summands of \eqref{eq:S} by their support $U$. If
$\Gamma[U]\cong F$, choose one isomorphism $\theta:F\to\Gamma[U]$.
Then $(\psi,a,b)\mapsto(\theta\circ\psi,\theta(a),\theta(b))$
is a bijection between the triples in \eqref{eq:c} and those supported
on $U$ in \eqref{eq:S}. It preserves the profiles and kernels, without
requiring invariance of $f$. Each $U$ contributes
$|\Aut F|c_{H,\ell,f}(F)$, and there are $N_F/|\Aut F|$ such subsets.
\end{proof}
\subsection{The semidefinite model and counting elimination}\label{subsec:sdp}
Choose an integer counting order $1\le p\le v$. Let
$\mathcal G_{\le p}=\bigcup_{t=1}^p\mathcal G_t$ and
$N=(N_F)_{F\in\mathcal G_{\le p}}$.
Collect \eqref{eq:extensions} for $1\le h<p$, $|B_0|\le2$ and
\eqref{eq:totals} for $1\le t\le p$ into
\begin{equation}\label{eq:AN}
 AN=b,\qquad
 \mathcal P=\{N\in\R^{\mathcal G_{\le p}}:AN=b,\ N_F\ge0\}.
\end{equation}
Here $b$ is the right-hand-side column of the counting equations.
The matrix $A$ has one column per graph type, with isomorphic extensions
combined. Every actual SRG supplies a point of $\mathcal P$; integrality
is relaxed. By \eqref{eq:totals},
\begin{equation}\label{eq:countbound}
 0\le N_F\le |\Aut F|\binom{v}{|F|},
\end{equation}
so $\mathcal P$ is compact, possibly empty.

Choose finitely many pairs $(H,\ell)$ with $H\in\mathcal G_m$,
$1\le m\le\min(p-2,d-2)$, $G_H\succ0$, and $\ell\in\Z_{\ge0}$.
Since \eqref{eq:c} is quadratic in $f$,
there is a unique symmetric $2^m\times2^m$ matrix $C_{H,\ell}(F)$ such that
\[
 f^TC_{H,\ell}(F)f=c_{H,\ell,f}(F).
\]
Set $C_{H,\ell}(F)=0$ at other graph orders, and put
\begin{equation}\label{eq:M}
 M_{H,\ell}(N)=\sum_F N_FC_{H,\ell}(F),\qquad
 S(H,\ell,f;N)=f^TM_{H,\ell}(N)f.
\end{equation}
For actual counts, $S(H,\ell,f;N)=S(H,\ell,f)$; the semicolon notation
extends the same linear expression to formal count vectors.
This adjacency-profile indexing is the two-distance, exterior-point
form of the label-indexed multipoint constraints in
\cite[Theorem~2.13]{kaoyu}. All weights at once give
\begin{equation}\label{eq:primal}
 \begin{array}{ll}
 \text{minimize}_{N}&0\\
 \text{subject to}&AN=b,\quad N_F\ge0\quad(F\in\mathcal G_{\le p}),\\
 &M_{H,\ell}(N)\succeq0\quad\text{for each selected }(H,\ell).
 \end{array}
\end{equation}
Every hypothetical graph gives a feasible point, so infeasibility excludes
the parameters. A dual certificate supplies a fixed finite family of
weights giving the contradiction.

\paragraph{Eliminating the counting equations.}\label{subsec:elimination}
Row-reduce $[A\mid b]$, retaining any inconsistent row. If inconsistent,
counting alone gives the contradiction. Otherwise let
$q=|\mathcal G_{\le p}|-\rank A$ and choose the non-pivot counts
$N_{F_1},\ldots,N_{F_q}$ as coordinates $\xi_1,\ldots,\xi_q$.
Then all solutions, and only those solutions, have the form
\begin{equation}\label{eq:affine}
 N_F(\xi)=a_{F0}+\sum_{j=1}^q a_{Fj}\xi_j,
 \qquad N_{F_j}(\xi)=\xi_j,\qquad \xi\in\R^q.
\end{equation}
Indeed, after ordering pivot columns first, the reduced system is
$(I\ R)(N_{\rm piv},N_{\rm free})^T=c$; thus
$N_{\rm piv}=c-R\xi$ and $N_{\rm free}=\xi$.
Abbreviate $M_{H,\ell}(N(\xi))$ by $M_{H,\ell}(\xi)$, and, for
$0\le j\le q$, set
\begin{equation}\label{eq:Mj}
 M_{H,\ell}^{(j)}=\sum_Fa_{Fj}C_{H,\ell}(F),\qquad
 M_{H,\ell}(\xi)=M_{H,\ell}^{(0)}+
 \sum_{j=1}^q\xi_jM_{H,\ell}^{(j)}.
\end{equation}
The reduced primal minimizes $0$ over $\xi\in\R^q$ subject to
$N_F(\xi)\ge0$ for \emph{every} $F$ and
$M_{H,\ell}(\xi)\succeq0$ for every selected pair.

\subsection{The Lagrange dual and exact certificates}\label{subsec:dual}
Use the convention of Boyd and Vandenberghe
\cite[Sections~5.8.1 and~5.9.1]{boyd}: write the inequalities as
$-N_F(\xi)\le0$ and $-M_{H,\ell}(\xi)\preceq0$, with multipliers
$z_F\ge0$ and $Y_{H,\ell}\succeq0$, where $Y_{H,\ell}$ has the same
size as $M_{H,\ell}$. With the trace inner product
$\langle Y,M\rangle=\tr(YM)$, the Lagrangian is
\begin{align}
 L(\xi;z,Y)&=-\sum_Fz_FN_F(\xi)-
 \sum_{H,\ell}\langle Y_{H,\ell},M_{H,\ell}(\xi)\rangle\nonumber\\
 &=-c_0(z,Y)-\sum_{j=1}^q\xi_jc_j(z,Y),\label{eq:lagrangian}\\
 c_j(z,Y)&:=\sum_Fz_Fa_{Fj}+
 \sum_{H,\ell}\langle Y_{H,\ell},M_{H,\ell}^{(j)}\rangle.
 \nonumber
\end{align}
The definition of $c_j$ includes $j=0$.
The equalities are already imposed by \eqref{eq:affine}; taking the
infimum over $\R^q$ gives
\[
 g(z,Y)=\inf_\xi L(\xi;z,Y)=
 \begin{cases}-c_0(z,Y),&c_j(z,Y)=0\ (1\le j\le q),\\
 -\infty,&\text{otherwise}.
 \end{cases}
\]
Consequently the dual is
\begin{equation}\label{eq:dual}
 \begin{array}{ll}
 \text{maximize}_{z,Y}&-c_0(z,Y)\\
 \text{subject to}&c_j(z,Y)=0\quad(1\le j\le q),\\
 &z_F\ge0,\quad Y_{H,\ell}\succeq0.
 \end{array}
\end{equation}
For a primal feasible $\xi$, positive semidefiniteness gives
$g(z,Y)\le L(\xi;z,Y)\le0$. A positive dual value therefore excludes
a graph and, by scaling, can be normalized to $1$. We seek
\begin{equation}\label{eq:normaldual}
 c_0(z,Y)=-1,\qquad c_j(z,Y)=0\ (1\le j\le q),\qquad
 z_F\ge0,\quad Y_{H,\ell}\succeq0.
\end{equation}
This sufficient certificate uses only weak duality; no strict feasibility
or converse assertion about dual attainment is assumed.

\paragraph{From dual matrices to scalar identities.}
Index the rank-one terms of all positive semidefinite dual blocks by
a single finite set of indices $i$, recording the reference graph
$H_i$ and degree $\ell_i$ of each term. Then
\[
 Y_{H,\ell}=\sum_{i:\,(H_i,\ell_i)=(H,\ell)}\eta_i f_if_i^T,
 \qquad f_i\in\R^{2^{|H_i|}},\quad\eta_i>0.
\]
Thus \eqref{eq:normaldual} becomes
\begin{equation}\label{eq:certificate}
 \boxed{\displaystyle
 \sum_i\eta_iS(H_i,\ell_i,f_i;N(\xi))+
 \sum_Fz_FN_F(\xi)=-1\qquad(\xi\in\R^q).}
\end{equation}
For actual counts, every term on the left is nonnegative. The following
sufficient criterion isolates the mathematical conclusion from the search.

\begin{theorem}[Exact nonexistence certificate]\label{thm:exact-certificate}
Fix a parameter set and the counting and kernel constraints above.
For finitely many admissible pairs $(H_i,\ell_i)$ and rational
directions $f_i$, put $S_i(N)=S(H_i,\ell_i,f_i;N)$.
Suppose there are rational multipliers $\eta_i,z_F\ge0$ and a rational
number $\varepsilon>0$ such that
\begin{equation}\label{eq:exact-certificate-theorem}
 \sum_i\eta_iS_i(N)+\sum_Fz_FN_F=-\varepsilon
 \qquad\text{whenever }AN=b.
\end{equation}
Then no strongly regular graph with the prescribed parameters exists.

The same conclusion holds if proved linear equalities are appended to
$AN=b$ and the identity includes additional terms
$\theta_a\mathcal I_a(N)$ on the left, where $\theta_a\in\Q_{\ge0}$
and each rational affine expression $\mathcal I_a(N)$ is proved
nonnegative for the counts of every hypothetical graph with these
parameters. In that case the identity is required on the augmented
affine solution space.
\end{theorem}
\begin{proof}
The counts of a hypothetical graph satisfy all imposed equalities.
Each $S_i(N)$ is nonnegative by Proposition~\ref{prop:countingkernel},
each $N_F$ is nonnegative, and each additional $\mathcal I_a(N)$ is
nonnegative by hypothesis. The identity would give
$0\le-\varepsilon<0$.
\end{proof}
Count upper bounds, written as $U-x\ge0$, are examples of the
additional expressions. Section~\ref{sec:structural} also supplies
linearized integer inequalities and additional counting equalities.

\paragraph{Recovering rational weights.}
Choose rational directions $f_i$ and compute
\[
 \kappa_{ij}=f_i^TM_{H_i,\ell_i}^{(j)}f_i,\qquad
 S(H_i,\ell_i,f_i;N(\xi))=\kappa_{i0}+\sum_{j=1}^q\kappa_{ij}\xi_j.
\]
Then solve the rational linear feasibility problem
\begin{equation}\label{eq:rationallp}
 \eta_i,z_F\ge0,\qquad
 \sum_i\eta_i\kappa_{ij}+\sum_Fz_Fa_{Fj}
 =\begin{cases}-1,&j=0,\\0,&1\le j\le q.\end{cases}
\end{equation}
A real solution of this rational linear system implies a rational one.
Indeed, fix the coordinates that vanish at a real feasible point.
The remaining rational equalities define a nonempty rational affine
space by row reduction. Its rational points are dense, and sufficiently
close rational points preserve positivity of the remaining coordinates.
This implication assumes feasibility after the rational directions
have been fixed: neither a numerical dual solution nor its rational
approximation guarantees that feasibility. We retain only multipliers
satisfying every equality and sign condition exactly; each block
$\eta_if_if_i^T$ is then positive semidefinite by construction.

Verify the parametrization by
\begin{equation}\label{eq:affineverify}
 A(a_{F0})_F=b,\qquad A(a_{Fj})_F=0\ (1\le j\le q),\qquad
 \rank(a_{Fj})_{F,1\le j\le q}=q=|\mathcal G_{\le p}|-\rank A.
\end{equation}
Together with \eqref{eq:c} and \eqref{eq:rationallp}, these checks verify
the hypotheses of Theorem~\ref{thm:exact-certificate}, independently
of the numerical search.

\section{Exact contradictions from the counting and kernel constraints}\label{sec:direct}
The spherical data are determined by \eqref{eq:spectral}--\eqref{eq:sphere}.
We give seven exact contradictions. The displayed functions and the
coefficients in the appendices and Supplement~\cite{supp405} specify
each certificate completely.

\subsection{Four five-point certificates}
Use $p=5$, $m=3$, and degrees $\ell\in\{1,2\}$.  The $52$ graph types
on at most five vertices give a counting system of rank $48$ for each
of $v=540,550,703,1344$.  Its four non-pivot columns, in lexicographic
edge-string order, are
\begin{equation}\label{eq:direct-free-types}
 F_1=K_5\setminus P_3,\quad F_2=K_5\setminus 2K_2,\quad
 F_3=K_5\setminus K_2,\quad F_4=K_5,
 \qquad \xi_j=N_{F_j}.
\end{equation}
Here $K_5\setminus P_3$ means deletion of the two edges of a
three-vertex path.  These are the original labelled counts, so
$\xi_j\ge0$.  Their automorphism orders are $4,8,12,120$, respectively.
The corresponding ten-bit edge strings are
$0011111111$, $0111111011$, $0111111111$, and $1111111111$.
They use the edge order specified in Appendix~\ref{app:verification}.
The total-count equations in Section~\ref{sec:method} may be retained: they already
follow from the empty-set extension equations and $N_{K_1}=v$.

For three reference vertices, an edge string lists $01,02,12$.
Thus $001$ is one edge and an isolated vertex, $011$ is a path, and
$111$ is a triangle; their automorphism orders are $2,2,6$.
The functions in Table~\ref{tab:direct-functions} are given by all eight
values in exactly the order of Section~\ref{sec:method}:
\[
 \varnothing,\{2\},\{1\},\{1,2\},\{0\},\{0,2\},\{0,1\},\{0,1,2\}.
\]
Index the rows within each $v$-block of Table~\ref{tab:direct-functions}
starting at $1$. A row displaying $qf_i$ defines $f_i$ by dividing
every entry by the row's denominator $q$.
All reference Gram matrices are positive definite.  Indeed, in the
four cases $2\max(|\alpha|,|\beta|)<1$, so strict diagonal dominance
proves this for every three-vertex graph.

\begin{table}[htbp]\centering\small
\caption{Explicit rational functions for the four five-point proofs.
The last column supplies $t_i>0$ in \eqref{eq:direct-contradiction}.}
\label{tab:direct-functions}
\setlength{\tabcolsep}{4pt}
\begin{tabular}{rrrrlr}\toprule
$v$&$H_i$&$\ell_i$&$q$&$qf_i$&$t_i$\\\midrule
540&001&1&10&$(10,6,6,0,7,0,0,0)$&102\\
&111&2&10&$(3,-4,-4,10,-4,10,10,0)$&80\\
&011&1&10&$(10,4,9,0,9,0,0,0)$&61\\
&011&1&10&$(10,5,8,0,8,0,0,0)$&37\\
&011&1&10&$(10,4,8,0,8,0,0,0)$&22\\
\midrule
550&001&1&10&$(1,2,2,-5,4,-7,-7,10)$&11\\
&011&1&10&$(1,1,-5,4,-5,4,10,-8)$&22\\
&011&2&10&$(2,-10,-2,3,-2,3,5,1)$&42\\
&111&1&10&$(-3,5,5,-8,5,-8,-8,10)$&1\\
&111&2&10&$(2,-10,-10,9,-10,9,9,1)$&105\\
\midrule
703&001&1&10&$(1,2,2,-5,4,-7,-7,10)$&1\\
&001&2&10&$(-1,-4,-4,-5,-6,6,6,10)$&4\\
&011&2&10&$(1,-10,-2,5,-2,5,5,-2)$&14\\
&111&2&10&$(2,-10,-10,9,-10,9,9,0)$&2\\
\midrule
1344&001&1&30&$(30,17,17,0,24,0,0,0)$&11\\
&011&2&30&$(21,7,20,30,20,30,30,0)$&9\\
&011&1&30&$(20,-7,30,0,30,0,0,0)$&2\\
&011&1&30&$(21,-6,30,0,30,0,0,0)$&4\\
&001&1&30&$(30,17,17,0,25,0,0,0)$&1\\
\bottomrule\end{tabular}\end{table}

Substitute each displayed $f_i$ into the scalar coefficient formula of
Section~\ref{sec:method}, and then substitute the exact counting parametrization
$N=N(\xi)$.  Rational arithmetic gives
\begin{equation}\label{eq:direct-contradiction}
 \sum_i\frac{t_i}{|\operatorname{Aut}H_i|}
 S(H_i,\ell_i,f_i;N(\xi))
 =-b_0-\sum_{j=1}^4b_j\xi_j,
\end{equation}
where all five $b_j$ are strictly positive; their values are in
Appendix~\ref{app:five-coefficients}, Tables~\ref{tab:direct-coeff-a} and~\ref{tab:direct-coeff-b}.
Every summand on the left is nonnegative for actual graph counts,
whereas the right side is strictly negative.

Moving the count terms to the left and dividing by $b_0$ gives
the certificate of Theorem~\ref{thm:exact-certificate} with
$\varepsilon=1$, $\eta_i=t_i/(b_0|\Aut H_i|)$,
$z_{F_j}=b_j/b_0$ for $1\le j\le4$, and all other $z_F=0$.

\paragraph{The contradiction for each parameter set.}
For each $v$-block, abbreviate
\[
 E_{v,i}=\frac{S(H_i,\ell_i,f_i;N)}{|\operatorname{Aut}H_i|}\ge0.
\]
The positivity holds for every hypothetical graph with the indicated
parameters. Write $b_{v,j}$ for the corresponding entries of
Tables~\ref{tab:direct-coeff-a}--\ref{tab:direct-coeff-b}.
The four instances of \eqref{eq:direct-contradiction} now give the
following separate numerical contradictions, using only $\xi_j\ge0$.
For $(540,147,66,30)$,
\begin{align}
0&\le 102E_{540,1}+80E_{540,2}+61E_{540,3}
       +37E_{540,4}+22E_{540,5}\nonumber\\
 &= -b_{540,0}-\sum_{j=1}^4b_{540,j}\xi_j
 \le-\frac{574630684892568}{6496825}<0.\label{eq:contradiction-540}
\end{align}
For $(550,162,75,36)$,
\begin{align}
0&\le11E_{550,1}+22E_{550,2}+42E_{550,3}
       +E_{550,4}+105E_{550,5}\nonumber\\
 &\le-\frac{3153820063124750}{4826151}<0.\label{eq:contradiction-550}
\end{align}
For $(703,182,81,35)$,
\begin{align}
0&\le E_{703,1}+4E_{703,2}+14E_{703,3}+2E_{703,4}\nonumber\\
 &\le-\frac{827108257923964177}{2718487200}<0.\label{eq:contradiction-703}
\end{align}
For $(1344,221,88,26)$,
\begin{align}
0&\le11E_{1344,1}+9E_{1344,2}+2E_{1344,3}
       +4E_{1344,4}+E_{1344,5}\nonumber\\
 &\le-\frac{11861558480040192}{18036575}<0.\label{eq:contradiction-1344}
\end{align}
These four certificates use only degrees $1$ and $2$.
After the counting substitutions, the displayed positive combination
has a strictly negative constant term and nonpositive coefficients
on the four remaining nonnegative counts.

\subsection{The six-point cases 351 and 476}
For $(351,140,73,44)$ and $(476,133,60,28)$ we retain counts through
$p=6$ and the degree-one and degree-two kernels on three and four
reference vertices. In these two cases, respectively,
$3\max(|\alpha|,|\beta|)=24/35$ and $15/19$, both less than $1$.
Thus every reference Gram matrix of order at most four is positive
definite by strict diagonal dominance. This is the finite combination of the constraints
of Section~\ref{sec:method} for $m=3,4$.  There are $208$ graph types, counting rank
$185$, and $23$ free counts.  No extra local exclusion or integrality
condition is used.

Let $S_{v,i}=S(H_i,\ell_i,f_i)$, where the rational functions are
listed in Appendix~\ref{app:directions}. Appendix~\ref{app:weights}
specifies positive integers $L_v,\omega_{v,i},\zeta_{v,j}$ and the
count graphs $G_{v,j}$. Put
\[
 \eta_{v,i}=\frac{\omega_{v,i}}{vL_v},\qquad
 z_{v,j}=\frac{\zeta_{v,j}}{vL_v}.
\]
Expanding \eqref{eq:c} and applying the counting equations gives,
for $(351,140,73,44)$,
\begin{equation}\label{eq:six351-explicit}
 0\le\sum_{i=1}^{17}\eta_{351,i}S_{351,i}
       +\sum_{j=1}^{7}z_{351,j}N_{G_{351,j}}=-1<0,
\end{equation}
and, for $(476,133,60,28)$,
\begin{equation}\label{eq:six476-explicit}
 0\le\sum_{i=1}^{16}\eta_{476,i}S_{476,i}
       +\sum_{j=1}^{8}z_{476,j}N_{G_{476,j}}=-1<0.
\end{equation}
These are two instances of Theorem~\ref{thm:exact-certificate}
with $\varepsilon=1$.

\subsection{The seven-point certificate for (405,132,63,33)}
\label{subsec:405-counting}
For these parameters the restricted eigenvalues are $33,-3$,
the embedding dimension is $d=30$, and the full spherical Gram matrix is
\[
 G=\frac{9I+3\operatorname{Adj}(\Gamma)-J}{8},\qquad
 \alpha=-\frac18,\quad\beta=\frac14.
\]
The constraints of Section~\ref{sec:method} exclude this case with
counting order $p=7$, at most five reference vertices, and degrees
$\ell=0,1,2$.  

\begin{proposition}\label{prop:405-counting}
There is no strongly regular graph with parameters $(405,132,63,33)$.
An exact certificate uses $67$ nonnegative count terms and $107$
weighted kernel sums: $54$ of degree zero, $50$ of degree one, and three
of degree two.
\end{proposition}
\begin{proof}[Exact certificate]
For an integer $h\ge0$, write $(v)_h=v(v-1)\cdots(v-h+1)$,
with $(v)_0=1$. Use the positive rescaling
\[
 y_F=\frac{2^{\binom h2}N_F}{(405)_h},\qquad h=|F|.
\]
All $1252$ graph types through order seven are retained, with
$y_{K_1}=1$.  The $4135$ ordinary one-vertex extension equations
admit $1078$ triangular elimination steps, leaving $173$ free
scaled graph counts and the constant coordinate. Write
$y=Px$, with $y\in\R^{1252}$,
$x=(1,x_1,\ldots,x_{173})^T$, and $P\in\Q^{1252\times174}$,
where $x_j=y_{C_j}$, $1\le j\le173$, for the free graph types.
The supplied rational matrix $P$ is checked against every
extension equation, and its free rows form an identity matrix.

For an anchor $H$ of order $m$, the matrix used in the stored
certificate is the positive multiple
\[
 \widehat M_{H,\ell}(y)=
 \frac{2^{\binom{m+1}{2}}}{(405)_{m+1}}M_{H,\ell}(N).
\]
This normalization follows directly by separating diagonal and distinct-vertex terms
in the definition of $S(H,\ell,f)$; the ratio of the
pair and single-vertex factors is $(404-m)/2^{m+1}$.
Each selected anchor Gram matrix is positive definite. The integer
directions are defined on all $2^m$ profiles; the three degree-two
energies use $H=K_{2,3}$.

Let $R_i(y)\le0$ be the $174$ selected sources, numbered as in
Supplement~\cite{supp405}: the first $67$ are $-y_F$, and the
remaining $107$ are $-f_i^T\widehat M_{H_i,\ell_i}(y)f_i$.
The kernel functions retain the source indices $i=68,\ldots,174$.
Every direction $f_i$ and every full positive rational coefficient
$w_i$ is printed there, together with formulas that reconstruct
all row coefficients using the ordinary counting equations.

For example, source $i=76$ has $H=K_{2,3}$ with bipartition
$\{0,1\}\cup\{2,3,4\}$ and degree $\ell=2$. Its $32$ values,
read row by row in binary lexicographic profile order, are
\[
 {\begin{array}{rrrrrrrr}
 117610&-293584&-293584&-14274&-293584&-14274&-14274&0\\
 -34929&-18491&-18491&265514&-18491&265514&265514&52070\\
 -34929&-18491&-18491&265514&-18491&265514&265514&52070\\
 0&-13820&-13820&-290273&-13820&-290273&-290273&201821
 \end{array}}
\]
and the exact coefficient of its source inequality is
\[
 w_{76}=\frac{386746425034437}{53675406395459206542968750000000}.
\]
This one source is part of the complete positive combination; its
positivity alone is not claimed to give the contradiction.

Applying the stated counting substitutions and collecting coefficients
in the full combination gives the exact identity
\[
 \sum_{i=1}^{174}w_iR_i(Px)=c_0+\sum_{j=1}^{173}c_jx_j.
\]
Here the $c_j$ are local to this combination of nonpositive sources.
The empty-set extension equations and count nonnegativity imply
$0\le y_F\le2^{\binom{|F|}{2}}$ by induction on $|F|$.
Put $U_j=2^{\binom{|C_j|}{2}}$ and
$E_{405}=-\sum_{c_j<0}c_jU_j$. Exact rational arithmetic yields the
following convenient bounds on the two sides of the residual payment:
\[
 c_0>\frac{570}{10^{10}},\qquad
 0\le E_{405}<\frac{11}{10^{10}}.
\]
In particular, adding explicit nonpositive count-bound terms produces
\begin{align}
 0\;&\ge\sum_{i=1}^{174}w_iR_i(Px)
       +\sum_{c_j\ge0}c_j(-x_j)
       +\sum_{c_j<0}(-c_j)(x_j-U_j)\notag\\
 &=c_0-E_{405}=\Delta_{405}
   >\frac{559}{10^{10}}>0.
 \label{eq:405-counting-margin}
\end{align}
After multiplying by $-1$, this is Theorem~\ref{thm:exact-certificate}
with $\varepsilon=\Delta_{405}$ and the proved count-bound inequalities.
Supplement~\cite{supp405} specifies all
$174$ summands and the counting recursion used to derive $c_0$ and
$c_j$; the supplementary verifier independently reconstructs all rows
and checks both strict rational bounds above.
\end{proof}


The five-point real-count relaxation is feasible at every Gegenbauer
degree; Supplement~\cite[Section~S2]{supp405} gives an exact witness and proof.

% All N_F are LABELLED induced embedding counts, as in the 1014 framework.
% The only additional scaled coordinates are explicitly defined y_F.
\section{Adding structural information for three further exclusions}
\label{sec:structural}

We now treat
\[
 (375,102,45,21),\qquad(441,88,35,13),\qquad(575,112,45,16).
\]
We add integer common-neighbour inequalities and unique-extension
identities to the Gegenbauer positivity and counting information of
Section~\ref{sec:method}. Both are expressed in the same labelled counts
$N_F$. These proved conditions strengthen the same counting system.

\subsection{Integer common-neighbour counts}
\label{subsec:integer-triples}
Let $H$ be a labelled graph on three vertices.  For an induced embedding
$\phi:H\hookrightarrow\Gamma$, let $t_\phi$ be the number of vertices
outside $\phi([3])$ adjacent to all three selected vertices.  Write
$(t)_j=t(t-1)\cdots(t-j+1)$ and $(t)_0=1$, and define
\[
 T_j(H)=\sum_{\phi:H\hookrightarrow\Gamma}(t_\phi)_j.
\]
Let $\mathcal E_j(H)$ be the family of labelled graphs obtained from $H$
by adding $j$ new labelled vertices, each adjacent to all of $H$, with
every possible edge pattern among the new vertices.  Counting ordered
distinct common neighbours gives
\begin{equation}\label{eq:struct-moment}
 T_j(H)=\sum_{F\in\mathcal E_j(H)}N_F.
\end{equation}
Here $T_0(H)=N_H$; the labels record the ordered neighbours, so no
factorial or automorphism factor occurs. Isomorphic extensions retain
their full multiplicity.

For integers $a,b$, the polynomial
\begin{equation}\label{eq:struct-quartic}
 p_{a,b}(t)=(t-a)(t-a-1)(t-b)(t-b-1)
\end{equation}
is nonnegative at every integer $t$.  Thus
$\sum_\phi p_{a,b}(t_\phi)\ge0$.  Expanding in the basis
$(t)_0,\ldots,(t)_4$ and using~\eqref{eq:struct-moment} gives a
linear inequality in counts of graphs on at most seven vertices.
For example,
\[
 p_{1,4}(t)=(t)_4-6(t)_3+20(t)_2-40(t)_1+40,
\]
so the $375$ case uses
\[
 T_4(\overline{K_3})-6T_3(\overline{K_3})
 +20T_2(\overline{K_3})-40T_1(\overline{K_3})
 +40T_0(\overline{K_3})\ge0.
\]
The complete list of quartics with positive multipliers in the final
certificates is
\begin{center}
\begin{tabular}{rrrr}
\toprule
$v$&$H$&$a$&$b$\\
\midrule
375&$\overline{K_3}$&1&4\\
441&$\overline{K_3}$&0&4\\
441&$K_3$&18&28\\
575&$\overline{K_3}$&1&6\\
575&$\overline{K_3}$&1&7\\
575&$P_3$&8&14\\
\bottomrule
\end{tabular}
\end{center}
Each inequality holds at every reference copy before averaging.

\subsection{An integral Gram matrix and its short vectors}
\label{subsec:struct-short}
The restricted eigenvalues are $r$ and $-3$, with $r$ of multiplicity $d$.
Put
\[
 c=r+3,\qquad \rho=\frac{k+3}{v},\qquad
 B=\operatorname{Adj}(\Gamma)+3I.
\]
The standard spherical Gram matrix satisfies
$(3-\rho)G=B-\rho J$.  Choose a unit vector $e_0$ perpendicular
to the spherical span and set
\[
 b_x=\sqrt{3-\rho}\,p_x+\sqrt\rho\,e_0,
 \qquad \delta=\sqrt\rho\,e_0.
\]
Then $B$ is the Gram matrix of the $b_x$, and
\begin{equation}\label{eq:struct-integral}
 \langle b_x,b_y\rangle=
 \begin{cases}3&x=y,\\1&x\sim y,\\0&x\ne y,\ x\not\sim y.
 \end{cases}
\end{equation}
Moreover $\delta=v^{-1}\sum_xb_x$ and
$\langle b_x,\delta\rangle=\|\delta\|^2=\rho$.
The SRG identities give
\begin{equation}\label{eq:struct-B}
 B^2=cB+\mu J,\qquad
 K:=B-\rho J,\qquad K^2=cK,\qquad
 \operatorname{rank}K=d.
\end{equation}

Consider the integer span $\Lambda=\sum_x\mathbb Zb_x$.
For $q=\sum_xh_xb_x$ with $h_x\in\mathbb Z$, define
\[
 \tau=\sum_xh_x,\qquad Q=\|q\|^2,\qquad z_x=\langle q,b_x\rangle.
\]
Since $\langle q,\delta\rangle=\rho\tau$, the value of $\tau$ is independent
of the representation of $q$. Equation~\eqref{eq:struct-B} gives
\begin{equation}\label{eq:struct-moments}
 \sum_xz_x=(k+3)\tau,\qquad
 \sum_xz_x^2=cQ+\mu\tau^2,\qquad
 \operatorname{Adj}(\Gamma)z=rz+\mu\tau\mathbf1.
\end{equation}
Also
\begin{equation}\label{eq:struct-parity}
 Q\ge\rho\tau^2,\qquad Q\equiv\tau\pmod2,
\end{equation}
where the first assertion is Cauchy's inequality with $\delta$ and
the second follows by expanding the integral Gram form modulo two.
Since every $z_x$ is an integer,
\begin{equation}\label{eq:struct-gap}
 0\le\sum_xz_x(z_x-1)=cQ+\mu\tau^2-(k+3)\tau.
\end{equation}

\begin{lemma}\label{lem:struct-shell}
For each of the three parameter sets in this section, $\Lambda$
contains no vector of squared norm one or two.  Every vector of
squared norm three and coefficient sum one equals $b_x$ for a unique
vertex $x$.
\end{lemma}
\begin{proof}
All three sets satisfy $1/8<\rho<1/2$ and $\mu<r-2$.
If $Q=1$,~\eqref{eq:struct-parity} forces $\tau=\pm1$.
Changing sign gives $\tau=1$, for which the right side of
\eqref{eq:struct-gap} is $-2r<0$.
If $Q=2$, only $\tau=0,\pm2$ are possible.  For $\tau=2$ that
right side is $2\mu-4r<0$, and sign change handles $\tau=-2$.

Suppose that $Q=2$ and $\tau=0$.  Cauchy's inequality gives
$|z_x|\le\sqrt6$.  If $z_x=2$ or $-2$, respectively $q-b_x$
or $q+b_x$ would have squared norm one.  Hence
$z_x\in\{-1,0,1\}$.  By~\eqref{eq:struct-moments}, the sets
$P=\{x:z_x=1\}$ and $N=\{x:z_x=-1\}$ both have size $c$.
For $p\in P$, the equation $\operatorname{Adj}(\Gamma)z=rz$
gives
\begin{equation}\label{eq:struct-defect}
 |\{x\in P\setminus\{p\}:x\not\sim p\}|
 +|\mathcal N_\Gamma(p)\cap N|=2.
\end{equation}
The analogous equation holds in $N$.  If two vertices of $P$ were
nonadjacent, each would have at least $r$ neighbours in $P$; these
would give at least $2r-(c-2)=r-1>\mu$ common neighbours.
Thus $P$ and $N$ are cliques, and the cross-edges form a bipartite
$2$-regular graph $C$, a disjoint union of even cycles.

Let $s$ be the all-one column on $P\cup N$, let $e$ be $1$ on $P$
and $-1$ on $N$, and set $R=\operatorname{diag}(e)$.  Then
\begin{equation}\label{eq:struct-root-rank}
 K_{P\cup N}=R(2I-\operatorname{Adj}(C))R
 +(1/2-\rho)ss^T+\tfrac12ee^T.
\end{equation}
If $C$ has $m$ cycles, the first term has rank $2c-m$.
The vector $e$ is a nonzero kernel vector of that term, so its
rank rises by one after adding $ee^T/2$; the other term is PSD.
Since every cycle has length at least four,
\[
 \operatorname{rank}K_{P\cup N}
 \ge2c-\lfloor c/2\rfloor+1.
\]
This is $46>34$ for $375$ and $54>46$ for $575$, contradicting
\eqref{eq:struct-B}.  For $441$, the remaining rank-boundary
cases are excluded in the next subsection, using only identities
already established above.

Once squared norms one and two are excluded, let $Q=3$, $\tau=1$.
Now $|z_x|\le3$.  A coordinate $3$ gives $q=b_x$; a coordinate
$-3$ would give $q=-b_x$, incompatible with $\tau=1$.
A coordinate $2$ or $-2$ would give a squared-norm-two vector.
If none of these occur, $z_x\in\{-1,0,1\}$ and
\[
 |\{x:z_x=-1\}|=
 \frac{3c+\mu-(k+3)}2=3.
\]
At a negative coordinate, the last identity in
\eqref{eq:struct-moments} says that the sum of neighbouring
coordinates is $\mu-r<-2$.  But only two other negative
coordinates are available, a contradiction.  Finally distinct
vertices have distinct vectors by~\eqref{eq:struct-integral},
which proves uniqueness.
\end{proof}

\subsection{The rank-boundary argument for 441}
\label{subsec:441-boundary}
Here $c=28$, $\rho=13/63$, and $d=44$.
For the centered vectors $u_x=b_x-\delta=\sqrt{3-\rho}\,p_x$, the nonzero eigenvalues
of their Gram matrix $K$ are all $28$, so
\begin{equation}\label{eq:struct-tight}
 \sum_xu_xu_x^T=28I_{44}.
\end{equation}
Suppose that the unresolved vector with $Q=2$, $\tau=0$ exists.
The preceding argument gives cliques $P,N$ of size $28$ with
cross-edges a union of $m$ even cycles of lengths
$2d_1,\ldots,2d_m$, where $d_i\ge2$ and $\sum_i d_i=28$.
On these $56$ vertices put
\[
 B_0=2I+\operatorname{Adj}(C),\qquad
 s=\mathbf1_P+\mathbf1_N,\qquad e=\mathbf1_P-\mathbf1_N,
 \qquad \beta_0=\tfrac12-\rho.
\]
For $H=\Gamma[P\cup N]$, their centered Gram matrix is
$K_H=B_0+\beta_0ss^T+ee^T/2$.
The matrix $B_0$ is PSD, with one alternating kernel vector per
cycle.  The vector $s$ belongs to its range and $e$ is a nonzero
kernel vector.  Hence
\[
 \operatorname{rank}K_H=56-m+1\le44,
\]
so only $m=13$ and $m=14$ remain.

Since $\tau=0$, the vector $q$ belongs to the centered spherical span.
For an external vertex $x$, let $a\in\{0,1\}^{56}$ record its
neighbours in $P\cup N$.  Its neighbour totals in $P$ and $N$
coincide.  Indeed, applying~\eqref{eq:struct-tight} to the putative
vector $q$ gives $\sum_Pu_y-\sum_Nu_y=28q$, whose inner product
with $u_x$ is zero. The singular Gram-matrix range condition
\cite[Appendix~A.5.5]{boyd} requires $a-\rho s$ to be orthogonal to
$\ker K_H$. This kernel consists of combinations of the
alternating cycle vectors orthogonal to $e$.  Consequently the
neighbour difference between the two sides of cycle $i$, divided
by $d_i$, is independent of $i$.  Its total is zero, so $a$ is
balanced on each cycle and lies in the range of $B_0$.

Set
\[
 T=|\mathcal N_\Gamma(x)\cap P|=|\mathcal N_\Gamma(x)\cap N|,
 \qquad E=a^TB_0^+a,
\]
where $B_0^+$ is the inverse on its range and zero on its kernel.
The positive eigenvalues of $B_0$ are at most $4$, giving
$E\ge\|a\|^2/4=T/2$.
Since $B_0^+s=s/4$, a rank-one inverse calculation gives the
squared residual length after projecting $u_x$ away from the
anchor span:
\begin{align}
 \gamma_x
 &=3-\rho-E+\rho T-\frac{\rho^2c}{2}
   +\frac{\beta_0(T-c\rho)^2}{4(1+\beta_0c/2)}\notag\\
 &=\frac{37T^2+104T+6896}{2576}-E.
 \label{eq:struct-441-height}
\end{align}
The $ee^T/2$ term contributes nothing because the profile is balanced.

If $m=13$, the cycles are twelve $C_4$ and one $C_8$, or eleven
$C_4$ and two $C_6$.  Their span has dimension $44$, so
$\gamma_x=0$.  The complete possible energies for a balanced
Boolean profile on a single cycle are
\[
\begin{array}{c|c|l}
\text{cycle}&\text{profiles}&\text{energies}\\\hline
C_4&6&0,\ 3/4,\ 1\\
C_6&20&0,\ 5/6,\ 4/3,\ 3/2,\ 2\\
C_8&70&0,\ 7/8,\ 3/2,\ 15/8,\ 2,\ 23/8,\ 7/2
\end{array}
\]
These rational values follow by inverting $B_0+ww^T$ on the
single cycle, where $w$ is its alternating column, and evaluating
all balanced Boolean columns.  Thus the total $E$ belongs to
$\frac18\mathbb Z$ or $\frac1{12}\mathbb Z$.
As $2576=16\cdot7\cdot23$,~\eqref{eq:struct-441-height} forces
$37T^2+104T+6896$ to vanish modulo $7$ and $23$.  But
\[
 37T^2+104T+6896\equiv2(T-2)^2\pmod7,
 \qquad
 37T^2+104T+6896\equiv14(T-16)^2\pmod{23}.
\]
For $0\le T\le28$ this forces $T=16$, and hence $E=7<T/2$,
a contradiction.

If $m=14$, all cycles are $C_4$ and their span has dimension $43$.
Let $n_1$ count cycles where the profile selects one vertex from
each side, and $n_2$ those where it selects all four vertices.
Then
\[
 n_1,n_2\ge0,\quad n_1+n_2\le14,\qquad
 T=n_1+2n_2,\qquad E=\tfrac34n_1+n_2.
\]
Substitution in~\eqref{eq:struct-441-height}, over these $120$
integer pairs, gives exactly the following possibilities with
$\gamma_x\ge0$:
\[
\begin{array}{c|c}
n_2& n_1\\\hline
0&0,1,2,3,4\\
1&0,1,2\\
2&0,1\\
3&0\\
13&0,1\\
14&0
\end{array}
\]
In each of these $14$ cases direct rational substitution gives
\begin{equation}\label{eq:struct-441-lower}
 \gamma_x\ge\frac{11}{161}+\frac{237}{8372}n_2(x).
\end{equation}
On each $C_4$, the two vertices in $P$ have $28$ common neighbours
inside $P\cup N$, hence $35-28=7$ outside.  The balance condition
on that cycle makes these precisely its contributions to $n_2$.
Consequently $\sum_{x\notin P\cup N}n_2(x)=14\cdot7=98$.
Summing~\eqref{eq:struct-441-lower} over the $385$ external vertices
yields
\[
 \sum_{x\notin P\cup N}\gamma_x
 \ge385\frac{11}{161}+98\frac{237}{8372}
 =\frac{17389}{598}>28.
\]
Projection of~\eqref{eq:struct-tight} onto the one-dimensional
orthogonal complement of the anchor span instead gives
$\sum_x\gamma_x=28$.  The anchor residuals vanish, so this is the
required contradiction and completes the boundary step in
Lemma~\ref{lem:struct-shell}.

\subsection{Unique extensions and new equations in the counts}
\label{subsec:struct-completions}
For a labelled graph $H$, put $B_H=3I+\operatorname{Adj}(H)$.
By Lemma~\ref{lem:struct-shell}, an integer column $h$ with
\begin{equation}\label{eq:struct-completion}
 \mathbf1^Th=1,\qquad h^TB_Hh=3,\qquad
 B_Hh\in\{0,1\}^{|H|}
\end{equation}
forces a unique external vertex at every induced embedding of $H$.
Indeed, the vector sum is a vertex vector; its inner products with
the selected vertices give exactly the indicated adjacency profile,
and none is three, so it is external.  A second vertex with that
profile has inner product $h^TB_Hh=3$ with the same vector sum
and must coincide with it.  If $F$ is this labelled one-vertex
extension, restriction and completion are inverse bijections, so
\begin{equation}\label{eq:struct-bijection}
 N_H=N_F.
\end{equation}
Likewise an integer column with $h^TB_Hh\in\{1,2\}$ proves
$N_H=0$.

For example, suppose $x_1,x_2$ and $y_1,y_2,y_3$ induce
$K_{2,3}$.  The vector
\[
 b_{y_1}+b_{y_2}+b_{y_3}-b_{x_1}-b_{x_2}
\]
has coefficient sum one and squared norm $15-12=3$.
It is the unique missing vertex completing this copy to $K_{3,3}$.
With the labelled-count convention of Section~2, the resulting
identity is simply $N_{K_{2,3}}=N_{K_{3,3}}$.

One can obtain an equation on seven-point counts even when the
unique extension has eight vertices.  Suppose an eight-vertex
graph $F$ has an integer column $a$ satisfying
\[
 B_Fa=0,\qquad \mathbf1^Ta=0.
\]
For an index $i$ with $a_i=\pm1$, put $H_i=F-i$ and
$h^{(i)}=-a_i(a_j)_{j\ne i}$.  The displayed null relation shows
that $h^{(i)}$ satisfies~\eqref{eq:struct-completion}, with
profile equal to that of the deleted vertex.  Hence, if also
$a_j=\pm1$,
\begin{equation}\label{eq:struct-cards}
 N_{H_i}=N_F=N_{H_j}.
\end{equation}
Eliminating $N_F$ leaves an equation involving only seven-vertex counts.

\subsection{The three exact contradiction certificates}
\label{subsec:struct-certificates}
The source inequalities are count nonnegativity, the degree $0,1,2$
kernel sums $S(H,\ell,f)$, and the six quartic inequalities above.
The zero-count and completion equations follow from
Lemma~\ref{lem:struct-shell} and~\eqref{eq:struct-completion}.
The rational source lists are identified in Appendix~\ref{app:delivery}; their conversion
to the notation of Section~\ref{sec:method} is given in
Appendix~\ref{app:structural-normalization}.

Use the positive scaling
\begin{equation}\label{eq:struct-scaled}
 y_F=\frac{2^{\binom h2}N_F}{(v)_h},\qquad h=|F|,
 \qquad (v)_h=v(v-1)\cdots(v-h+1).
\end{equation}
Thus $y_{K_1}=1$. Ordinary one-vertex equations eliminate a vertex
of degree at most two by
\[
 N_{H_B}=e(H,B)N_H-\sum_{B\subsetneq B'\subseteq V(H)}N_{H_{B'}},
 \qquad |B|\le2.
\]
Each substitution decreases the number of vertices or increases the
number of edges at fixed order. Through order seven, it leaves the
singleton and $173$ graph types of minimum degree at least three.
The proved zero-count and completion equations then have rank $63$,
leaving $110$ free scaled graph counts $x_j=y_{C_j}$ and the constant $1$.
All substitutions are rational consequences of the displayed equations.

Every $C_j$ is connected: two components of minimum degree three would
require at least eight vertices. Choosing a spanning tree gives
\[
 N_{C_j}\le vk^{h-1},\qquad
 0\le x_j\le
 \frac{2^{\binom h2}k^{h-1}}{(v-1)_{h-1}}<U_v,
 \qquad h=|C_j|.
\]
For $4\le h\le7$, direct substitution permits
$U_{375}=1024$ and $U_{441}=U_{575}=256$.

After these substitutions, write the selected source inequalities as
$R_i(x)\le0$. Their positive rational combination is
\[
 R_v(x)=\sum_iw_iR_i(x)
       =c_{v,0}+\sum_{j=1}^{110}c_{v,j}x_j,
 \qquad w_i\in\mathbb Q_{>0}.
\]
Adding the indicated nonpositive count-bound terms cancels every
remaining variable:
\begin{align}
 \mathcal L_v(x):={}&R_v(x)
   +\sum_{c_{v,j}\ge0}c_{v,j}(-x_j)
   +\sum_{c_{v,j}<0}(-c_{v,j})(x_j-U_v)\notag\\
 ={}&c_{v,0}+U_v\sum_{c_{v,j}<0}c_{v,j}=:\Delta_v.
 \label{eq:struct-margin}
\end{align}
Every term on the first line is nonpositive for a hypothetical graph.
The exact source combinations yield the three contradictions
\begin{equation}
 \begin{aligned}
 0&\ge\mathcal L_{375}(x)=\Delta_{375}>\frac7{10^9}>0,\\
 0&\ge\mathcal L_{441}(x)=\Delta_{441}>\frac9{10^7}>0,\\
 0&\ge\mathcal L_{575}(x)=\Delta_{575}>\frac3{10^6}>0.
 \end{aligned}
 \label{eq:struct-three-contradictions}
\end{equation}
Negating \eqref{eq:struct-margin} gives the extended certificate in
Theorem~\ref{thm:exact-certificate}, with $\varepsilon=\Delta_v$.
Thus none of the three parameter sets in this section is realizable.
The source inventories are recorded in Appendix~\ref{app:structural-normalization}.
Only finite rational sums and comparisons are needed to evaluate these
certificates; the search that produced them is not part of the proof.



\vspace{\baselineskip}
\appendix
\section{Exact evaluation and certificate data}\label{app:verification}
\subsection{Polynomial evaluation and singular references}
We use the normalized Gegenbauer recurrence in
\cite[Section~2.1]{musin}:
\[
 P_0^{(D)}(t)=1,\qquad P_1^{(D)}(t)=t,\qquad
 P_\ell^{(D)}(t)=
 \frac{(2\ell+D-4)tP_{\ell-1}^{(D)}(t)
 -(\ell-1)P_{\ell-2}^{(D)}(t)}{\ell+D-3},\quad\ell\ge2.
\]
For $D=2$ this is the Chebyshev recurrence. At residual inner product
$z$ and squared residual lengths $\eta,\eta'$, the homogeneous kernels
satisfy
\[
 K_0=1,\qquad K_1=z,\qquad
 K_\ell=
 \frac{(2\ell+D-4)zK_{\ell-1}
       -(\ell-1)\eta\eta'K_{\ell-2}}{\ell+D-3},\quad\ell\ge2.
\]
Their coefficients are rational when the spherical data and the inverse
reference Gram matrix are rational. The diagonal value is $1$ at degree
zero and $\eta^\ell$ at positive degree, including $\eta=0$.

Every anchor used for the kernels in Section~\ref{sec:direct} has a
positive definite Gram matrix. For a singular anchor, projection would
instead use its actual span, residual dimension $d-\operatorname{rank}G_H$,
and the corresponding range conditions. The singular configurations in
Section~\ref{sec:structural} are treated explicitly by their separate
structural arguments.

\subsection{Certificate snapshot and verification}\label{app:delivery}
The public companion repository is
\begin{center}\small
\url{https://github.com/SelenaJXWANG/srg-gegenbauer-counting}
\end{center}
For reproducibility, the certificate snapshot dated \texttt{2026-10-14}
is fixed at commit
\href{https://github.com/SelenaJXWANG/srg-gegenbauer-counting/tree/85cd39b74c9ef8a61ab746deb1102af3eeae7e10}{\texttt{85cd39b}}~\cite{certificateData}.
Readers may download that snapshot using GitHub's source archive or
check it out with Git. This manuscript revision adds repository
references without altering the certificate data or printed numerical tables.
The repository's \href{https://github.com/SelenaJXWANG/srg-gegenbauer-counting/tree/main/paper}{\texttt{paper/} directory}
contains the article and Supplement~\cite{supp405}, in PDF and TeX.
The \href{https://github.com/SelenaJXWANG/srg-gegenbauer-counting/blob/85cd39b74c9ef8a61ab746deb1102af3eeae7e10/extras/certificate_inputs.sha256}{fixed-input manifest}
\nolinkurl{extras/certificate_inputs.sha256} lists the mathematical
inputs and exact verification engines. Its SHA-256 is
\begin{center}\small\ttfamily
58ebb057e5d840a1571d503bf2c3a4fc0d1854fe6c7336615eb1fc7bc0398b9b
\end{center}
The manifest excludes the manuscript and generated reports, so this
identifier does not depend on the document that prints it. The complete
release file hashes, including the papers, are in
\nolinkurl{extras/SHA256SUMS}.

Table~\ref{tab:certificate-files} locates the certificate used for each
parameter set. A case directory is
\nolinkurl{results/certificates/v_k_lambda_mu/}, with the four numbers
substituted for its name. The exact paths, supporting counting and
structural source files, and the corresponding verification engines
are indexed in
\href{https://github.com/SelenaJXWANG/srg-gegenbauer-counting/blob/85cd39b74c9ef8a61ab746deb1102af3eeae7e10/extras/certificate_index.json}{\nolinkurl{extras/certificate_index.json}}.
The complete data are in the
\href{https://github.com/SelenaJXWANG/srg-gegenbauer-counting/tree/85cd39b74c9ef8a61ab746deb1102af3eeae7e10/results/certificates}{\texttt{results/certificates/} directory}.
\begin{table}[H]
\centering\small
\caption{Certificate inputs used for the displayed contradictions.
Filenames are relative to the indicated case directory; the four
five-point certificates are read directly from the main TeX tables.}
\label{tab:certificate-files}
\begin{tabular}{@{}lp{.64\textwidth}@{}}
\toprule
$(v,k,\lambda,\mu)$ & Certificate source\\
\midrule
$(351,140,73,44)$ & \nolinkurl{raw_certificate.json}\\
$(375,102,45,21)$ & \nolinkurl{exact_certificate.json}\\
$(405,132,63,33)$ & \nolinkurl{ordinary_counting_certificate/exact_certificate.json}\\
$(441,88,35,13)$ & \nolinkurl{exact_certificate.json}\\
$(476,133,60,28)$ & \nolinkurl{raw_certificate.json}\\
$(540,147,66,30)$ & Tables~\ref{tab:direct-functions} and~\ref{tab:direct-coeff-a}\\
$(550,162,75,36)$ & Tables~\ref{tab:direct-functions} and~\ref{tab:direct-coeff-b}\\
$(575,112,45,16)$ & \nolinkurl{exact_certificate.json}\\
$(703,182,81,35)$ & Tables~\ref{tab:direct-functions} and~\ref{tab:direct-coeff-b}\\
$(1344,221,88,26)$ & Tables~\ref{tab:direct-functions} and~\ref{tab:direct-coeff-a}\\
\bottomrule
\end{tabular}
\end{table}
To reproduce the fixed snapshot, run
\begingroup\small
\begin{verbatim}
git clone https://github.com/SelenaJXWANG/srg-gegenbauer-counting.git
cd srg-gegenbauer-counting
git checkout 85cd39b74c9ef8a61ab746deb1102af3eeae7e10
python3 -S code/verify.py
\end{verbatim}
\endgroup
This requires Python 3.9 or later and only its standard library.
The five stages check the retained ten-case constructions, the ordinary
counting proof and all-degree comparison for $405$, the actual short
TeX certificates, the expanded TeX certificates, and the article's
parameter and structural data. A successful run ends with
\begin{quote}\small\ttfamily
PASS: five exact verification stages; fixed inputs unchanged.
\end{quote}
The generated report is \nolinkurl{results/latest_verification/summary.json};
the retained check for this release is
\nolinkurl{results/release_checks/summary.json}. No SDP solver is needed.
The common command also stages the preserved engines with their required
input paths; individual engine files are not separate public entry points.

The same command is run by the repository's
\href{https://github.com/SelenaJXWANG/srg-gegenbauer-counting/actions}{GitHub Actions workflow}.
For the fixed snapshot above, it completed successfully under Python
3.9 and 3.12; the
\href{https://github.com/SelenaJXWANG/srg-gegenbauer-counting/actions/runs/38571633757}{recorded workflow run}
provides the execution logs. These checks verify the finite rational
calculations, while the counting and positivity arguments in the article
justify the mathematical implications. Code is licensed under MIT;
the article, supplement, and certificate data are licensed under CC BY 4.0.

Where earlier raw JSON certificates are retained, they need not match
the printed five-point directions. The TeX tables are
the inputs for those four printed proofs, and $1344$ also has an
independent reconstruction in
\nolinkurl{code/verification/verify_1344_certificate.py}.
For $405$, \nolinkurl{ordinary_counting_certificate/} is the present
proof; \nolinkurl{earlier_structural_certificate/} is a distinct retained
proof using extra zero-count relations. Optional numerical searches
may produce further certificates and are separate from this replay.

\subsection{Exact data and graph encodings}
The supplementary data contain all rational source rows, directions,
weights, coordinate substitutions and verification programs. The
verifiers reconstruct graph types, count substitutions and kernel
coefficients, check reference Gram matrices by exact elimination, and
check each final rational sign. They require no numerical optimizer.
Appendices~\ref{app:directions} and~\ref{app:weights} print the functions
and multipliers for $351$ and $476$; Supplement~\cite{supp405}
prints the complete $405$ certificate and its reconstruction formulas.
The full numerical source lists for the structural cases accompany the
article; Section~\ref{sec:structural} proves their source conditions and
gives the resulting explicit contradictions.

For the five-point and six-point certificate data,
edge strings use the order
$01,02,\ldots,0(h-1),12,\ldots,(h-2)(h-1)$.
For the structural and $405$ data, an integer graph mask puts edge $ij$,
$i<j$, in bit $j(j-1)/2+i$, giving the order
$01,02,12,03,13,23,\ldots$.
In the structural data, a catalogue record $(\mathrm{id},h,b)$
identifies $\mathrm{id}$ with the $h$-vertex graph of mask $b$;
catalogue identifiers are not masks. The graphs $C_j$ follow the
free-column order recorded with the affine substitution.
All profile vectors use binary lexicographic order with coordinate $0$
first. The decoding convention is part of the certificate specification.

\subsection{Normalization of the structural certificates}
\label{app:structural-normalization}
For an $m$-vertex anchor, put $D=d-m$ and
$u_x=\sqrt{3-\rho}\,p_x$. Write
$\zeta=\langle u_x^\perp,u_y^\perp\rangle$,
$\eta=\|u_x^\perp\|^2$ and $\eta'=\|u_y^\perp\|^2$.
The structural source data use the kernels
$1$, $\zeta$ and $\zeta^2-\eta\eta'/D$.
Consequently a source row before its positive row normalization is
\[
 -\frac{2^{\binom{m+1}{2}}}{(v)_{m+1}}\,
 \chi_\ell S(H,\ell,f),\qquad
 (\chi_0,\chi_1,\chi_2)=
 \left(1,3-\rho,(3-\rho)^2\frac{D-1}{D}\right).
\]
The $R_i$ in \eqref{eq:struct-margin} are the resulting rows after
the stored positive row normalization.
All reference Gram matrices are positive definite. The stored $f$ gives
rational values on the retained profiles in binary lexicographic order.
A profile is omitted only if its one-vertex extension has a proved zero
count or its prescribed residual squared length is negative; neither
can occur at an actual reference copy. Set $f=0$ on every such profile.
Coefficients at forbidden graph counts are removed by their zero-count
equations. These conventions introduce no additional sign or scale.

For each parameter set, the data contain $58$ integer witnesses for
zero counts and $273$ witnesses for $76$ distinct completion equations.
After ordinary counting substitutions their rank is $63$. The exact
affine map has $110$ free scaled graph counts and constant coordinate $1$;
its free rows are an identity matrix. Exact substitution and the rank
calculation show that it parametrizes the entire solution space of
these equations. The rational source lists, row normalizations and
positive weights determine every coefficient in
\eqref{eq:struct-margin}, including the bounded residual terms.

\begin{table}[H]
\centering
\caption{Sources in the three structural certificates, before adding the
count-bound terms of~\eqref{eq:struct-margin}.}
\label{tab:struct-certificates}
\begin{tabular}{rrrrr}
\toprule
$v$&Count sources&Kernel sources&Quartics&Total\\
\midrule
375&13&97&1&111\\
441&21&88&2&111\\
575&60&48&3&111\\
\bottomrule
\end{tabular}
\end{table}
\subsection{Five-point and six-point data normalization}
The retained five-point and six-point data store the counts $N_F/(v|\Aut F|)$ and the energies
$S(H,\ell,f)/(v|\Aut H|)$. Multiplying an archived identity by $v$ restores
the present normalization, with automorphism factors absorbed into the
multipliers. The definition of $S$ is unchanged.

\subsection{A separate numerical reproduction}
The accompanying reproduction code implements a search for fresh
rational certificates. In a separate research run, it produced verified
certificates for all ten parameter sets. The six cases of
orders five and six are rebuilt from the parameters; the four seven-point
cases use fresh optimization on the previously verified counting and
structural models. Their rational certificates and conversions to the
present $S$ convention pass exact verification. They are alternative
positive combinations; all displayed functions, source inventories and
margins in this paper refer to the certificates specified here.
The distribution includes these printed certificates and the discovery
code; the alternative numerical-run outputs are not needed for their
verification and are not included.

The numerical reproduction uses CVXPY~\cite{cvxpy} to model the
semidefinite programs and Clarabel~\cite{clarabel} as its default solver.
Array operations use NumPy~\cite{numpy}, and numerical linear programs
use SciPy~\cite{scipy} through its HiGHS interface. Exact replay uses
Python's rational arithmetic and does not depend on a numerical solver.

\section{Coefficients for the five-point certificates}\label{app:five-coefficients}
The entries below are the strictly positive rational coefficients in
\eqref{eq:direct-contradiction}. Together with the functions and multipliers
in Table~\ref{tab:direct-functions}, they give every coefficient of the
four identities in Section~\ref{sec:direct}.
\begin{table}[H]\centering\small
\caption{Exact coefficients in \eqref{eq:direct-contradiction}, using labelled counts $N_F$.}
\label{tab:direct-coeff-a}
\renewcommand{\arraystretch}{1.8}
\begin{tabular}{ccc}\toprule
&$v=540$&$v=1344$\\\midrule
$b_0$&$\dfrac{574630684892568}{6496825}$&$\dfrac{11861558480040192}{18036575}$\\
$b_1$&$\dfrac{519736215717}{124791014600000}$&$\dfrac{5233918851}{171401572225}$\\
$b_2$&$\dfrac{66130353}{909555500}$&$\dfrac{123153959}{15944332300}$\\
$b_3$&$\dfrac{2901906377541}{62395507300000}$&$\dfrac{22833078929}{1028409433350}$\\
$b_4$&$\dfrac{341895786273}{24958202920000}$&$\dfrac{118254493}{16587248925}$\\
\bottomrule\end{tabular}\end{table}
\begin{table}[H]\centering\small
\caption{Exact coefficients in \eqref{eq:direct-contradiction}, using labelled counts $N_F$.}
\label{tab:direct-coeff-b}
\renewcommand{\arraystretch}{1.8}
\begin{tabular}{ccc}\toprule
&$v=550$&$v=703$\\\midrule
$b_0$&$\dfrac{3153820063124750}{4826151}$&$\dfrac{827108257923964177}{2718487200}$\\
$b_1$&$\dfrac{2768645749393}{8561109258900}$&$\dfrac{37006789818385019}{667991024363520000}$\\
$b_2$&$\dfrac{19500242539}{15732075150}$&$\dfrac{133712632548389}{343508042592000}$\\
$b_3$&$\dfrac{296782302161}{23543050461975}$&$\dfrac{665498801527621007}{8683883316725760000}$\\
$b_4$&$\dfrac{1327509707}{778282659900}$&$\dfrac{509997958311169}{108548541459072000}$\\
\bottomrule\end{tabular}\end{table}
\section{Rational directions for the six-point certificates}\label{app:directions}
The tables give all rational directions for $351$ and $476$.  For $m=4$, the sixteen
entries are in binary lexicographic order $0000,0001,\ldots,1111$;
edge strings list $01,02,03,12,13,23$.  As before, the vector in a row
is a complete specification of the function on adjacency sets.

\begingroup\small\begin{longtable}{rrrl}
\caption{All rational directions for $v=351$; divide each displayed vector by $30$.}\label{tab:direct-directions-351}\\
\toprule $i$&$H_i$&$\ell_i$&$30f_i$\\\midrule\endfirsthead
\toprule $i$&$H_i$&$\ell_i$&$30f_i$\\\midrule\endhead
\bottomrule\endfoot
1&000&1&\scriptsize $(1,9,9,-20,9,-20,-20,30)$\\
2&000000&1&\scriptsize $(0,3,-5,7,-3,0,27,-30,5,-27,0,18,-7,29,-17,0)$\\
3&000001&1&\scriptsize $(0,-7,-7,-5,-9,5,5,16,-9,5,5,16,15,-1,-1,-30)$\\
4&000011&1&\scriptsize $(-2,4,-9,-7,-9,-7,25,5,1,-20,12,20,12,20,-30,-17)$\\
5&000011&1&\scriptsize $(0,0,11,-18,-11,18,0,0,0,0,-24,30,24,-30,0,0)$\\
6&000011&2&\scriptsize $(5,-18,5,-6,5,-6,9,8,4,16,-12,12,-12,12,-30,9)$\\
7&000111&1&\scriptsize $(5,-5,-5,-6,-5,-6,-6,29,-24,17,17,1,17,1,1,-30)$\\
8&001011&1&\scriptsize $(8,-30,4,15,4,15,-8,-9,4,15,-8,-9,-8,-9,3,12)$\\
9&001100&1&\scriptsize $(0,6,-6,0,-6,0,30,-24,6,-30,0,24,0,24,-24,0)$\\
10&001100&1&\scriptsize $(-6,9,9,-6,9,-6,-1,-9,9,-1,-6,-9,-6,-9,-9,30)$\\
11&001100&2&\scriptsize $(0,18,-15,-1,15,-14,0,-30,-18,0,14,25,1,-25,30,0)$\\
12&001111&1&\scriptsize $(10,-19,-5,16,-5,16,-13,-1,-5,13,-7,-4,-7,-4,30,-16)$\\
13&011110&1&\scriptsize $(15,-8,-8,-2,-8,-1,-1,14,-8,-1,-1,14,-2,14,14,-30)$\\
14&011110&2&\scriptsize $(3,-6,-6,30,-6,-19,-19,4,-6,-19,-19,4,30,4,4,19)$\\
15&011111&1&\scriptsize $(1,-12,-12,30,0,3,3,-13,0,3,3,-13,7,-2,-2,5)$\\
16&011111&1&\scriptsize $(-15,7,7,-3,21,-1,-1,-14,21,-1,-1,-14,-30,-2,-2,30)$\\
17&111111&1&\scriptsize $(16,-12,-12,3,-12,3,3,11,-12,3,3,11,3,11,11,-30)$\\
\end{longtable}\endgroup

\begingroup\small\begin{longtable}{rrrl}
\caption{All rational directions for $v=476$; divide each displayed vector by $10$.}\label{tab:direct-directions-476}\\
\toprule $i$&$H_i$&$\ell_i$&$10f_i$\\\midrule\endfirsthead
\toprule $i$&$H_i$&$\ell_i$&$10f_i$\\\midrule\endhead
\bottomrule\endfoot
1&111&1&\scriptsize $(-2,5,5,-7,5,-7,-7,10)$\\
2&000011&1&\scriptsize $(0,0,1,-4,-1,4,0,0,0,0,-7,10,7,-10,0,0)$\\
3&001011&1&\scriptsize $(0,0,4,-1,-2,1,-6,4,-2,1,-4,3,10,-7,0,0)$\\
4&001011&1&\scriptsize $(4,-10,-1,7,-1,7,0,-4,-1,7,0,-4,0,-4,0,3)$\\
5&001100&1&\scriptsize $(0,-1,1,0,1,0,9,-10,-1,-9,0,10,0,10,-10,0)$\\
6&001111&1&\scriptsize $(0,-9,-4,10,-4,10,-4,0,-4,7,8,-9,8,-9,-2,1)$\\
7&011110&1&\scriptsize $(0,9,9,1,-9,0,0,-10,-9,0,0,-10,-1,10,10,0)$\\
8&011110&1&\scriptsize $(0,1,-1,0,-1,-1,10,-8,1,-10,1,8,0,10,-10,0)$\\
9&011110&2&\scriptsize $(0,0,0,-10,0,0,0,-1,0,0,0,-1,10,1,1,0)$\\
10&011110&2&\scriptsize $(0,-6,6,0,10,-2,-7,7,-10,7,2,-7,0,-4,4,0)$\\
11&011111&1&\scriptsize $(1,0,0,1,-3,-1,-1,3,-3,-1,-1,3,2,5,5,-10)$\\
12&011111&1&\scriptsize $(0,0,0,0,0,-5,5,0,0,-5,5,0,0,10,-10,0)$\\
13&011111&1&\scriptsize $(0,-4,-4,10,-2,1,1,-3,-2,1,1,-3,8,-3,-3,-1)$\\
14&011111&2&\scriptsize $(0,0,0,0,-6,3,3,10,6,-3,-3,-10,0,0,0,0)$\\
15&111111&1&\scriptsize $(3,7,7,-10,7,-10,-10,7,7,-10,-10,7,-10,7,7,1)$\\
16&111111&2&\scriptsize $(2,-9,-9,0,-9,0,0,10,-9,0,0,10,0,10,10,-3)$\\
\end{longtable}\endgroup

\section{Integer multipliers for the six-point certificates}\label{app:weights}
\providecommand{\srgBigInt}[3]{\left[\begin{array}{@{}r@{}}#1\\#2\\#3\end{array}\right]_{40}}
The multipliers include all automorphism factors and refer to labelled
$N$ and unnormalized $S$. There are $17$ kernel terms and $7$ count
terms for $351$, and $16$ kernel terms and $8$ count terms for $476$.
With the normalization of Section~\ref{sec:direct}, each identity has
constant $-1$. The machine-readable counterparts are the two
\nolinkurl{raw_certificate.json} files in Table~\ref{tab:certificate-files};
the verifier compares them with every integer printed below. The full
tables are retained so that the exact certificate is also specified
within the paper. Within each $v$-block write
$\omega_i=\omega_{v,i}$ and $\zeta_j=\zeta_{v,j}$. We print integers as
\[
 \srgBigInt{a}{b}{c}=a\,10^{80}+b\,10^{40}+c
 \qquad(0\le a,b,c<10^{40}).
\]
Graphs use the edge-string convention in Appendix~\ref{app:verification}.
The common scales are
\[
 L_{351}=\srgBigInt{102711949647804269727238704359485866911}{7090228324872847275751373679454059820670}{1076412292550227782101992011071927842880}.
\]
\[
 L_{476}=\srgBigInt{128341483}{4387833639899167631266490996799829173466}{4104560806157292825403747795632063212800}.
\]
\clearpage
\begingroup\fontsize{7.2}{9}\selectfont
\setlength{\tabcolsep}{1.5pt}
\renewcommand{\arraystretch}{1.06}
\begin{longtable}{rcrlc}
\caption{Complete integer weights for $v=351$. The row $i$ selects the function in Appendix~\ref{app:directions}; $G_j$ is the six-vertex graph with the displayed edge string.}\label{tab:six351-weights}\\
\toprule $i$&$\omega_i$&$j$&$G_j$&$\zeta_j$\\\midrule\endfirsthead
\toprule $i$&$\omega_i$&$j$&$G_j$&$\zeta_j$\\\midrule\endhead
\bottomrule\endfoot

1&$\srgBigInt{140262026891169625080174076332493}{402642432273172888010149145022689052449}{9108507321249499450249403888842809600000}$&1&\texttt{000010001001011}&$\srgBigInt{21727122221693832488348818346229}{5870717876111924047234281078378676719478}{4202236583231146898001697016679035516330}$\\[1pt]

2&$\srgBigInt{9027285625014494631942984406547}{2285407457457158092134549667463318507240}{5528233941778865256370366886213792456000}$&2&\texttt{000110011011110}&$\srgBigInt{454817647483139570977157992483908}{4525746483369943415330728387435296123075}{2079341097724794930652082584472056188819}$\\[1pt]

3&$\srgBigInt{188304312248630294141452859386598}{2427829677299695212762874421695603519227}{8802927176755503307415108560935126400000}$&3&\texttt{000110011011111}&$\srgBigInt{347683263903066310248246571598587}{4685715507194972718252169150185073625732}{1916025133489648510404303567469403433546}$\\[1pt]

4&$\srgBigInt{33007457788580689459563718579015}{5196092378025351170368317686296951450104}{4684986855306800462739663305789919500000}$&4&\texttt{000110011111110}&$\srgBigInt{3369959043029563906427789218335620}{4530034752955328546104660808623111565624}{6026712397667319220082215224249717034184}$\\[1pt]

5&$\srgBigInt{6017719748416982696758134552982}{1871196422489024955017279954013811713578}{6277584542500652125291651896329654700000}$&5&\texttt{000110111111000}&$\srgBigInt{609026391690289958078804084535506}{7304131907204129798061187119586083204943}{245263261426625719659511163466377067579}$\\[1pt]

6&$\srgBigInt{97773520988983403406256931285066}{1835992994959336292071600822142713052862}{9833052338791783133787084248417162500000}$&6&\texttt{001110111111000}&$\srgBigInt{116307044230683818208992812601676}{5068737547707512623155175408717750511277}{8078259045736268576347343779774397582004}$\\[1pt]

7&$\srgBigInt{35400097741269002402380729786438}{3289049985537485265485691822790714245864}{8012796245313801796832855062677630576000}$&7&\texttt{001110111111001}&$\srgBigInt{1444815902054691834456912919554414}{5852692936275325101946402549302898575841}{5895167162896407063830271323309577758504}$\\[1pt]

8&$\srgBigInt{369509214537610886754996110746551}{2147920939113707467005112703494131646343}{6202941347112613832159927597385497344000}$&&&\\[1pt]

9&$\srgBigInt{61640744961074394115235478358136}{4790871484077601812963527361987060278298}{7401938012689846937072584160480639872000}$&&&\\[1pt]

10&$\srgBigInt{231445612675255990474046680219498}{2965192612214787131889538087854222302562}{3976570132192282071534601936029325184000}$&&&\\[1pt]

11&$\srgBigInt{14484213607788919130425343915937}{3148873514931183152823666235384313825288}{2037616496668923533911873336370135040000}$&&&\\[1pt]

12&$\srgBigInt{899089634309870492770800215884828}{249607215509471011429960060384782485374}{5770175143889076782026056863049010480000}$&&&\\[1pt]

13&$\srgBigInt{161954488799111804444772990608552}{1028559918805719878034494956705656961357}{3317545697735941650026783493441282780000}$&&&\\[1pt]

14&$\srgBigInt{413358868328204583373213681940387}{9866345230542660047869583168615358465701}{9313466666083494675981761391317817297500}$&&&\\[1pt]

15&$\srgBigInt{73156995329616085324056788660501}{975747532324816598714120615853914249585}{5579840156451171999389650347285131300000}$&&&\\[1pt]

16&$\srgBigInt{306359992133369510665913881378707}{7198911732455708046783206681994856035895}{6309382295627641450303190210818896800000}$&&&\\[1pt]

17&$\srgBigInt{39087066120075618692186837051389}{3544778065860184420249950747432742974112}{1107790338959812320089453460505268392000}$&&&\\[1pt]

\end{longtable}\endgroup
\clearpage
\begingroup\fontsize{7.2}{9}\selectfont
\setlength{\tabcolsep}{1.5pt}
\renewcommand{\arraystretch}{1.06}
\begin{longtable}{rcrlc}
\caption{Complete integer weights for $v=476$. The row $i$ selects the function in Appendix~\ref{app:directions}; $G_j$ is the six-vertex graph with the displayed edge string.}\label{tab:six476-weights}\\
\toprule $i$&$\omega_i$&$j$&$G_j$&$\zeta_j$\\\midrule\endfirsthead
\toprule $i$&$\omega_i$&$j$&$G_j$&$\zeta_j$\\\midrule\endhead
\bottomrule\endfoot

1&$\srgBigInt{1}{1532903875339920837204373990570212030453}{7549696509976445269427155079054519695200}$&1&\texttt{000010011011110}&$\srgBigInt{26}{9830849083055629150240368678627677481105}{9393004220420023157014711307998623552367}$\\[1pt]

2&$\srgBigInt{5}{4211636264983894030186443184728863211590}{234861464398603048720636543520782956800}$&2&\texttt{000110011011111}&$\srgBigInt{95}{7083599885321012957152103625761292689695}{4674580075927447635648727252566658637768}$\\[1pt]

3&$\srgBigInt{8}{770386311975691435167761473344271024643}{6576510960066313837102290165927183884000}$&3&\texttt{000110011111110}&$\srgBigInt{51}{422891615578313615850638467025161051840}{5110526244023460081340274099125868909762}$\\[1pt]

4&$\srgBigInt{9}{3946670426081474522384315251415560012652}{2689884726462183010389663315410250798000}$&4&\texttt{000110111111000}&$\srgBigInt{74}{7250411576366376348243592631984137955526}{8628969446137315823148429999298070496028}$\\[1pt]

5&$\srgBigInt{3}{615785654518659065687888819388354524540}{6185773042805127299448341693985913240000}$&5&\texttt{000110111111010}&$\srgBigInt{32}{9879573890969416942948506319447406128698}{6956066889439371456165445230857791365343}$\\[1pt]

6&$\srgBigInt{24}{9006202787169927901301480772000041371074}{8797589647922124754375056207932591616000}$&6&\texttt{001110111111000}&$\srgBigInt{126}{2603439299125317564430478465934637535447}{248053378819080341004013058929739958835}$\\[1pt]

7&$\srgBigInt{1}{690707263130732125622572270541627184547}{6139204641884343984771427977253606716250}$&7&\texttt{001110111111011}&$\srgBigInt{169}{3175493685256253313785902097733855861118}{875183165568377264664111504225650974669}$\\[1pt]

8&$\srgBigInt{2}{1559687142264927778101806481602550726851}{8296139835015759052404005500241945691800}$&8&\texttt{011111111011110}&$\srgBigInt{5}{4972661694553314801873304817326813829399}{1871466464399734527480048897333033374624}$\\[1pt]

9&$\srgBigInt{71}{1533514168334911183500195002955778876296}{5119448340281984647164750642267255840325}$&&&\\[1pt]

10&$\srgBigInt{37}{1714642777539251493676478363706140175326}{9336930383837753886146814148139860589100}$&&&\\[1pt]

11&$\srgBigInt{7}{4457612952471220848564583332389729623008}{8077269000384674118960023021587680383600}$&&&\\[1pt]

12&$\srgBigInt{23}{463295452950103318511592310413201110236}{8238611539394202537707693911158640337496}$&&&\\[1pt]

13&$\srgBigInt{120}{7576419446140606090820643123118388303458}{266298012796449102025379519228211453200}$&&&\\[1pt]

14&$\srgBigInt{1}{701463304004479506919490660943427723153}{2771639061770650087630270675737582505600}$&&&\\[1pt]

15&$\srgBigInt{2}{5447305043906599301240013889074606104941}{1117852532327002617425936355666249410400}$&&&\\[1pt]

16&$\srgBigInt{4}{3008436872385535446416295472525510036297}{7439257850852303756512661288968216684800}$&&&\\[1pt]

\end{longtable}\endgroup
\clearpage
\section*{Acknowledgements}
The mathematical ideas, research design, choice of constraints, and
interpretation of the results were developed by the authors. We used
GPT (OpenAI) to assist with implementing these ideas in code and
revising the implementations under our direction. The resulting
nonexistence claims are supported by the exact rational certificates
and verification procedures supplied with this article. The authors
take responsibility for the mathematical arguments, computations,
and presentation.

\begingroup\small
\begin{thebibliography}{S405}
\raggedright
\bibitem[KG22]{KG}
J.~H. Koolen and B. Gebremichel,
There does not exist a strongly regular graph with parameters
$(1911,270,105,27)$,
\emph{Electronic Journal of Combinatorics} \textbf{29}(2) (2022), P2.3.
\href{https://doi.org/10.37236/10675}{doi:10.37236/10675}.
\bibitem[LY26]{LY}
Z.-Q. Liao and W.-H. Yu,
\emph{Nonexistence of strongly regular graphs via multipoint spherical
semidefinite bounds},
\href{https://arxiv.org/abs/2609.37901v1}{arXiv:2609.37901v1} (2026).
\bibitem[M08]{musin}
O.~R. Musin, \emph{Multivariate positive definite functions on spheres},
\href{https://arxiv.org/abs/math/0701083v2}{arXiv:math/0701083v2} (2008).
All section, definition, theorem and corollary numbers refer to this version.
\bibitem[KY22]{kaoyu}
W.-J. Kao and W.-H. Yu, \emph{Four-point semidefinite bound for equiangular
lines}, \href{https://arxiv.org/abs/2203.05828v1}{arXiv:2203.05828v1} (2022).
\bibitem[K15]{kovacikova}
K. Kov\'a\v{c}ikov\'a, \emph{Induced Subgraphs in Strongly Regular Graphs},
dissertation, Comenius University in Bratislava, 2015.
\href{https://arxiv.org/abs/1812.05353v1}{arXiv:1812.05353v1} (2018).
\bibitem[BV04]{boyd}
S. Boyd and L. Vandenberghe, \emph{Convex Optimization},
Cambridge University Press, 2004.
\href{https://web.stanford.edu/~boyd/cvxbook/}{Author-hosted text}.
\bibitem[DB16]{cvxpy}
S. Diamond and S. Boyd,
CVXPY: A Python-embedded modeling language for convex optimization,
\emph{Journal of Machine Learning Research} \textbf{17}(83) (2016), 1--5.
\href{https://jmlr.org/papers/v17/15-408.html}{Journal article}.
\bibitem[GC24]{clarabel}
P.~J. Goulart and Y. Chen,
\emph{Clarabel: An interior-point solver for conic programs with quadratic
objectives}, \href{https://arxiv.org/abs/2405.12762}{arXiv:2405.12762} (2024).
\bibitem[V+20]{scipy}
P. Virtanen et al.,
SciPy 1.0: Fundamental algorithms for scientific computing in Python,
\emph{Nature Methods} \textbf{17} (2020), 261--272.
\href{https://doi.org/10.1038/s41592-019-0686-2}{doi:10.1038/s41592-019-0686-2}.
\bibitem[H+20]{numpy}
C.~R. Harris et al., Array programming with NumPy,
\emph{Nature} \textbf{585} (2020), 357--362.
\href{https://doi.org/10.1038/s41586-020-2649-2}{doi:10.1038/s41586-020-2649-2}.
\bibitem[S405]{supp405}
Z.-Q. Liao, J. Wang, W.-H. Yu and J. Cai,
\emph{Exact rational certificate for $(405,132,63,33)$},
supplementary material to the present article (14 October 2026),
distributed in the \texttt{paper/} directory of the certificate snapshot
identified in Appendix~\ref{app:delivery},
\href{https://github.com/SelenaJXWANG/srg-gegenbauer-counting/tree/main/paper}{available online}.
\bibitem[Data]{certificateData}
Z.-Q. Liao, J. Wang, W.-H. Yu and J. Cai,
\emph{Certificates and exact verification programs for strongly regular graph nonexistence},
GitHub repository (14 October 2026), certificate snapshot
\href{https://github.com/SelenaJXWANG/srg-gegenbauer-counting/tree/85cd39b74c9ef8a61ab746deb1102af3eeae7e10}{\texttt{85cd39b}},
\url{https://github.com/SelenaJXWANG/srg-gegenbauer-counting}.
\end{thebibliography}
\endgroup
\end{document}


==> anc/srg-gegenbauer-counting-main/paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_Supplement_405_2026-10-14.tex <==
\documentclass[11pt]{article}
\usepackage[T1]{fontenc}
\usepackage{lmodern}
\usepackage{amsmath,amssymb,amsthm,mathtools}
\usepackage{booktabs,array,longtable,float}
\usepackage[a4paper,margin=25mm]{geometry}
\usepackage{microtype}
\usepackage{xcolor}
\definecolor{inkblue}{RGB}{25,68,88}
\usepackage[colorlinks=true,breaklinks=true,linkcolor=inkblue,citecolor=inkblue,urlcolor=inkblue]{hyperref}
\hypersetup{pdftitle={Nonexistence of Strongly Regular Graphs via Gegenbauer Positivity and SRG Counting},pdfauthor={Zhen-Qi Liao, Jiaxin Wang, Wei-Hsuan Yu, Jianfeng Cai}}
\newtheorem{theorem}{Theorem}[section]
\newtheorem{proposition}[theorem]{Proposition}
\newtheorem{lemma}[theorem]{Lemma}
\newtheorem{corollary}[theorem]{Corollary}
\theoremstyle{remark}
\newtheorem{remark}[theorem]{Remark}
\newcommand{\R}{\mathbb R}
\newcommand{\Q}{\mathbb Q}
\newcommand{\Z}{\mathbb Z}
\newcommand{\one}{\mathbf 1}
\newcommand{\ip}[2]{\langle #1,#2\rangle}
\DeclareMathOperator{\Adj}{Adj}
\DeclareMathOperator{\Aut}{Aut}
\DeclareMathOperator{\rank}{rank}
\DeclareMathOperator{\tr}{tr}
\newcommand{\srg}{\operatorname{srg}}
\numberwithin{equation}{section}
\setlength{\emergencystretch}{1.5em}
\allowdisplaybreaks[2]
\hypersetup{pdftitle={Supplementary Material: Exact Rational Certificate for (405,132,63,33)}}
\renewcommand{\thesection}{S\arabic{section}}
\renewcommand{\thetable}{S\arabic{table}}
\begin{document}
\begin{center}
{\Large\bfseries Supplementary Material\par}
\medskip
{\large Exact Rational Certificate for $(405,132,63,33)$\par}
\medskip
Zhen-Qi Liao, Jiaxin Wang, Wei-Hsuan Yu, Jianfeng Cai\par
14 October 2026
\end{center}
% Generated directly from pure_exact_certificate.json; all values checked over Q.
% This appendix needs amsmath, amssymb, array, booktabs, longtable.
\section{Complete rational certificate for 405}
\label{app:405-explicit}
This supplement specifies all $174$ sources and their coefficients for
$(405,132,63,33)$, including every value of all $107$ weight functions.
It also gives formulas that recover every coefficient of the contradiction
from this printed data. No numerical optimizer is part of this specification.

The article, this supplement, and the machine-readable certificate are
publicly available from
\url{https://github.com/SelenaJXWANG/srg-gegenbauer-counting}.
The fixed certificate snapshot is
\href{https://github.com/SelenaJXWANG/srg-gegenbauer-counting/tree/85cd39b74c9ef8a61ab746deb1102af3eeae7e10}{\texttt{85cd39b}};
the certificate locations and verification command are given below.


A graph in the tables is specified by $(h,b)$: it has vertex set
$\{0,\ldots,h-1\}$ and an edge $ij$, $i<j$, exactly when bit
$j(j-1)/2+i$ of the nonnegative integer $b$ is one. The symbol $y_F$
means $2^{\binom h2}N_F/(405)_h$, where $h=|F|$, and is unchanged by relabelling $F$.
The source index $i$ runs from $1$ to $174$. The printed coefficient
$w_i$ is already reduced; no further row normalization is applied.

% Insert after the supplement section heading, before the certificate inventory.
Let $\Gamma$ be a hypothetical strongly regular graph with parameters
$(405,132,63,33)$. For a labelled graph $F$, let $N_F$ count its
injective induced embeddings into $\Gamma$. Write
$(405)_h=\prod_{j=0}^{h-1}(405-j)$, with $(405)_0=1$, and
$[m]=\{0,\ldots,m-1\}$. For a graph $H$ on $[m]$,
$\mathcal N_H(b)$ is the neighbourhood of $b$, and $H_C$ adds one
labelled vertex adjacent precisely to $C\subseteq[m]$.
A binary profile has coordinate $j$ equal to one precisely when
its vertex is adjacent to selected vertex $j$.
The SRG identities give the positive semidefinite matrix
\[
 G=\frac{9I+3\operatorname{Adj}(\Gamma)-J}{8},\qquad
 \operatorname{rank}G=30.
\]
Here $J$ is the all-one matrix. Thus $G$ is the Gram matrix of unit vectors $p_x\in\mathbb R^{30}$.

\subsection*{Exact reconstruction formulas}
For $i\le67$ set $R_i(y)=-y_{F_i}$ using Table~\ref{tab:405-countdata}.
For $i\ge68$, take $H_i$, $\ell_i$ and $f_i$ from
Table~\ref{tab:405-kerneldata}. An array in that table is read row by
row in binary lexicographic profile order, with coordinate $0$ first.
Thus the first entry is $f_i(0,\ldots,0)$ and the last is
$f_i(1,\ldots,1)$. All $2^{|H_i|}$ entries are present.

For an $m$-vertex anchor $H$ and profiles $\sigma,\tau\in\{0,1\}^m$, put
\begin{align*}
 G_H&=(9I+3\operatorname{Adj}(H)-J)/8,
 &b_\sigma&=(3\sigma-\mathbf1)/8,\\
 h_\sigma&=1-b_\sigma^TG_H^{-1}b_\sigma,
 &z_{\sigma\tau}(e)&=(3e-1)/8-b_\sigma^TG_H^{-1}b_\tau,\\
 D&=30-m,
 &(\kappa_0,\kappa_1,\kappa_2)(z,h,h')
   &=\left(1,z,\frac{Dz^2-hh'}{D-1}\right).
\end{align*}
Here $H_\sigma$ adds one labelled vertex with profile $\sigma$,
and $H_{\sigma,\tau;e}$ adds two labelled vertices with those profiles
and edge indicator $e$ between them. Every selected $G_H$ is positive
definite. For row $i\ge68$, take $H=H_i$ and $m=|H_i|$ in these
definitions; thus $h_\sigma$, $z_{\sigma\tau}(e)$ and $D$ belong to
that row's reference graph. Define the row explicitly by
\begin{align}
 R_i(y)={}&-\sum_\sigma f_i(\sigma)^2h_\sigma^{\ell_i}y_{(H_i)_\sigma}
 \notag\\
 &-\frac{404-m}{2^{m+1}}
 \sum_{\sigma,\tau}\sum_{e=0}^1
 f_i(\sigma)f_i(\tau)
 \kappa_{\ell_i}\bigl(z_{\sigma\tau}(e),h_\sigma,h_\tau\bigr)
 y_{(H_i)_{\sigma,\tau;e}}.
 \label{eq:405-printed-rows}
\end{align}
The convention $h^0=1$ is used. Isomorphic extensions are combined
with their full multiplicities. Formula~\eqref{eq:405-printed-rows}
is the negative normalized kernel energy, so $R_i(y)\le0$.
% Insert after eq:405-printed-rows, replacing its existing one-sentence
% assertion that the negative normalized energy is nonpositive if desired.
For a fixed anchor, let $q_x\in\mathbb R^D$, $D=30-m$, be the
orthogonal residuals of $p_x$ for vertices outside the anchor.
With arbitrary real weights $a_x$,
the sums of $a_xa_y\kappa_0$ and $a_xa_y\kappa_1$ are
$(\sum_xa_x)^2$ and $\|\sum_xa_xq_x\|^2$, respectively, while
\[
 \sum_{x,y}a_xa_y\kappa_2(q_x^Tq_y,\|q_x\|^2,\|q_y\|^2)
 =\frac{D}{D-1}\left\|\sum_xa_x
 \left(q_xq_x^T-\frac{\|q_x\|^2}{D}I_D\right)\right\|_F^2\ge0.
\]
Here $\|\cdot\|_F$ is the Frobenius norm.
Take $a_x=f_i(\sigma(x))$ and sum over all labelled embeddings of
the anchor. Multiplication by the positive factor
$2^{\binom{m+1}{2}}/(405)_{m+1}$ gives the negative of
\eqref{eq:405-printed-rows}. Hence $R_i(y)\le0$.


Here is a finite recursion specifying all ordinary counting substitutions.
Let $\mathcal C$ contain one graph of each isomorphism type on at most
seven vertices with minimum degree at least three. It has $173$ elements.
Introduce $x_C=y_C$ for $C\in\mathcal C$. Graph arguments are understood
up to isomorphism: set $\mathcal T(K_1)=1$ and
$\mathcal T(F)=x_C$ whenever $F\cong C\in\mathcal C$.
Fix a labelled representative for each type; for definiteness one may
choose the representative with the least integer edge mask.
For any other type $F$ on at least two vertices, choose a vertex of
minimum degree, delete it to obtain an $m$-vertex graph $H$, and let
$B\subseteq[m]$ be its neighbour set. Then $|B|\le2$, and set
\begin{equation}
 \mathcal T(F)=\frac{2^m e(H,B)}{405-m}\mathcal T(H)
 -\sum_{B\subsetneq B'\subseteq[m]}\mathcal T(H_{B'}),
 \label{eq:405-printed-recursion}
\end{equation}
where
\[
 e(H,B)=
 \begin{cases}
 405-m,&B=\varnothing,\\
 132-\deg_H(b),&B=\{b\},\\
 63-|\mathcal N_H(b)\cap\mathcal N_H(c)|,
       &B=\{b,c\},\ b\sim_Hc,\\
 33-|\mathcal N_H(b)\cap\mathcal N_H(c)|,
       &B=\{b,c\},\ b\not\sim_Hc.
 \end{cases}
\]
Choose the least labelled vertex to break ties, and retain the increasing
order of the surviving labels after deletion. The recursion terminates
because each term has fewer
vertices, or the same number of vertices and more edges. It specifies
$\mathcal T(F)$ using only the ordinary one-vertex counting equations.
The saved independent reconstruction checks all these equations and the
identity rows for the free types. Induction through the recursion then
shows that any choice of representatives gives the same affine expression
in the isomorphism-type variables $x_C$.

Substitute $y_F=\mathcal T(F)$ in every printed source and collect terms:
\begin{equation}
 \sum_{i=1}^{174}w_iR_i\bigl(\mathcal T\bigr)
   =c_0+\sum_{C\in\mathcal C}c_Cx_C.
 \label{eq:405-printed-coefficients}
\end{equation}
This equality defines the rational coefficients completely from the tables
and formulas above. Put $U_C=2^{\binom{|C|}{2}}$ and
$E=-\sum_{c_C<0}c_CU_C$. Exact substitution gives
\begin{equation}
 c_0>\frac{570}{10^{10}},\qquad
 0\le E<\frac{11}{10^{10}}.
 \label{eq:405-printed-rationalbounds}
\end{equation}
These are strict rational comparisons, not rounded decimal estimates.
The original nonnegative counts and empty-set extension equations imply
$0\le x_C\le U_C$. Thus the fully specified certificate is
\begin{align}
 0\;&\ge\sum_{i=1}^{174}w_iR_i\bigl(\mathcal T\bigr)
      +\sum_{c_C\ge0}c_C(-x_C)
      +\sum_{c_C<0}(-c_C)(x_C-U_C)\notag\\
   &=c_0-E>\frac{559}{10^{10}}>0.
 \label{eq:405-printed-contradiction}
\end{align}
All $174$ printed $w_i$ are strictly positive. The direction arrays and
rational coefficients below were generated from the exact inputs and
checked against them entry by entry. In particular, the three
second-degree rows are $i=75,76,85$, all with $(m,b)=(5,222)$,
namely $K_{2,3}$ with bipartition $\{0,1\}\cup\{2,3,4\}$.

\clearpage
\begingroup
\footnotesize
\setlength{\tabcolsep}{3pt}
\renewcommand{\arraystretch}{1.35}
\begin{longtable}{rcr@{\qquad}rcr}
\caption{All $67$ count sources: $R_i=-y_{F_i}$. The two halves continue the same list.}\label{tab:405-countdata}\\
\toprule
$i$&$(|F_i|,b_i)$&$w_i$&$i$&$(|F_i|,b_i)$&$w_i$\\\midrule
\endfirsthead
\toprule
$i$&$(|F_i|,b_i)$&$w_i$&$i$&$(|F_i|,b_i)$&$w_i$\\\midrule
\endhead
\bottomrule\endfoot
1 & $(6,16320)$ & $\frac{4432931675086999}{28800000000000000000}$ & 35 & $(7,2096133)$ & $\frac{6747144395871761}{151040000000000000000}$\\[2pt]
2 & $(6,32704)$ & $\frac{293735452161148677}{1561600000000000000000}$ & 36 & $(7,236989)$ & $\frac{286267699178147477}{8000000000000000000000}$\\[2pt]
3 & $(6,16322)$ & $\frac{877203395721931}{1600000000000000000}$ & 37 & $(7,879100)$ & $\frac{137770506922513731}{1856000000000000000000}$\\[2pt]
4 & $(6,20286)$ & $\frac{3451229927499611}{100000000000000000000}$ & 38 & $(7,1986296)$ & $\frac{332436897606541119}{7936000000000000000000}$\\[2pt]
5 & $(6,20383)$ & $\frac{15830843590921873}{100000000000000000000}$ & 39 & $(7,1589219)$ & $\frac{1435021605037413981}{92800000000000000000000}$\\[2pt]
6 & $(7,31744)$ & $\frac{12531988346210448997}{34967674880000000000000000}$ & 40 & $(7,1826416)$ & $\frac{2123098113746581}{200000000000000000000}$\\[2pt]
7 & $(7,135533)$ & $\frac{114166116786873949}{16517038080000000000000}$ & 41 & $(7,1048069)$ & $\frac{1668022362929567}{50000000000000000000}$\\[2pt]
8 & $(7,16322)$ & $\frac{842876737944493259}{196864000000000000000000}$ & 42 & $(7,1812083)$ & $\frac{1246650902619059}{40000000000000000000}$\\[2pt]
9 & $(7,1070757)$ & $\frac{748844430532683919}{32268800000000000000000}$ & 43 & $(7,1031904)$ & $\frac{5326029766874909}{250000000000000000000}$\\[2pt]
10 & $(7,54949)$ & $\frac{14499381457879619}{1171200000000000000000}$ & 44 & $(7,2010852)$ & $\frac{83787048882073}{2000000000000000000}$\\[2pt]
11 & $(7,804336)$ & $\frac{6972705278438623423}{581877760000000000000000}$ & 45 & $(7,522068)$ & $\frac{5215829357476963}{1000000000000000000000}$\\[2pt]
12 & $(7,1333347)$ & $\frac{4102975363865369084583}{153610485760000000000000000}$ & 46 & $(7,980401)$ & $\frac{18404445824673}{1000000000000000000}$\\[2pt]
13 & $(7,706085)$ & $\frac{171779308337167990101}{55700070400000000000000000}$ & 47 & $(7,1779319)$ & $\frac{94173189168359}{2000000000000000000}$\\[2pt]
14 & $(7,54957)$ & $\frac{204178978336526613}{6400000000000000000000}$ & 48 & $(7,577503)$ & $\frac{417198797138760903}{7552000000000000000000}$\\[2pt]
15 & $(7,1510431)$ & $\frac{795305301537721541}{90240000000000000000000}$ & 49 & $(7,1048480)$ & $\frac{9350344806023369883}{1856000000000000000000000}$\\[2pt]
16 & $(7,1048064)$ & $\frac{728634566696438857}{55680000000000000000000}$ & 50 & $(7,122622)$ & $\frac{84235295353712979}{2900000000000000000000}$\\[2pt]
17 & $(7,220067)$ & $\frac{5496089953577656587}{2316800000000000000000000}$ & 51 & $(7,2074227)$ & $\frac{206632462572133}{6250000000000000000}$\\[2pt]
18 & $(7,203768)$ & $\frac{332857829316942321}{24320000000000000000000}$ & 52 & $(7,2079688)$ & $\frac{698823698237899}{200000000000000000000}$\\[2pt]
19 & $(7,326195)$ & $\frac{941500591424178322173}{48022323200000000000000000}$ & 53 & $(7,1899000)$ & $\frac{1297200313453847}{25000000000000000000}$\\[2pt]
20 & $(7,1014793)$ & $\frac{1095021535917172073}{31744000000000000000000}$ & 54 & $(7,912747)$ & $\frac{10510941117098171}{2500000000000000000000}$\\[2pt]
21 & $(7,1368429)$ & $\frac{7397761749711252717}{492032000000000000000000}$ & 55 & $(7,1556448)$ & $\frac{4736859274093761}{200000000000000000000}$\\[2pt]
22 & $(7,1013836)$ & $\frac{13338199636841933}{31744000000000000000000}$ & 56 & $(7,1031664)$ & $\frac{685234461081651}{125000000000000000000}$\\[2pt]
23 & $(7,2089528)$ & $\frac{351829117151688323}{36249600000000000000000}$ & 57 & $(7,2039288)$ & $\frac{3506682217891323}{100000000000000000000}$\\[2pt]
24 & $(7,101885)$ & $\frac{481514543191296839}{15360000000000000000000}$ & 58 & $(7,515576)$ & $\frac{706873785866791}{50000000000000000000}$\\[2pt]
25 & $(7,103933)$ & $\frac{192029838539678101}{16000000000000000000000}$ & 59 & $(7,1867768)$ & $\frac{5432504025953709}{250000000000000000000}$\\[2pt]
26 & $(7,811517)$ & $\frac{425365848244645581}{7424000000000000000000}$ & 60 & $(7,2080712)$ & $\frac{1260473193245211}{250000000000000000000}$\\[2pt]
27 & $(7,1778239)$ & $\frac{199825109401013753209}{15491072000000000000000000}$ & 61 & $(7,1048048)$ & $\frac{3565258606328343}{100000000000000000000}$\\[2pt]
28 & $(7,980400)$ & $\frac{1859742612814188781}{256000000000000000000000}$ & 62 & $(7,2063243)$ & $\frac{12162738640294731}{1000000000000000000000}$\\[2pt]
29 & $(7,813933)$ & $\frac{1296615683685705453}{64000000000000000000000}$ & 63 & $(7,516088)$ & $\frac{18512765334187303}{1000000000000000000000}$\\[2pt]
30 & $(7,1032064)$ & $\frac{95273191495385071}{1600000000000000000000}$ & 64 & $(7,1974265)$ & $\frac{35433620623466983}{10000000000000000000000}$\\[2pt]
31 & $(7,834040)$ & $\frac{873631212813303}{20000000000000000000}$ & 65 & $(7,1556427)$ & $\frac{3736667720297609}{200000000000000000000}$\\[2pt]
32 & $(7,1693356)$ & $\frac{27934881413654937}{1000000000000000000000}$ & 66 & $(7,1048056)$ & $\frac{127274694846441}{10000000000000000000}$\\[2pt]
33 & $(7,946413)$ & $\frac{255814985078879}{25000000000000000000}$ & 67 & $(7,2096632)$ & $\frac{3837598246939311}{200000000000000000000}$\\[2pt]
34 & $(7,1779315)$ & $\frac{2486850137261857}{125000000000000000000}$ &  &  & \\[2pt]
\end{longtable}
\endgroup

\clearpage
\begingroup
\footnotesize
\setlength{\tabcolsep}{2pt}
\setlength{\arraycolsep}{1.5pt}
\renewcommand{\arraystretch}{1.05}
\begin{longtable}{rcl}
\caption{All $107$ kernel sources. The source column gives $(m,b;\ell)$ and the final column gives $w_i$, followed by $f_i$ row by row.}\label{tab:405-kerneldata}\\
\toprule
$i$&$(m,b;\ell)$&$w_i$ and $f_i$\\\midrule
\endfirsthead
\toprule
$i$&$(m,b;\ell)$&$w_i$ and $f_i$\\\midrule
\endhead
\bottomrule\endfoot
68 & $(4,45;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{35565071516699134399}{1318905881618234860000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & -62492 & 152648 & -182005 & 62492 & 0 & -434322 & 463679\\-152648 & 434322 & 0 & -189824 & 182005 & -463679 & 189824 & 0\end{array}$}\end{tabular}\\[8pt]
69 & $(5,621;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{8182262002905589}{7117363909909680000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & -102163 & 161206 & -36784 & 108851 & 266344 & -397454\\36784 & -108851 & -2535 & 15557 & 0 & 0 & -161647 & 220691\\102163 & -161206 & 0 & 0 & 2535 & -15557 & -232095 & 304161\\-266344 & 397454 & 232095 & -304161 & 161647 & -220691 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
70 & $(5,222;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{6159739329383990367}{7328885380069263538400000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 347575 & -303289 & -123 & -44286 & -844 & 968 & 0\\0 & -73921 & 64502 & -42033 & 9419 & -287861 & 329895 & 0\\0 & -73921 & 64502 & -42033 & 9419 & -287861 & 329895 & 0\\0 & -653 & 570 & 58824 & 83 & 402851 & -461675 & 0\end{array}$}\end{tabular}\\[8pt]
71 & $(5,478;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{2323334349629557}{16414562146500000000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & -419980 & 0 & 228562 & 419980 & 0 & -228562 & 0\\0 & 314220 & 0 & -122802 & -314220 & 0 & 122802 & 0\\0 & 314220 & 0 & -122802 & -314220 & 0 & 122802 & 0\\0 & -208460 & 0 & 17042 & 208460 & 0 & -17042 & 0\end{array}$}\end{tabular}\\[8pt]
72 & $(5,1021;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{3865479434076091}{12283033356272437500000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & 0 & 0 & -64660 & 175455 & 175455 & -286251\\0 & 0 & 0 & 0 & 175455 & -286251 & -286251 & 397047\\64660 & -175455 & -175455 & 286251 & 0 & 0 & 0 & 0\\-175455 & 286251 & 286251 & -397047 & 0 & 0 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
73 & $(5,1023;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{491278683697297}{2762886098238000000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-190146 & 61106 & 61106 & 76994 & 61106 & 76994 & 76994 & -87626\\61106 & 76994 & 76994 & -87626 & 76994 & -87626 & -87626 & -165735\\61106 & 76994 & 76994 & -87626 & 76994 & -87626 & -87626 & -165735\\76994 & -87626 & -87626 & -165735 & -87626 & -165735 & -165735 & 819616\end{array}$}\end{tabular}\\[8pt]
74 & $(5,960;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{89599552921041407}{130156161570776911640000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & -40858 & -174319 & 7002 & 29873 & 16920 & 161383\\-48166 & -205497 & 44491 & 424349 & 20572 & 196215 & 38 & -432004\\82023 & 349943 & -20572 & -196215 & -44491 & -424349 & -23 & 253685\\-16920 & -161383 & 3 & -36878 & -19 & 215197 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
75 & $(5,222;2)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{916955097401716893}{50549692936109292447500000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 619508 & -369656 & 13124 & -249851 & 19417 & -32540 & 0\\0 & -330870 & 197428 & 49736 & 133442 & 73585 & -123321 & 0\\0 & -330870 & 197428 & 49736 & 133442 & 73585 & -123321 & 0\\0 & -25549 & 15245 & 61946 & 10304 & 91649 & -153595 & 0\end{array}$}\end{tabular}\\[8pt]
76 & $(5,222;2)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{386746425034437}{53675406395459206542968750000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}117610 & -293584 & -293584 & -14274 & -293584 & -14274 & -14274 & 0\\-34929 & -18491 & -18491 & 265514 & -18491 & 265514 & 265514 & 52070\\-34929 & -18491 & -18491 & 265514 & -18491 & 265514 & 265514 & 52070\\0 & -13820 & -13820 & -290273 & -13820 & -290273 & -290273 & 201821\end{array}$}\end{tabular}\\[8pt]
77 & $(5,478;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{7393629964078759}{110282708584125000000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & -5318 & 0 & -231999 & 5318 & 0 & 231999 & 0\\0 & -90660 & 0 & 327977 & 90660 & 0 & -327977 & 0\\0 & -90660 & 0 & 327977 & 90660 & 0 & -327977 & 0\\0 & 186639 & 0 & -423955 & -186639 & 0 & 423955 & 0\end{array}$}\end{tabular}\\[8pt]
78 & $(5,1005;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{716954813220737}{12297880462118565000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}64187 & 433525 & 59071 & -208362 & 59071 & -208362 & -199932 & 67356\\59071 & -208362 & -30469 & -62510 & -199932 & 67356 & 124176 & 184115\\59071 & -208362 & -199932 & 67356 & -30469 & -62510 & 124176 & 184115\\-199932 & 67356 & 124176 & 184115 & 124176 & 184115 & 63490 & -480943\end{array}$}\end{tabular}\\[8pt]
79 & $(5,1021;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{2083331004868951}{103204847977077196800000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-399921 & 388647 & 388647 & -86977 & 369889 & -41016 & -41016 & 19719\\388647 & -86977 & -86977 & -916 & -41016 & 19719 & 19719 & -15807\\369889 & -41016 & -41016 & 19719 & 4194 & -52694 & -52694 & -7058\\-41016 & 19719 & 19719 & -15807 & -52694 & -7058 & -7058 & 262999\end{array}$}\end{tabular}\\[8pt]
80 & $(5,1023;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{207266842177493}{1492894019299666718750000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 31426 & 61125 & -229740 & 6231 & -93477 & -167198 & 231681\\-143942 & 279300 & 205579 & -120533 & 341842 & -249279 & -179624 & 26609\\45160 & -190111 & -263833 & 322985 & -127570 & 194239 & 263894 & -84813\\245207 & -157975 & -88320 & 3671 & -217067 & 36016 & 18517 & 0\end{array}$}\end{tabular}\\[8pt]
81 & $(5,992;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{2397606624605478069}{1076151862254430798976000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\140279 & 289318 & -83842 & -307654 & -83842 & -307654 & -79047 & 432443\\-140279 & -289318 & 83842 & 307654 & 83842 & 307654 & 79047 & -432443\\0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
82 & $(5,729;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{21910999623230153}{39733433441334633400000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}52995 & -126974 & -126974 & 233401 & 193930 & -204270 & -204270 & 98115\\-126974 & 233401 & 233401 & -166734 & -204270 & 98115 & 98115 & -81008\\-126974 & 233401 & 233401 & -166734 & -204270 & 98115 & 98115 & -81008\\233401 & -166734 & -166734 & -278573 & 98115 & -81008 & -81008 & 358494\end{array}$}\end{tabular}\\[8pt]
83 & $(5,437;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{2791812622047061657}{31607950223891414796800000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-117793 & 101558 & 101558 & 99305 & -97248 & 15131 & 15131 & -248244\\-80543 & 80178 & 80178 & -374556 & -118473 & 107714 & 107714 & 156174\\160685 & -238564 & -238564 & 1214 & -180995 & 226624 & 226624 & -558\\33009 & -68491 & -68491 & 355822 & 291882 & -287530 & -287530 & -9004\end{array}$}\end{tabular}\\[8pt]
84 & $(5,222;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{4877206172843601}{4685022726872320000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 121110 & -369946 & 119 & 248836 & -178 & 58 & 0\\0 & 89238 & -272589 & 139162 & 183351 & -206893 & 67731 & 0\\0 & 89238 & -272589 & 139162 & 183351 & -206893 & 67731 & 0\\0 & 5971 & -18240 & 349364 & 12269 & -519400 & 170037 & 0\end{array}$}\end{tabular}\\[8pt]
85 & $(5,222;2)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{935932178379011067}{20528165536230077984600000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & -490381 & 506130 & 585 & -15749 & -18788 & 18203 & 0\\0 & 151976 & -156857 & -10059 & 4881 & 323273 & -313214 & 0\\0 & 151976 & -156857 & -10059 & 4881 & 323273 & -313214 & 0\\0 & 13296 & -13723 & -771 & 427 & 24784 & -24013 & 0\end{array}$}\end{tabular}\\[8pt]
86 & $(5,1017;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{6051359310862721}{5701364601295101360000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & -328898 & 328898 & 0 & 0 & 9247 & -9247 & 0\\0 & 382723 & -382723 & 0 & 0 & -157371 & 157371 & 0\\0 & 382723 & -382723 & 0 & 0 & -157371 & 157371 & 0\\0 & -208124 & 208124 & 0 & 0 & 77072 & -77072 & 0\end{array}$}\end{tabular}\\[8pt]
87 & $(5,1005;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{1091886607993667}{79953173520691200000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-95956 & 50765 & 238421 & -153404 & 238421 & -153404 & -263515 & 273705\\238421 & -153404 & -20190 & 9199 & -263515 & 273705 & 62945 & -102812\\238421 & -153404 & -263515 & 273705 & -20190 & 9199 & 62945 & -102812\\-263515 & 273705 & 62945 & -102812 & 62945 & -102812 & 164973 & -54391\end{array}$}\end{tabular}\\[8pt]
88 & $(5,1005;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{1654874217157843}{6234361224973875000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & 0 & 0 & 0 & 0 & 353553 & -353553\\0 & 0 & 0 & 0 & -353553 & 353553 & 0 & 0\\0 & 0 & -353553 & 353553 & 0 & 0 & 0 & 0\\353553 & -353553 & 0 & 0 & 0 & 0 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
89 & $(5,1005;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{887493888104349}{3788148743919044000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}276193 & -175335 & -200474 & 220557 & -200474 & 220557 & -77445 & -132673\\-200474 & 220557 & 10665 & 18916 & -77445 & -132673 & 150399 & 79151\\-200474 & 220557 & -77445 & -132673 & 10665 & 18916 & 150399 & 79151\\-77445 & -132673 & 150399 & 79151 & 150399 & 79151 & 212558 & -530634\end{array}$}\end{tabular}\\[8pt]
90 & $(5,1005;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{5120966254311011}{7285839369142031250000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & 0 & 0 & 0 & 0 & -283979 & 411529\\0 & 0 & 0 & 0 & 283979 & -411529 & 0 & 0\\0 & 0 & 283979 & -411529 & 0 & 0 & 0 & 0\\-283979 & 411529 & 0 & 0 & 0 & 0 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
91 & $(5,1021;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{1846732871507397}{5908231139719040000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}110 & -87821 & -87821 & 251457 & 134492 & -45120 & -45120 & -65154\\-87821 & 251457 & 251457 & -444627 & -45120 & -65154 & -65154 & 223033\\134492 & -45120 & -45120 & -65154 & 136105 & -172115 & -172115 & 247369\\-45120 & -65154 & -65154 & 223033 & -172115 & 247369 & 247369 & -353775\end{array}$}\end{tabular}\\[8pt]
92 & $(5,1023;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{18518492245803023}{52346964604387218750000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}38454 & 229458 & 229458 & -110605 & 229458 & -110605 & -110605 & -144064\\229458 & -110605 & -110605 & -144064 & -110605 & -144064 & -144064 & 283596\\229458 & -110605 & -110605 & -144064 & -110605 & -144064 & -144064 & 283596\\-110605 & -144064 & -144064 & 283596 & -144064 & 283596 & 283596 & -57042\end{array}$}\end{tabular}\\[8pt]
93 & $(4,52;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{3532848272568855501}{940832706473123648000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}17908 & -45541 & -45541 & 173550 & -45541 & 173550 & 173550 & -244952\\-125267 & 271367 & 271367 & -359693 & 271367 & -359693 & -359693 & 467277\end{array}$}\end{tabular}\\[8pt]
94 & $(4,45;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{8926077345717279209}{839370681756602992000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-175075 & 151903 & 151903 & 44339 & 151903 & -75637 & 44339 & -293674\\151903 & 44339 & -75637 & -293674 & 44339 & -293674 & -293674 & 716078\end{array}$}\end{tabular}\\[8pt]
95 & $(4,47;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{3771971858146137}{147893835802681552000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}32547 & 5720 & 256576 & -90314 & 5720 & -334335 & -90314 & 214400\\256576 & -90314 & -654571 & 283780 & -90314 & 214400 & 283780 & -203337\end{array}$}\end{tabular}\\[8pt]
96 & $(5,5;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{9517576461589525093}{1203583304045052047360000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & 0 & 0 & 22061 & -237066 & -237066 & 452070\\0 & 0 & 0 & 0 & 64761 & 150243 & 150243 & -365248\\-22061 & 237066 & 237066 & -452070 & 0 & 0 & 0 & 0\\-64761 & -150243 & -150243 & 365248 & 0 & 0 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
97 & $(5,517;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{10438665066265197}{24540654135258729920000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & 0 & 0 & 21098 & -158515 & -158515 & 295933\\0 & 0 & 0 & 0 & -147169 & 284586 & 284586 & -422004\\-21098 & 158515 & 158515 & -295933 & 0 & 0 & 0 & 0\\147169 & -284586 & -284586 & 422004 & 0 & 0 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
98 & $(5,960;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{107394004274549959}{30010951631819714950000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & -4366 & 30550 & -35732 & 250006 & -139430 & -253713\\-552 & 3863 & -17103 & -31121 & -126167 & -229579 & 529 & 552815\\40650 & -284420 & 126167 & 229579 & 17103 & 31121 & -7 & -7509\\139430 & 253713 & -465 & -485927 & -57 & -59379 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
99 & $(5,101;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{155574975945404459}{183032849054322824345600000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 142602 & -142602 & 0 & 45094 & -199320 & 260948 & -106723\\0 & -151729 & 151729 & 0 & -55436 & 218788 & -259734 & 96381\\-45094 & -260948 & 199320 & 106723 & 0 & 317666 & -317666 & 0\\55436 & 259734 & -218788 & -96381 & 0 & -326793 & 326793 & 0\end{array}$}\end{tabular}\\[8pt]
100 & $(5,519;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{441877492854601393}{8960031270109635801600000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-31443 & -27260 & -27260 & 245501 & -55433 & 29586 & 29586 & -328447\\-55433 & 29586 & 29586 & -328447 & -108997 & 78755 & 78755 & 220594\\-55433 & 29586 & 29586 & -328447 & -108997 & 78755 & 78755 & 220594\\-108997 & 78755 & 78755 & 220594 & 360381 & -353364 & -353364 & 26544\end{array}$}\end{tabular}\\[8pt]
101 & $(5,992;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{1983081816301178287}{4846128124605174192256000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-57919 & 313867 & 170247 & -345639 & 170247 & -345639 & -192064 & 261387\\-11955 & -178429 & -136151 & 220316 & -136151 & 220316 & 163133 & -155936\\-11955 & -178429 & -136151 & 220316 & -136151 & 220316 & 163133 & -155936\\193873 & -99369 & -40603 & 37461 & -40603 & 37461 & -1747 & -91275\end{array}$}\end{tabular}\\[8pt]
102 & $(5,992;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{1740690333499091}{2673862676511552000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & -52475 & -196996 & 52475 & 196996 & 0 & 0\\0 & 0 & -72942 & 322413 & 72942 & -322413 & 0 & 0\\0 & 0 & -72942 & 322413 & 72942 & -322413 & 0 & 0\\0 & 0 & 198359 & -447830 & -198359 & 447830 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
103 & $(5,992;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{8940520736711881}{4327709614284727991000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-59517 & -88101 & -100287 & 356895 & -100287 & 356895 & 81770 & -448950\\14723 & -247818 & -56656 & 73412 & -56656 & 73412 & -6200 & 207364\\14723 & -247818 & -56656 & 73412 & -56656 & 73412 & -6200 & 207364\\361455 & 159928 & 13311 & -211006 & 13311 & -211006 & -181 & -127394\end{array}$}\end{tabular}\\[8pt]
104 & $(5,103;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{2477826471212474797}{2513658021948590739200000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-3080 & -128153 & -128153 & 473296 & -1881 & -45553 & 63975 & -207466\\95835 & 21791 & 21791 & -330230 & -101728 & 182243 & 76225 & 41770\\-1881 & 63975 & -45553 & -207466 & -39545 & 175480 & 175480 & -112904\\-101728 & 76225 & 182243 & 41770 & 173368 & -334912 & -334912 & 304964\end{array}$}\end{tabular}\\[8pt]
105 & $(5,433;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{3524220686707390819}{733124843499441639512000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}62964 & -93023 & -93023 & 3504 & 163544 & 82507 & 82507 & -505954\\-295911 & 36470 & 36470 & 77465 & 378 & 124034 & 124034 & 194035\\-198643 & 236437 & 236437 & 522 & -259028 & 144047 & 144047 & -6844\\319689 & -221400 & -221400 & 113442 & 41553 & -143616 & -143616 & -41625\end{array}$}\end{tabular}\\[8pt]
106 & $(5,433;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{7504571763760729033}{3651000141710658034964000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}1226 & -11376 & -11376 & -43256 & -178546 & 99820 & 99820 & -210643\\368046 & -234573 & -234573 & 467838 & 3841 & -36509 & -36509 & -43231\\-24157 & 115482 & 115482 & 426 & -156928 & 94479 & 94479 & 15067\\-194633 & -92280 & -92280 & -129999 & -65893 & 312000 & 312000 & -303247\end{array}$}\end{tabular}\\[8pt]
107 & $(5,613;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{8592577785919841}{21856521898888953600000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 19920 & 44302 & -234153 & 7460 & -34066 & -188722 & 385259\\-39691 & 24599 & -5736 & 190759 & 117516 & -95738 & 64872 & -256581\\-31990 & 44008 & -15318 & 173231 & 30521 & -35852 & 153748 & -318347\\261351 & -278196 & -212917 & 59832 & -345166 & 355325 & 159771 & 0\end{array}$}\end{tabular}\\[8pt]
108 & $(5,437;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{1268231699898718381}{1693509970155417627392000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}24208 & 61785 & 61785 & 92572 & -228891 & -68416 & -68416 & 188323\\-233721 & 203876 & 203876 & -361305 & 365353 & -71427 & -71427 & -15169\\-1849 & 50513 & 50513 & -276575 & 109634 & 115967 & 115967 & -143186\\153802 & -195970 & -195970 & 446088 & -135768 & -65779 & -65779 & 78818\end{array}$}\end{tabular}\\[8pt]
109 & $(5,945;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{60127745932404464559}{128568831263000003414080000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}16780 & -131392 & -131392 & 179364 & 137525 & -56269 & -56269 & -322219\\-146402 & 260535 & 260535 & 62895 & 6687 & -37122 & -37122 & -6131\\-57381 & 48312 & 48312 & 83450 & -275158 & 217412 & 217412 & 81517\\309433 & -173679 & -173679 & -455688 & -96056 & -23222 & -23222 & 272238\end{array}$}\end{tabular}\\[8pt]
110 & $(5,993;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{8918917090767866327}{18100344064088401856000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}116821 & -70907 & -132646 & 215205 & -132646 & 215205 & 46004 & -61693\\-132646 & 215205 & 168951 & -213651 & 168951 & -213651 & 94488 & -21888\\-132646 & 215205 & 168951 & -213651 & 168951 & -213651 & 94488 & -21888\\46004 & -61693 & 94488 & -21888 & 94488 & -21888 & -468965 & 399409\end{array}$}\end{tabular}\\[8pt]
111 & $(5,993;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{1971639743210093}{1051311333794595120000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & 77668 & -292495 & 77668 & -292495 & 161223 & 318355\\-77668 & 292495 & 0 & 0 & 0 & 0 & 40390 & -305141\\-77668 & 292495 & 0 & 0 & 0 & 0 & 40390 & -305141\\-161223 & -318355 & -40390 & 305141 & -40390 & 305141 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
112 & $(5,621;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{293886947787454393}{108542691091493073210000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}39978 & -157957 & 15395 & -52865 & -108767 & 279770 & 114505 & -293373\\-108767 & 279770 & -88976 & -29685 & -405779 & 182958 & 227149 & 106642\\15395 & -52865 & -41200 & 335100 & -88976 & -29685 & 35719 & -10175\\114505 & -293373 & 35719 & -10175 & 227149 & 106642 & 16951 & -360731\end{array}$}\end{tabular}\\[8pt]
113 & $(5,222;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{28258627022212189}{15207733184360847158000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}129598 & 302064 & 302064 & -1164 & 302064 & -1164 & -1164 & 0\\28737 & -191406 & -191406 & -159040 & -191406 & -159040 & -159040 & -9697\\28737 & -191406 & -191406 & -159040 & -191406 & -159040 & -159040 & -9697\\0 & -17877 & -17877 & 329422 & -17877 & 329422 & 329422 & 97662\end{array}$}\end{tabular}\\[8pt]
114 & $(5,1012;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{15529849714389967}{20158207303631200000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & 19043 & -9869 & -86875 & 45021 & 193935 & -161256\\67832 & -35152 & -248381 & 206527 & 54446 & -45272 & 0 & 0\\0 & 0 & -61342 & 52167 & 279840 & -237986 & -344601 & 311922\\-218498 & 185818 & 441346 & -399492 & -96745 & 87570 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
115 & $(5,1016;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{1334751114552388891}{11285211164350150200000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-28548 & -194453 & -194453 & 45361 & -60973 & 238702 & 238702 & 27031\\-60973 & 238702 & 238702 & 27031 & 99987 & -147302 & -147302 & -207526\\-60973 & 238702 & 238702 & 27031 & 99987 & -147302 & -147302 & -207526\\99987 & -147302 & -147302 & -207526 & -3352 & -51366 & -51366 & 521167\end{array}$}\end{tabular}\\[8pt]
116 & $(5,1016;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{205465028551129}{893542963568225000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & 0 & 0 & -8049 & -37157 & -37157 & 82363\\2359 & 10889 & 10889 & -24136 & -245685 & 277643 & 277643 & -309602\\5690 & 26268 & 26268 & -58227 & -101842 & 115089 & 115089 & -128337\\347527 & -392733 & -392733 & 437939 & 0 & 0 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
117 & $(5,1016;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{2374238923720170331}{5377960579829607024000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-39498 & 20340 & 20340 & -57339 & 224897 & -55205 & -55205 & 140726\\224897 & -55205 & -55205 & 140726 & -161048 & -643 & -643 & -291937\\224897 & -55205 & -55205 & 140726 & -161048 & -643 & -643 & -291937\\-161048 & -643 & -643 & -291937 & -6246 & 1400 & 1400 & 656776\end{array}$}\end{tabular}\\[8pt]
118 & $(5,757;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{7778090159809309}{114395153011305824000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}9397 & 50992 & 50992 & -80910 & -159706 & 40031 & 161617 & 62661\\231234 & -128820 & -128820 & 109821 & -115466 & 186224 & 85164 & -195636\\-159706 & 161617 & 40031 & 62661 & 541342 & -348893 & -348893 & 96866\\-115466 & 85164 & 186224 & -195636 & -96554 & -1954 & -1954 & 181227\end{array}$}\end{tabular}\\[8pt]
119 & $(5,478;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{14506664330807267}{18089855369164800000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\-2844 & 190362 & 43998 & -231516 & 190362 & -377880 & -231516 & 419033\\2844 & -190362 & -43998 & 231516 & -190362 & 377880 & 231516 & -419033\\0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
120 & $(5,478;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{11607564714560783}{8972274846207200000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\188578 & -70012 & -226592 & 354248 & -70012 & -341439 & 354248 & -189017\\-188578 & 70012 & 226592 & -354248 & 70012 & 341439 & -354248 & 189017\\0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
121 & $(5,1017;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{3057017586128491}{3569484717170392800000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\-13973 & 150748 & 150748 & -281533 & 434532 & -289196 & -289196 & 137870\\13973 & -150748 & -150748 & 281533 & -434532 & 289196 & 289196 & -137870\\0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
122 & $(5,1005;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{12321983632492903}{6399223084829465625000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & 210787 & -176831 & 118565 & -99465 & -246005 & -191108\\-210787 & 176831 & 0 & 0 & 68884 & 53512 & 30812 & 264803\\-118565 & 99465 & -68884 & -53512 & 0 & 0 & 54779 & 470774\\246005 & 191108 & -30812 & -264803 & -54779 & -470774 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
123 & $(5,1021;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{51851331871681}{958794388997250000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-215410 & 101608 & 101608 & 162862 & 293446 & 15811 & 15811 & -117417\\101608 & 162862 & 162862 & -275889 & 15811 & -117417 & -117417 & 185262\\293446 & 15811 & 15811 & -117417 & 79448 & -225841 & -225841 & 284023\\15811 & -117417 & -117417 & 185262 & -225841 & 284023 & 284023 & -201300\end{array}$}\end{tabular}\\[8pt]
124 & $(5,1021;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{176763181912949}{145370429806927500000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}112526 & 222404 & 222404 & -230419 & -22254 & -87036 & -87036 & 41490\\222404 & -230419 & -230419 & -345719 & -87036 & 41490 & 41490 & 416129\\-22254 & -87036 & -87036 & 41490 & 53130 & -78832 & -78832 & 87291\\-87036 & 41490 & 41490 & 416129 & -78832 & 87291 & 87291 & -335743\end{array}$}\end{tabular}\\[8pt]
125 & $(5,1023;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{1463593012977857}{2875861001477625000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 4742 & 135592 & -196785 & -17938 & 18504 & -164981 & 220865\\-161723 & 220127 & 36642 & -38596 & 251931 & -315644 & -79523 & 86785\\39327 & -61796 & -245281 & 324201 & -29992 & 47153 & 283274 & -356885\\171631 & -212308 & 23812 & -39585 & -253235 & 299221 & 10465 & 0\end{array}$}\end{tabular}\\[8pt]
126 & $(4,56;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{1624697887902654849}{204995233098622956800000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}17548 & 132437 & -26270 & 103227 & -26270 & 103227 & 305731 & -251300\\-26270 & 103227 & 305731 & -251300 & 305731 & -251300 & -494946 & 482984\end{array}$}\end{tabular}\\[8pt]
127 & $(4,56;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{2237150249890325499}{188279035210426657400000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-225329 & 539866 & -31685 & -278873 & -31685 & -278873 & 57374 & 249207\\-31685 & -278873 & 57374 & 249207 & 57374 & 249207 & 148263 & -450866\end{array}$}\end{tabular}\\[8pt]
128 & $(4,60;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{254018830525342133}{30027845200197838800000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-53968 & -30569 & 110699 & -112274 & 110699 & -112274 & -269563 & 222075\\164251 & -181347 & -323116 & 290647 & -323116 & 290647 & 447936 & -431488\end{array}$}\end{tabular}\\[8pt]
129 & $(4,60;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{14094485914483465883}{889012217805864640800000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-68565 & 355954 & 68934 & -412950 & 68934 & -412950 & 68421 & 332223\\-140125 & -218763 & 98344 & 317172 & 98344 & 317172 & -194287 & -277857\end{array}$}\end{tabular}\\[8pt]
130 & $(4,63;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{78185258104877}{3621970367576445000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}91584 & 160136 & 160136 & -289633 & 160136 & -289633 & -289633 & 296904\\160136 & -289633 & -289633 & 296904 & -289633 & 296904 & 296904 & -181952\end{array}$}\end{tabular}\\[8pt]
131 & $(5,5;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{69885431881186891}{377421415292840495104000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & 0 & 0 & 96618 & 123739 & 123739 & -344096\\0 & 0 & 0 & 0 & 26892 & -247248 & -247248 & 467605\\-96618 & -123739 & -123739 & 344096 & 0 & 0 & 0 & 0\\-26892 & 247248 & 247248 & -467605 & 0 & 0 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
132 & $(5,560;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{729552130954857259}{3134532397968187055040000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}77460 & 54998 & 87414 & -25160 & 54998 & -48678 & -25160 & -166211\\54998 & -48678 & -25160 & -166211 & -48678 & -86645 & -166211 & 492154\\38975 & -154337 & -373752 & 304063 & -154337 & 142458 & 304063 & -101507\\-154337 & 142458 & 304063 & -101507 & 142458 & 2289 & -101507 & -232041\end{array}$}\end{tabular}\\[8pt]
133 & $(5,560;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{58263927244992003}{1827453857029607142755840000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}128124 & 3636 & -400895 & 147951 & 3636 & -45412 & 147951 & -149775\\3636 & -45412 & 147951 & -149775 & -45412 & -51311 & -149775 & 454883\\107139 & 76005 & -273114 & 245804 & 76005 & -94885 & 245804 & -217974\\76005 & -94885 & 245804 & -217974 & -94885 & -1984 & -217974 & 141109\end{array}$}\end{tabular}\\[8pt]
134 & $(5,608;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{853536994858899983}{2171271632699596316800000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-32183 & -84477 & -84477 & -31893 & -8849 & -85315 & 85069 & 31910\\125186 & -201979 & -201979 & 300350 & -131149 & 207315 & -1403 & -218762\\-8849 & 85069 & -85315 & 31910 & 214298 & -291144 & -291144 & 223993\\-131149 & -1403 & 207315 & -218762 & -278325 & 289084 & 289084 & -196651\end{array}$}\end{tabular}\\[8pt]
135 & $(5,608;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{3149021250202078981}{5004184087032106602880000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}2923 & 75245 & 75245 & -86547 & 130505 & -185649 & -177729 & 150533\\-20941 & -5383 & -5383 & -50724 & 96049 & -108315 & -119057 & 204742\\130505 & -177729 & -185649 & 150533 & -180833 & 189467 & 189467 & -124681\\96049 & -119057 & -108315 & 204742 & -272738 & 325323 & 325323 & -454332\end{array}$}\end{tabular}\\[8pt]
136 & $(5,608;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{7212844717445993733}{7456607233096421135360000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & -130316 & 130316 & 0 & 5925 & 62867 & 100177 & -168968\\0 & 87181 & -87181 & 0 & 202983 & -228639 & -352219 & 377875\\-5925 & -100177 & -62867 & 168968 & 0 & 167626 & -167626 & 0\\-202983 & 352219 & 228639 & -377875 & 0 & -210761 & 210761 & 0\end{array}$}\end{tabular}\\[8pt]
137 & $(5,564;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{141693271291691529}{524342311754256592000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-35413 & -76345 & 35986 & 102371 & -3791 & 163798 & -34649 & -127913\\-3791 & 163798 & -34649 & -127913 & -80666 & -103405 & 180876 & 19389\\12446 & 303402 & -87020 & -227024 & -102600 & -232953 & 239085 & 108585\\-102600 & -232953 & 239085 & 108585 & 344959 & 24220 & -529434 & 152779\end{array}$}\end{tabular}\\[8pt]
138 & $(5,45;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{1492370246080549}{1852985261944750400000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & 32208 & 103835 & -43423 & -139994 & -17680 & 65055\\-32208 & -103835 & 0 & 0 & -119220 & 438680 & 180323 & -363741\\43423 & 139994 & 119220 & -438680 & 0 & 0 & -133748 & 269790\\17680 & -65055 & -180323 & 363741 & 133748 & -269790 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
139 & $(5,960;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{1201199563946272157}{1839063466538089351120000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & 197348 & -378322 & 54803 & -105058 & -143369 & 294651\\-283216 & 542933 & 48823 & -100341 & 129872 & -266912 & 643 & 8146\\31065 & -59552 & -129872 & 266912 & -48823 & 100341 & -5858 & -74264\\143369 & -294651 & 1133 & 14370 & 4082 & 51748 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
140 & $(5,624;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{1537666233516861473}{10361552426581658493440000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & 0 & 0 & -161367 & 260811 & 92769 & -192212\\161367 & -260811 & -92769 & 192212 & 0 & 0 & 0 & 0\\0 & 0 & 0 & 0 & 278598 & -378041 & -210000 & 309443\\-278598 & 378041 & 210000 & -309443 & 0 & 0 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
141 & $(5,101;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{814213404213043221}{1137891475059258968320000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-36702 & -78538 & -78538 & 397289 & 114702 & 55717 & 68545 & -280662\\2510 & 73468 & 73468 & -215853 & -142524 & 148470 & 159555 & -45687\\114702 & 68545 & 55717 & -280662 & -75843 & -26278 & -26278 & 223502\\-142524 & 159555 & 148470 & -45687 & 301984 & -322822 & -322822 & 274065\end{array}$}\end{tabular}\\[8pt]
142 & $(5,101;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{8422011337352855623}{14310956525563713817600000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 48664 & -48664 & 0 & 78336 & 17490 & 192751 & -288577\\0 & -55034 & 55034 & 0 & 66063 & -155519 & -343519 & 432976\\-78336 & -192751 & -17490 & 288577 & 0 & 126596 & -126596 & 0\\-66063 & 343519 & 155519 & -432976 & 0 & -132966 & 132966 & 0\end{array}$}\end{tabular}\\[8pt]
143 & $(5,101;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{723189644764078673}{2229602389369243966720000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}24991 & -71345 & -71345 & 61445 & -156179 & 149592 & 17988 & 159948\\-92137 & 245387 & 245387 & -244866 & 109630 & -112420 & 36193 & -149188\\-156179 & 17988 & 149592 & 159948 & 437441 & -149356 & -149356 & -272089\\109630 & 36193 & -112420 & -149188 & -180244 & -60476 & -60476 & 452700\end{array}$}\end{tabular}\\[8pt]
144 & $(5,519;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{2555709449439763}{30333438191365922800000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & 0 & 0 & 15385 & -146919 & -146919 & 278453\\-14535 & 138795 & 138795 & -263056 & -9590 & 16863 & 16863 & -24137\\-851 & 8124 & 8124 & -15397 & -163840 & 288101 & 288101 & -412362\\173430 & -304964 & -304964 & 436498 & 0 & 0 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
145 & $(5,47;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{11588690942183502527}{6227729362993572343920000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}93376 & 104890 & -114456 & -91905 & 150679 & 41735 & -21983 & -127884\\-114456 & -91905 & -95689 & 35174 & -21983 & -127884 & 203906 & 178385\\150679 & 41735 & -21983 & -127884 & -382737 & -177808 & 172193 & 311351\\-21983 & -127884 & 203906 & 178385 & 172193 & 311351 & -351663 & -329851\end{array}$}\end{tabular}\\[8pt]
146 & $(5,992;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{200358596968816273}{553075252157223591936000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\-125428 & 49546 & 264603 & -188721 & 264603 & -188721 & -403778 & 327896\\125428 & -49546 & -264603 & 188721 & -264603 & 188721 & 403778 & -327896\\0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
147 & $(5,992;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{8345335823459478377}{6720856760359116258192000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-90138 & 187114 & -220284 & 291484 & -220284 & 291484 & -26396 & -295050\\91439 & -360183 & 41146 & 79400 & 41146 & 79400 & 160941 & -51221\\91439 & -360183 & 41146 & 79400 & 41146 & 79400 & 160941 & -51221\\-116645 & 408110 & 1743 & -164990 & 1743 & -164990 & 914 & -47956\end{array}$}\end{tabular}\\[8pt]
148 & $(5,992;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{506456769176658779}{449801071795995383312000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\55325 & 207438 & -54511 & -363169 & -54511 & -363169 & 185682 & 386916\\-55325 & -207438 & 54511 & 363169 & 54511 & 363169 & -185682 & -386916\\0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
149 & $(5,103;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{8977039161301673}{43020226616174764800000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-20116 & -43919 & -43919 & 149754 & -125299 & 144600 & 120594 & -372072\\168797 & -245624 & -245624 & 89335 & -135626 & 95882 & 90816 & 118272\\-125299 & 120594 & 144600 & -372072 & 52222 & -163150 & -163150 & 443421\\-135626 & 90816 & 95882 & 118272 & 160580 & -91105 & -91105 & -205858\end{array}$}\end{tabular}\\[8pt]
150 & $(5,103;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{828950085459354839}{3197060551531908804992000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}9489 & 11799 & 11799 & 97240 & 191567 & -410714 & -44468 & 63807\\1704 & -98301 & -98301 & -5252 & -198499 & 434084 & 57229 & -115938\\191567 & -44468 & -410714 & 63807 & -102654 & 94885 & 94885 & 89759\\-198499 & 57229 & 434084 & -115938 & 46797 & -78057 & -78057 & -88779\end{array}$}\end{tabular}\\[8pt]
151 & $(5,628;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{1782004166473368917}{2452672546374861552000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-9988 & -56783 & 10458 & -37236 & -2453 & -114884 & -125757 & 183622\\-2453 & -114884 & -125757 & 183622 & -199555 & 347979 & 275795 & -451043\\-67848 & 260700 & -202107 & -76907 & 47712 & -237056 & 196963 & -8643\\47712 & -237056 & 196963 & -8643 & 5383 & 92377 & -285274 & 159179\end{array}$}\end{tabular}\\[8pt]
152 & $(5,628;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{46769778056333567}{70169300037843706875000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}31522 & 143510 & -166495 & 111854 & 1766 & -71297 & 300591 & -188280\\1766 & -71297 & 300591 & -188280 & -76659 & -25517 & -326825 & 223051\\114540 & 187494 & -284195 & 204870 & -94584 & -166434 & 109695 & -234556\\-94584 & -166434 & 109695 & -234556 & 111095 & 175112 & -37918 & 300760\end{array}$}\end{tabular}\\[8pt]
153 & $(5,433;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{2755766554090241463}{27643309784734467430400000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}25911 & -82242 & -82242 & 146360 & 36794 & -108 & -108 & -216611\\123834 & -105012 & -105012 & -67540 & 22046 & -166318 & -166318 & 408317\\116477 & -143725 & -143725 & 17244 & -144662 & 18461 & 18461 & 203770\\-258725 & 151236 & 151236 & 26828 & -66769 & 243705 & 243705 & -544673\end{array}$}\end{tabular}\\[8pt]
154 & $(5,613;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{64450163453280917}{12563784648287565030400000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}5664 & -52839 & -52839 & 69922 & -52839 & 212699 & 69922 & -109522\\-52839 & 212699 & 212699 & -266068 & 69922 & -266068 & -109522 & 228938\\-52839 & 69922 & 212699 & -109522 & 212699 & -266068 & -266068 & 228938\\69922 & -109522 & -266068 & 228938 & -109522 & 228938 & 228938 & -243640\end{array}$}\end{tabular}\\[8pt]
155 & $(5,729;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{4353630263669553}{63265668438845521600000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-84939 & -29650 & -29650 & 117316 & 17092 & 202526 & 202526 & -272757\\-29650 & 117316 & 117316 & -74296 & 202526 & -272757 & -272757 & 253325\\-29650 & 117316 & 117316 & -74296 & 202526 & -272757 & -272757 & 253325\\117316 & -74296 & -74296 & -41495 & -272757 & 253325 & 253325 & -124322\end{array}$}\end{tabular}\\[8pt]
156 & $(5,437;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{2185743559064587}{3517617923316190000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & -61194 & 61194 & 0 & 0 & 172460 & -172460 & 0\\0 & 30255 & -30255 & 0 & 0 & -141521 & 141521 & 0\\0 & 288558 & -288558 & 0 & 0 & -399824 & 399824 & 0\\0 & -257620 & 257620 & 0 & 0 & 368885 & -368885 & 0\end{array}$}\end{tabular}\\[8pt]
157 & $(5,437;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{17207575118691417}{21339370413697321025000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & -88947 & 88947 & 0 & 0 & 84338 & -84338 & 0\\0 & 423517 & -423517 & 0 & 0 & -424400 & 424400 & 0\\0 & -176671 & 176671 & 0 & 0 & 109860 & -109860 & 0\\0 & -163346 & 163346 & 0 & 0 & 235649 & -235649 & 0\end{array}$}\end{tabular}\\[8pt]
158 & $(5,437;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{10185159341417010557}{6587923155239780652720000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-67920 & -71529 & -71529 & 330881 & -221282 & 149793 & 149793 & -129611\\83933 & -716 & -716 & -145769 & 223608 & -225215 & -225215 & 221495\\-44272 & 26039 & 26039 & 47729 & -151004 & 26552 & 26552 & -26231\\-354393 & 123477 & 123477 & -4732 & 474104 & 28824 & 28824 & -350988\end{array}$}\end{tabular}\\[8pt]
159 & $(5,945;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{200607639057790431}{183403343487966162944000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-102001 & 53022 & 53022 & -51522 & 57213 & 61967 & 61967 & -210729\\-123460 & 96065 & 96065 & -86483 & 161831 & -269930 & -269930 & 370788\\292293 & -197472 & -197472 & 84837 & -227619 & -14844 & -14844 & 249307\\-127755 & 32246 & 32246 & 43873 & -7563 & 213132 & 213132 & -423227\end{array}$}\end{tabular}\\[8pt]
160 & $(5,945;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{2111976310256997093}{3214419668485395717580000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}38596 & -8311 & -8311 & -422884 & -69277 & -116414 & -116414 & 58650\\-231681 & 20131 & 20131 & 68569 & 15619 & 401321 & 401321 & -51045\\-146864 & 305857 & 305857 & 89406 & 132021 & -105372 & -105372 & 168833\\106129 & -62501 & -62501 & -11623 & -117282 & -161972 & -161972 & -172646\end{array}$}\end{tabular}\\[8pt]
161 & $(5,993;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{2764895030026724011}{513615251231758033920000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}45911 & 47720 & -132301 & -18897 & -132301 & -18897 & 232013 & 71419\\-132301 & -18897 & 173706 & 115666 & 173706 & 115666 & -132829 & -262849\\-132301 & -18897 & 173706 & 115666 & 173706 & 115666 & -132829 & -262849\\232013 & 71419 & -132829 & -262849 & -132829 & -262849 & -16768 & 533750\end{array}$}\end{tabular}\\[8pt]
162 & $(5,621;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{2832231999020026609}{447941081978825427484000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & 188843 & -217853 & 157511 & -304729 & -276231 & -29171\\-157511 & 304729 & -3334 & -12126 & 0 & 0 & 120448 & 229425\\-188843 & 217853 & 0 & 0 & 3334 & 12126 & 390624 & 46536\\276231 & 29171 & -390624 & -46536 & -120448 & -229425 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
163 & $(5,222;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{1651360652845839501}{414177332265327222200000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 66398 & -22739 & 14682 & -43659 & 7647 & -22329 & 0\\0 & -230639 & 78984 & -104605 & 151654 & -54480 & 159086 & 0\\0 & -230639 & 78984 & -104605 & 151654 & -54480 & 159086 & 0\\0 & -4532 & 1552 & 457158 & 2980 & 238097 & -695255 & 0\end{array}$}\end{tabular}\\[8pt]
164 & $(5,1016;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{339238114973793401}{305946580586819220000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & 0 & 0 & -147301 & -26258 & -26258 & 137250\\-169467 & -30209 & -30209 & 157903 & 285513 & 202209 & 202209 & -555383\\316769 & 56466 & 56466 & -295153 & -152746 & -108180 & -108180 & 297123\\-132767 & -94030 & -94030 & 258260 & 0 & 0 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
165 & $(5,757;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{1497456138086954391}{2344746815719121282560000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-102286 & 193340 & 193340 & -252751 & 113756 & -37287 & -78441 & 125467\\-53433 & 44483 & 44483 & 63629 & 191996 & -219766 & -155037 & 133837\\113756 & -78441 & -37287 & 125467 & 25287 & -72988 & -72988 & 48904\\191996 & -155037 & -219766 & 133837 & -325934 & 376647 & 376647 & -331241\end{array}$}\end{tabular}\\[8pt]
166 & $(5,757;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{12778292139946942907}{29717211422188802648800000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 150522 & -150522 & 0 & 190124 & -168711 & -220907 & 15809\\0 & -199609 & 199609 & 0 & 73444 & -11165 & -300224 & 421630\\-190124 & 220907 & 168711 & -15809 & 0 & -83906 & 83906 & 0\\-73444 & 300224 & 11165 & -421630 & 0 & -208262 & 208262 & 0\end{array}$}\end{tabular}\\[8pt]
167 & $(5,757;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{1821702848961542451}{779075809314445873466000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}13689 & -240535 & -240535 & 47022 & 14064 & 364049 & -19802 & 59182\\24393 & 191595 & 191595 & -17059 & -238548 & -27782 & 34466 & -155793\\14064 & -19802 & 364049 & 59182 & -382421 & 2350 & 2350 & -36908\\-238548 & 34466 & -27782 & -155793 & 349408 & 139558 & 139558 & -243732\end{array}$}\end{tabular}\\[8pt]
168 & $(5,1017;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{3015401203760311}{1583659543843563600000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}59906 & 20837 & 20837 & 49577 & -178589 & -194589 & -194589 & 334640\\-13778 & 15824 & 15824 & -280444 & 38627 & 187994 & 187994 & -70070\\-13778 & 15824 & 15824 & -280444 & 38627 & 187994 & 187994 & -70070\\-251194 & 162318 & 162318 & 300548 & -159737 & 83714 & 83714 & -463653\end{array}$}\end{tabular}\\[8pt]
169 & $(5,1005;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{9678446144470417}{47417889785226202000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-159012 & 120790 & 138044 & -76273 & 138044 & -76273 & 191233 & -179404\\138044 & -76273 & -93359 & -14317 & 191233 & -179404 & -155451 & 92378\\138044 & -76273 & 191233 & -179404 & -93359 & -14317 & -155451 & 92378\\191233 & -179404 & -155451 & 92378 & -155451 & 92378 & -349576 & 561040\end{array}$}\end{tabular}\\[8pt]
170 & $(5,1005;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{9383199707071869}{5921019061991586250000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-115546 & -346863 & 174 & 247803 & 174 & 247803 & 43300 & 6275\\174 & 247803 & -12047 & -5349 & 43300 & 6275 & -96333 & -266942\\174 & 247803 & 43300 & 6275 & -12047 & -5349 & -96333 & -266942\\43300 & 6275 & -96333 & -266942 & -96333 & -266942 & 351077 & 409019\end{array}$}\end{tabular}\\[8pt]
171 & $(5,1021;0)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{500668015173637}{20129120541810000000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-15789 & 36646 & 36646 & -69653 & -53279 & 82915 & 82915 & -7871\\36646 & -69653 & -69653 & 192826 & 82915 & -7871 & -7871 & -126949\\-53279 & 82915 & 82915 & -7871 & 393183 & -380782 & -380782 & 294544\\82915 & -7871 & -7871 & -126949 & -380782 & 294544 & 294544 & -120862\end{array}$}\end{tabular}\\[8pt]
172 & $(5,1021;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{46617596546400257}{23904832437939375000000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}44964 & 67039 & 67039 & -104169 & -296156 & 23986 & 23986 & -41206\\67039 & -104169 & -104169 & 94276 & 23986 & -41206 & -41206 & 319968\\-296156 & 23986 & 23986 & -41206 & 171838 & 293153 & 293153 & -254235\\23986 & -41206 & -41206 & 319968 & 293153 & -254235 & -254235 & -260743\end{array}$}\end{tabular}\\[8pt]
173 & $(5,1021;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{5156467371309277}{3991895441611333593750000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}0 & 0 & 0 & 0 & -98594 & -112503 & -112503 & 292684\\0 & 0 & 0 & 0 & -112503 & 292684 & 292684 & -441947\\98594 & 112503 & 112503 & -292684 & 0 & 0 & 0 & 0\\112503 & -292684 & -292684 & 441947 & 0 & 0 & 0 & 0\end{array}$}\end{tabular}\\[8pt]
174 & $(5,1023;1)$ & \begin{tabular}[t]{@{}l@{}}$w_i=\displaystyle \frac{32537947759658797}{169761371750002687500000000000000000}$\\[3pt]{\scriptsize$\begin{array}{@{}rrrrrrrr@{}}-79328 & -281850 & -281850 & 195844 & -281850 & 195844 & 195844 & 54893\\-281850 & 195844 & 195844 & 54893 & 195844 & 54893 & 54893 & -187908\\-281850 & 195844 & 195844 & 54893 & 195844 & 54893 & 54893 & -187908\\195844 & 54893 & 54893 & -187908 & 54893 & -187908 & -187908 & -79251\end{array}$}\end{tabular}\\[8pt]
\end{longtable}
\endgroup

\subsection*{Certificate package}
\begingroup\raggedright
The public companion repository is
\url{https://github.com/SelenaJXWANG/srg-gegenbauer-counting}.
Its \texttt{2026-10-14} certificate snapshot is fixed at commit
\href{https://github.com/SelenaJXWANG/srg-gegenbauer-counting/tree/85cd39b74c9ef8a61ab746deb1102af3eeae7e10}{\texttt{85cd39b}}.
Within \nolinkurl{results/certificates/405_132_63_33/}, the exact input is
\href{https://github.com/SelenaJXWANG/srg-gegenbauer-counting/blob/85cd39b74c9ef8a61ab746deb1102af3eeae7e10/results/certificates/405_132_63_33/ordinary_counting_certificate/exact_certificate.json}{\nolinkurl{ordinary_counting_certificate/exact_certificate.json}}.
The common command \texttt{python3 -S code/verify.py} checks this file
against the printed tables using Python's standard library. The input
manifest, release hashes, and full verification inventory are specified
in Appendix~A of the main article and in the
\href{https://github.com/SelenaJXWANG/srg-gegenbauer-counting/blob/main/docs/reproducibility_snapshot.md}{repository's reproducibility record}.
For the fixed snapshot, the
\href{https://github.com/SelenaJXWANG/srg-gegenbauer-counting/actions/runs/38571633757}{GitHub Actions run}
passed all five exact verification stages under Python 3.9 and 3.12.
This supplement and the certificate data are licensed under CC BY 4.0;
the verification code is licensed under MIT.\par
\endgroup


\clearpage\section{The all-degree five-point relaxation for 405}\label{app:405-tail}
The same parameters admit a rational feasible point for the five-point
real-count relaxation at \emph{every} Gegenbauer degree. Temporarily put
$q_F=N_F/(405|\operatorname{Aut}F|)$ and choose
\[
 \begin{array}{c|rrrr}
 F&K_5\setminus P_3&K_5\setminus2K_2&K_5\setminus K_2&K_5\\
 q_F&988060&134777&287429&68038
 \end{array}
\]
The first graph has two adjacent edges deleted.  Exact elimination
reconstructs all $52$ nonnegative counts and verifies the ordinary
extension equations.  All profile matrices with at most three
reference vertices are PSD at every degree.  The accompanying
all-degree verifier checks the $66$ necessary low-degree matrices
by exact Schur elimination; the remaining degrees follow from
the rational tail estimate described below.  This is a feasible
point of a real relaxation, not a graph construction.

Here $P_\ell^{(D)}$ is the Gegenbauer polynomial for $S^{D-1}$,
normalized by $P_\ell^{(D)}(1)=1$. At every degree the profile matrices
use the extension coefficients of Section~S1 and the homogeneous kernel
$\kappa_\ell(z,h,h')=(hh')^{\ell/2}P_\ell^{(D)}(z/\sqrt{hh'})$.
For $q\in\mathbb Z_{\ge0}$ and $D>2$, put
\[
 B_{q,D}(s)=\sum_{j=0}^q\binom qj s^{q-j}(1-s)^j
 \prod_{a=1}^j\frac{2a-1}{D+2a-3},
\]
with the empty product equal to one.  The normalized Gegenbauer
integral representation \cite[18.10.4]{DLMF} gives
$|P_\ell^{(D)}(t)|\le B_{q,D}(s)$ whenever $t^2\le s<1$
and $\ell\ge2q$.  Indeed,
$P_\ell^{(D)}(t)=\mathbb E(t+i\sqrt{1-t^2}Z)^\ell$,
where $Z$ is the first coordinate of a uniform point on
$S^{D-2}$; take absolute values and use
$\mathbb E Z^{2j}=\prod_{a=1}^j(2a-1)/(D+2a-3)$.
The expression $t^2+(1-t^2)Z^2$ is at most one and increases with
$t^2$, which proves the bound.
For an anchor with $1\le m\le3$, undo the common positive normalization
of Section~S1, which preserves positive semidefiniteness. Fix its
reference graph $H$, put $D=30-m$, and enumerate its profiles as
$\sigma_1,\ldots,\sigma_{2^m}$ in binary lexicographic order. Put
$n_i=N_{H_{\sigma_i}}$ and $c_{ij}(e)=N_{H_{\sigma_i,\sigma_j;e}}$.
Swapping the two new labels gives $c_{ij}(e)=c_{ji}(e)$.
These nonnegative single-profile and distinct-pair masses obey
$\sum_{j,e}c_{ij}(e)=(404-m)n_i$.
After dividing coordinate $i$ by $h_{\sigma_i}^{\ell/2}$, the diagonal contribution is
$\operatorname{diag}(n_i)$.  For any real column $u=(u_i)_{i=1}^{2^m}$, the absolute quadratic
contribution of all distinct pairs is at most
$(404-m)B_{q,D}(s)\sum_i n_i u_i^2$, by
$2|u_iu_j|\le u_i^2+u_j^2$.  Thus every tail matrix is PSD if
$(404-m)B_{q,D}(s)\le1$.

The exact maximum squared residual angles and sufficient tail
cutoffs for the seven nonempty anchor types are
\[
\begin{array}{c|c|c|c}
H&D&s&\ell\text{ in the tail}\\\hline
K_1&29&3/35&\ell\ge8\\
\overline{K_2}&28&1/8&\ell\ge8\\
K_2&28&9/64&\ell\ge8\\
\overline{K_3}&27&1/4&\ell\ge10\\
K_2\mathbin{\dot\cup}K_1&27&867/4715&\ell\ge10\\
P_3&27&3/11&\ell\ge12\\
K_3&27&4/21&\ell\ge10
\end{array}
\]
All heights are positive, and the displayed tail inequalities are
checked over $\mathbb Q$.  Hence increasing the degree alone
cannot exclude $405$ within this five-point real-count relaxation,
whereas seven points and
degrees at most two suffice.  The sufficiency of the intermediate
six-point level is not determined by these results.


\begingroup\small
\begin{thebibliography}{DLMF}
\bibitem[DLMF]{DLMF}
NIST Digital Library of Mathematical Functions,
\href{https://dlmf.nist.gov/18.10.E4}{Section~18.10(ii), equation~18.10.4},
Laplace-type integral representation for ultraspherical polynomials.
\end{thebibliography}
\endgroup

\end{document}


==> anc/srg-gegenbauer-counting-main/results/catalogue/README.md <==
# Shared graph catalogue / 共用小圖目錄

`graph_types.txt` has rows `id h b`: zero-based catalogue identifier, vertex count, and edge mask. In the integer mask, edge `ij` with `i < j` occupies bit `j(j-1)/2+i`. Catalogue identifiers in JSON are not edge masks. `canonical_graph_map_N_vertices.bin` maps labelled N-vertex masks to canonical catalogue identifiers; the retained verifiers decode the binary arrays explicitly. `five_and_six_point_theory.json` retains the source theory metadata and count-coordinate conventions.

圖目錄每列為 `id h b`：圖型編號、頂點數及邊遮罩。JSON 圖型編號不可直接當邊遮罩。二進位映射將標號小圖轉為目錄標準圖型；實際解碼由保留核驗程式處理。記號及正規化換算另見 `docs/notation.md`。


==> anc/srg-gegenbauer-counting-main/results/catalogue/graph_types.txt <==
0 1 0
1 2 0
2 2 1
3 3 0
4 3 4
5 3 3
6 3 7
7 4 0
8 4 32
9 4 48
10 4 33
11 4 52
12 4 56
13 4 13
14 4 60
15 4 45
16 4 47
17 4 63
18 5 0
19 5 512
20 5 5
21 5 514
22 5 7
23 5 560
24 5 608
25 5 517
26 5 564
27 5 45
28 5 960
29 5 624
30 5 101
31 5 519
32 5 47
33 5 992
34 5 103
35 5 628
36 5 433
37 5 613
38 5 729
39 5 437
40 5 945
41 5 993
42 5 621
43 5 222
44 5 1012
45 5 1016
46 5 757
47 5 478
48 5 1017
49 5 1005
50 5 1021
51 5 1023
52 6 0
53 6 16384
54 6 16392
55 6 20
56 6 52
57 6 1096
58 6 17920
59 6 6656
60 6 16396
61 6 17480
62 6 24648
63 6 15360
64 6 624
65 6 8214
66 6 1076
67 6 1100
68 6 17924
69 6 8274
70 6 25672
71 6 25136
72 6 25184
73 6 628
74 6 740
75 6 613
76 6 31744
77 6 2213
78 6 8715
79 6 8469
80 6 1648
81 6 16437
82 6 17953
83 6 6728
84 6 24652
85 6 26184
86 6 1008
87 6 500
88 6 25410
89 6 621
90 6 435
91 6 32256
92 6 9160
93 6 27232
94 6 1988
95 6 1118
96 6 8598
97 6 8286
98 6 13074
99 6 25099
100 6 25676
101 6 1652
102 6 1520
103 6 2661
104 6 17957
105 6 17524
106 6 1087
107 6 439
108 6 757
109 6 6203
110 6 17392
111 6 6565
112 6 8318
113 6 16884
114 6 22945
115 6 16447
116 6 17515
117 6 2789
118 6 8427
119 6 2032
120 6 21158
121 6 2669
122 6 1524
123 6 2663
124 6 28822
125 6 9906
126 6 17974
127 6 17965
128 6 9829
129 6 25103
130 6 6207
131 6 1005
132 6 1151
133 6 8319
134 6 4535
135 6 2805
136 6 17141
137 6 6263
138 6 1781
139 6 6267
140 6 29350
141 6 17471
142 6 14451
143 6 18416
144 6 5735
145 6 16320
146 6 22309
147 6 18071
148 6 5741
149 6 17908
150 6 27237
151 6 20261
152 6 7781
153 6 22181
154 6 1021
155 6 6463
156 6 6271
157 6 17389
158 6 29366
159 6 22591
160 6 32704
161 6 5743
162 6 18135
163 6 20119
164 6 17535
165 6 11885
166 6 18046
167 6 18238
168 6 7783
169 6 16322
170 6 30309
171 6 7789
172 6 22317
173 6 23211
174 6 22189
175 6 1023
176 6 17405
177 6 2045
178 6 32705
179 6 27381
180 6 18302
181 6 22334
182 6 20213
183 6 15981
184 6 7911
185 6 31155
186 6 32357
187 6 20279
188 6 20286
189 6 30359
190 6 3071
191 6 14783
192 6 18429
193 6 25087
194 6 32407
195 6 24562
196 6 20383
197 6 16355
198 6 24493
199 6 25599
200 6 7679
201 6 32739
202 6 20415
203 6 28535
204 6 20479
205 6 28543
206 6 32759
207 6 32767
208 7 0
209 7 1048576
210 7 36
211 7 49152
212 7 322
213 7 33793
214 7 1097728
215 7 1048612
216 7 1048656
217 7 1183748
218 7 20612
219 7 2181
220 7 135173
221 7 549
222 7 1048898
223 7 34049
224 7 1097744
225 7 135240
226 7 49188
227 7 217
228 7 1184032
229 7 49474
230 7 1183749
231 7 220
232 7 613
233 7 31744
234 7 67621
235 7 133284
236 7 68132
237 7 279076
238 7 1184260
239 7 1098241
240 7 1183816
241 7 1314976
242 7 1048725
243 7 1048653
244 7 135244
245 7 1049125
246 7 1097764
247 7 1589281
248 7 1251332
249 7 437
250 7 732
251 7 413984
252 7 20677
253 7 19718
254 7 1184036
255 7 135348
256 7 1394689
257 7 1116312
258 7 135528
259 7 1052852
260 7 1331236
261 7 1183892
262 7 278888
263 7 1048793
264 7 1183920
265 7 1331332
266 7 1327249
267 7 17957
268 7 1184328
269 7 2064384
270 7 135461
271 7 135317
272 7 278677
273 7 1052821
274 7 1184033
275 7 135380
276 7 1048679
277 7 135245
278 7 409745
279 7 135576
280 7 1048940
281 7 1183820
282 7 1184261
283 7 278605
284 7 1183889
285 7 49701
286 7 1589285
287 7 1314913
288 7 1049189
289 7 949
290 7 23814
291 7 757
292 7 19719
293 7 135530
294 7 131509
295 7 263089
296 7 136040
297 7 278745
298 7 1049305
299 7 413988
300 7 4711
301 7 414000
302 7 33206
303 7 27910
304 7 8807
305 7 2663
306 7 602912
307 7 19726
308 7 1182356
309 7 24805
310 7 1329444
311 7 1331364
312 7 1184404
313 7 296011
314 7 68308
315 7 1874944
316 7 49357
317 7 1184037
318 7 67804
319 7 82149
320 7 540901
321 7 1332260
322 7 1048797
323 7 1184021
324 7 135601
325 7 1183893
326 7 278748
327 7 1462277
328 7 135373
329 7 1049308
330 7 263395
331 7 69852
332 7 1049827
333 7 1311843
334 7 1049569
335 7 278757
336 7 1182245
337 7 1065189
338 7 1183956
339 7 1069157
340 7 271523
341 7 1328166
342 7 1183821
343 7 135388
344 7 282821
345 7 135385
346 7 1049080
347 7 413772
348 7 1184340
349 7 1179868
350 7 1311970
351 7 1184332
352 7 1098277
353 7 1315041
354 7 22981
355 7 21703
356 7 68313
357 7 1071524
358 7 18901
359 7 1344618
360 7 1070151
361 7 13109
362 7 1360938
363 7 15237
364 7 539524
365 7 4829
366 7 15244
367 7 1184106
368 7 1332514
369 7 16320
370 7 1333412
371 7 414056
372 7 20984
373 7 1184616
374 7 1250353
375 7 1327466
376 7 20261
377 7 709637
378 7 67805
379 7 67803
380 7 68057
381 7 68316
382 7 1061422
383 7 68568
384 7 1062414
385 7 541493
386 7 1049309
387 7 2064417
388 7 1818660
389 7 1998885
390 7 71897
391 7 135533
392 7 1332262
393 7 203301
394 7 135581
395 7 279032
396 7 281029
397 7 67239
398 7 213209
399 7 70105
400 7 82599
401 7 74407
402 7 199384
403 7 1066087
404 7 147960
405 7 151781
406 7 507941
407 7 135389
408 7 1785893
409 7 1315939
410 7 135672
411 7 672309
412 7 1251873
413 7 1069285
414 7 135900
415 7 37368
416 7 1049081
417 7 1454177
418 7 1184108
419 7 312391
420 7 90279
421 7 1114791
422 7 101925
423 7 1180620
424 7 69387
425 7 144321
426 7 1182373
427 7 608805
428 7 1319873
429 7 312714
430 7 1065464
431 7 1331397
432 7 549031
433 7 1182436
434 7 1150500
435 7 1450689
436 7 52773
437 7 50981
438 7 1050279
439 7 1329508
440 7 52524
441 7 1053176
442 7 1188801
443 7 1771041
444 7 1331301
445 7 214565
446 7 1183964
447 7 1132069
448 7 312869
449 7 798945
450 7 1183961
451 7 1021
452 7 6463
453 7 6271
454 7 17389
455 7 29366
456 7 22591
457 7 32704
458 7 5743
459 7 18135
460 7 20119
461 7 17535
462 7 11885
463 7 18046
464 7 18238
465 7 7783
466 7 16322
467 7 30309
468 7 7789
469 7 22317
470 7 23211
471 7 22189
472 7 33919
473 7 132223
474 7 73855
475 7 135607
476 7 70071
477 7 68341
478 7 527093
479 7 71799
480 7 541429
481 7 279285
482 7 39031
483 7 67317
484 7 160422
485 7 39035
486 7 1049727
487 7 526069
488 7 148213
489 7 1077926
490 7 1310847
491 7 34549
492 7 279405
493 7 1054839
494 7 553638
495 7 530495
496 7 132853
497 7 1054843
498 7 153659
499 7 47219
500 7 1066047
501 7 1049581
502 7 542704
503 7 38503
504 7 280560
505 7 1053111
506 7 540608
507 7 153381
508 7 1114869
509 7 149488
510 7 51184
511 7 1377431
512 7 38509
513 7 542196
514 7 1065717
515 7 546597
516 7 1070885
517 7 1377367
518 7 71271
519 7 530023
520 7 148980
521 7 267885
522 7 136813
523 7 563255
524 7 81856
525 7 1050357
526 7 87845
527 7 55077
528 7 284453
529 7 1377559
530 7 289381
531 7 71277
532 7 544549
533 7 563259
534 7 73317
535 7 50676
536 7 193188
537 7 40549
538 7 1075813
539 7 530029
540 7 1393687
541 7 1070757
542 7 92773
543 7 280052
544 7 541759
545 7 60005
546 7 532069
547 7 53029
548 7 571443
549 7 54949
550 7 2065924
551 7 1184423
552 7 1098736
553 7 804336
554 7 1332390
555 7 1594608
556 7 418343
557 7 1330470
558 7 1098421
559 7 117349
560 7 1182437
561 7 1319591
562 7 1328231
563 7 109157
564 7 1333347
565 7 804261
566 7 1183965
567 7 1150384
568 7 1316067
569 7 1184248
570 7 312995
571 7 378405
572 7 581805
573 7 1331429
574 7 1451205
575 7 1184476
576 7 1164837
577 7 1327469
578 7 1132325
579 7 1139301
580 7 706085
581 7 1251916
582 7 1023
583 7 17405
584 7 2045
585 7 32705
586 7 27381
587 7 18302
588 7 20213
589 7 22334
590 7 7911
591 7 15981
592 7 31155
593 7 32357
594 7 20279
595 7 15247
596 7 30359
597 7 137535
598 7 71999
599 7 71807
600 7 39039
601 7 268415
602 7 541677
603 7 291510
604 7 153663
605 7 160438
606 7 1070311
607 7 1054847
608 7 553654
609 7 1071167
610 7 1049597
611 7 1081280
612 7 38511
613 7 136815
614 7 98240
615 7 267887
616 7 50903
617 7 85655
618 7 50303
619 7 274029
620 7 1054319
621 7 280190
622 7 52887
623 7 146914
624 7 661567
625 7 138855
626 7 1068695
627 7 530031
628 7 280382
629 7 148607
630 7 1064898
631 7 149118
632 7 48610
633 7 77421
634 7 542526
635 7 563263
636 7 1056359
637 7 1066711
638 7 49090
639 7 151191
640 7 153389
641 7 1078885
642 7 40557
643 7 1066111
644 7 1573869
645 7 83582
646 7 536173
647 7 554597
648 7 142957
649 7 63077
650 7 1070893
651 7 73325
652 7 269927
653 7 193204
654 7 743973
655 7 55085
656 7 269933
657 7 138861
658 7 1579071
659 7 83774
660 7 1066814
661 7 81858
662 7 95845
663 7 87853
664 7 532077
665 7 547499
666 7 54957
667 7 101621
668 7 1334566
669 7 101598
670 7 2082308
671 7 2065953
672 7 202407
673 7 169639
674 7 2049604
675 7 611111
676 7 169181
677 7 1461542
678 7 167591
679 7 673383
680 7 1184760
681 7 1131191
682 7 1820196
683 7 1812001
684 7 1143909
685 7 1083230
686 7 1083102
687 7 1804065
688 7 1251548
689 7 438723
690 7 326082
691 7 1139436
692 7 422725
693 7 1655463
694 7 1396261
695 7 1447139
696 7 1141349
697 7 1132453
698 7 602791
699 7 1102439
700 7 1587787
701 7 1199909
702 7 1181688
703 7 1860197
704 7 237220
705 7 675621
706 7 576937
707 7 815324
708 7 1318501
709 7 1339621
710 7 1263397
711 7 1586789
712 7 444005
713 7 1885733
714 7 642597
715 7 1623591
716 7 1426981
717 7 1150630
718 7 1649253
719 7 1103525
720 7 691548
721 7 1787429
722 7 608030
723 7 1773345
724 7 1184249
725 7 1184477
726 7 1462492
727 7 1165093
728 7 937005
729 7 317093
730 7 3071
731 7 14783
732 7 18429
733 7 25087
734 7 32407
735 7 2054816
736 7 1510431
737 7 16355
738 7 24493
739 7 541693
740 7 533501
741 7 529405
742 7 136189
743 7 37885
744 7 1049599
745 7 556993
746 7 92917
747 7 551669
748 7 98241
749 7 149374
750 7 1075957
751 7 153406
752 7 85749
753 7 284478
754 7 544501
755 7 2062432
756 7 48749
757 7 55102
758 7 73447
759 7 1068789
760 7 60149
761 7 162227
762 7 282357
763 7 138983
764 7 1070910
765 7 1064557
766 7 1079731
767 7 1065981
768 7 81517
769 7 532199
770 7 1056487
771 7 555443
772 7 83838
773 7 1180669
774 7 1080933
775 7 85815
776 7 97893
777 7 151285
778 7 87870
779 7 1555328
780 7 95895
781 7 1068855
782 7 282423
783 7 540269
784 7 270055
785 7 85822
786 7 161431
787 7 63923
788 7 523136
789 7 2096128
790 7 203447
791 7 600821
792 7 1885112
793 7 677671
794 7 312943
795 7 1184695
796 7 1340838
797 7 677733
798 7 235111
799 7 1826336
800 7 1048064
801 7 1959684
802 7 1102695
803 7 1622887
804 7 220067
805 7 679717
806 7 706151
807 7 1139445
808 7 1184764
809 7 915104
810 7 1333733
811 7 203768
812 7 2082337
813 7 1251549
814 7 1590253
815 7 1349223
816 7 837223
817 7 1611367
818 7 444013
819 7 1897509
820 7 1336119
821 7 570297
822 7 326195
823 7 1150202
824 7 935845
825 7 1863205
826 7 1341797
827 7 1575917
828 7 1184253
829 7 1014793
830 7 924327
831 7 1842471
832 7 1845989
833 7 1484389
834 7 1920549
835 7 1265445
836 7 602989
837 7 1789477
838 7 1764108
839 7 1740579
840 7 1487461
841 7 125432
842 7 1758896
843 7 778271
844 7 1332455
845 7 228003
846 7 522112
847 7 935527
848 7 680159
849 7 237157
850 7 1184733
851 7 1144421
852 7 1340645
853 7 1592173
854 7 818277
855 7 1252060
856 7 1462524
857 7 1368429
858 7 455051
859 7 128613
860 7 1534284
861 7 1586917
862 7 1191905
863 7 1463004
864 7 1087993
865 7 1530088
866 7 1133421
867 7 1463525
868 7 1139565
869 7 1270501
870 7 937765
871 7 218797
872 7 1013836
873 7 813421
874 7 511344
875 7 642860
876 7 1840371
877 7 1270351
878 7 25599
879 7 1543199
880 7 32663
881 7 20415
882 7 28535
883 7 68607
884 7 533503
885 7 80319
886 7 276927
887 7 542717
888 7 83965
889 7 47551
890 7 51197
891 7 149501
892 7 90623
893 7 549375
894 7 1115135
895 7 97943
896 7 1081133
897 7 1510559
898 7 294701
899 7 539071
900 7 163479
901 7 1510495
902 7 286706
903 7 57330
904 7 1067005
905 7 1073069
906 7 540643
907 7 49123
908 7 1526815
909 7 278499
910 7 57261
911 7 1073663
912 7 2089528
913 7 740325
914 7 1863592
915 7 337727
916 7 298431
917 7 1210853
918 7 1336313
919 7 101885
920 7 217471
921 7 807917
922 7 200189
923 7 676223
924 7 845391
925 7 1185023
926 7 567277
927 7 118253
928 7 103933
929 7 942957
930 7 1372072
931 7 102381
932 7 1575933
933 7 811517
934 7 124653
935 7 658941
936 7 1137133
937 7 600927
938 7 316143
939 7 1449191
940 7 668157
941 7 424839
942 7 1328095
943 7 1778239
944 7 1083389
945 7 302061
946 7 1927781
947 7 980400
948 7 1285733
949 7 2084385
950 7 1146469
951 7 1592301
952 7 360071
953 7 1833072
954 7 1564320
955 7 735631
956 7 813933
957 7 1144471
958 7 1149933
959 7 727545
960 7 224685
961 7 617901
962 7 126381
963 7 936813
964 7 1437040
965 7 2051852
966 7 1956264
967 7 1040997
968 7 604603
969 7 358039
970 7 921580
971 7 388472
972 7 2039688
973 7 1019116
974 7 1828272
975 7 2057612
976 7 1817480
977 7 1032064
978 7 223149
979 7 1140653
980 7 916130
981 7 1431472
982 7 1587117
983 7 1895078
984 7 1883026
985 7 981650
986 7 1304496
987 7 913188
988 7 915816
989 7 1893812
990 7 1927971
991 7 899448
992 7 1940848
993 7 1350648
994 7 834040
995 7 1827956
996 7 907640
997 7 1347564
998 7 782092
999 7 1693356
1000 7 1691436
1001 7 1462777
1002 7 946413
1003 7 777840
1004 7 260952
1005 7 1521377
1006 7 1779315
1007 7 2082341
1008 7 842700
1009 7 2063264
1010 7 2062768
1011 7 2030496
1012 7 549887
1013 7 85983
1014 7 1496427
1015 7 1964960
1016 7 2063240
1017 7 980555
1018 7 1571744
1019 7 2030000
1020 7 98275
1021 7 1074175
1022 7 2039728
1023 7 1046960
1024 7 2096133
1025 7 167423
1026 7 320509
1027 7 305149
1028 7 567293
1029 7 2029456
1030 7 566783
1031 7 1117183
1032 7 2029936
1033 7 1570720
1034 7 2028976
1035 7 1582079
1036 7 1048352
1037 7 1146519
1038 7 837613
1039 7 229015
1040 7 1084927
1041 7 236989
1042 7 1463292
1043 7 1833864
1044 7 879100
1045 7 308703
1046 7 1091071
1047 7 316671
1048 7 112479
1049 7 1964706
1050 7 482172
1051 7 1571552
1052 7 620247
1053 7 1138411
1054 7 603775
1055 7 1203887
1056 7 1986296
1057 7 2030226
1058 7 1589219
1059 7 587479
1060 7 380409
1061 7 1961764
1062 7 818839
1063 7 416479
1064 7 1789039
1065 7 1032096
1066 7 1045936
1067 7 1582591
1068 7 2013076
1069 7 1101694
1070 7 417515
1071 7 818541
1072 7 2014113
1073 7 1047329
1074 7 980581
1075 7 1897063
1076 7 1454973
1077 7 1867365
1078 7 1297085
1079 7 701663
1080 7 1355708
1081 7 848621
1082 7 1964133
1083 7 1564384
1084 7 1826416
1085 7 1859367
1086 7 1048069
1087 7 1812083
1088 7 1044068
1089 7 645822
1090 7 1268461
1091 7 1031904
1092 7 915832
1093 7 2010852
1094 7 1941360
1095 7 1959590
1096 7 769829
1097 7 2025110
1098 7 389625
1099 7 904878
1100 7 783988
1101 7 522068
1102 7 1994989
1103 7 1497009
1104 7 980401
1105 7 1779319
1106 7 32759
1107 7 86015
1108 7 2030512
1109 7 2013003
1110 7 1833904
1111 7 2063244
1112 7 812031
1113 7 200703
1114 7 570367
1115 7 577503
1116 7 634591
1117 7 1832523
1118 7 2028747
1119 7 589527
1120 7 229079
1121 7 1046091
1122 7 913272
1123 7 1598463
1124 7 1211127
1125 7 1833896
1126 7 2030476
1127 7 1048480
1128 7 2030497
1129 7 2029460
1130 7 794111
1131 7 1146733
1132 7 1833588
1133 7 1571312
1134 7 1564592
1135 7 1580799
1136 7 122622
1137 7 2096645
1138 7 1564235
1139 7 2074227
1140 7 2086360
1141 7 380413
1142 7 2079688
1143 7 2018539
1144 7 1962865
1145 7 1830768
1146 7 1961828
1147 7 1899000
1148 7 2078168
1149 7 2093401
1150 7 915023
1151 7 912747
1152 7 1439224
1153 7 1700729
1154 7 1564528
1155 7 2029804
1156 7 1570644
1157 7 1570721
1158 7 2029937
1159 7 914936
1160 7 2028977
1161 7 2028788
1162 7 1556448
1163 7 913913
1164 7 1031664
1165 7 1039988
1166 7 1814388
1167 7 2039532
1168 7 2039288
1169 7 1697591
1170 7 515576
1171 7 32767
1172 7 98295
1173 7 65527
1174 7 1421023
1175 7 1961803
1176 7 1961833
1177 7 913400
1178 7 1146861
1179 7 2092825
1180 7 1961841
1181 7 1964978
1182 7 1961464
1183 7 1867768
1184 7 1899512
1185 7 470911
1186 7 945147
1187 7 1860607
1188 7 2085741
1189 7 2093913
1190 7 2088408
1191 7 2082367
1192 7 2080712
1193 7 1963892
1194 7 1963512
1195 7 1939449
1196 7 1032011
1197 7 2093529
1198 7 2078617
1199 7 1955769
1200 7 1833882
1201 7 1048048
1202 7 1941496
1203 7 1962489
1204 7 1830772
1205 7 2063243
1206 7 2087595
1207 7 2079627
1208 7 1564396
1209 7 516088
1210 7 1974265
1211 7 1048165
1212 7 163839
1213 7 2096856
1214 7 1963883
1215 7 1048500
1216 7 1900536
1217 7 2096984
1218 7 1961835
1219 7 2096600
1220 7 2096921
1221 7 2095001
1222 7 1832795
1223 7 2080728
1224 7 1963513
1225 7 1941497
1226 7 515807
1227 7 1564395
1228 7 1556427
1229 7 2080737
1230 7 2030073
1231 7 2007033
1232 7 1048056
1233 7 229375
1234 7 777727
1235 7 2096985
1236 7 2080729
1237 7 1998841
1238 7 2097065
1239 7 2096632
1240 7 2080745
1241 7 2088441
1242 7 1048060
1243 7 1179647
1244 7 507903
1245 7 2023407
1246 7 1961919
1247 7 2095611
1248 7 1961983
1249 7 2088895
1250 7 2097087
1251 7 2097151


==> anc/srg-gegenbauer-counting-main/results/certificates/1344_221_88_26/README.md <==
# 1344, 221, 88, 26

The exact rational construction is embedded in `code/verification/verify_1344_certificate.py`, which independently reconstructs its counts and kernels. The main TeX contains the short explicit contradiction.

精確有理數構造保留於上述程式，獨立重建計數與核；正文給出短矛盾式。


==> anc/srg-gegenbauer-counting-main/results/certificates/351_140_73_44/README.md <==
# 351, 140, 73, 44

The retained reduced and raw certificates have identical mathematical bytes to their verified source. The article normalizes labelled counts and may select a different short representation; the TeX-table checkers verify that presentation explicitly.

保留的簡化與原計數證書逐位元不變；文章使用標號計數正規化，可能選擇不同的短表示，由 TeX 表格核驗程式明確檢查。


==> anc/srg-gegenbauer-counting-main/results/certificates/351_140_73_44/raw_certificate.json <==
{
  "format": "srg-raw-identity-v1",
  "parameters": [
    351,
    140,
    73,
    44
  ],
  "level": 6,
  "source_certificate_sha256": "2d029a35df265e93c48e9f0af245666bb0b161159f57defa70fbd298e54ffaa5",
  "normalization": "X_F = N_F/v; X_K1 = 1",
  "constant": "-1",
  "identity": "sum(nonnegative_terms) = constant*X_K1 + sum(multiplier*extension_equation)",
  "nonnegative_terms": [
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "000",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/30",
        "3/10",
        "3/10",
        "-2/3",
        "3/10",
        "-2/3",
        "-2/3",
        "1"
      ],
      "weight": "1391488362015571677382679328695367462938920905925484137052723236794694890784574139012847167683472608020120000/169827959073750445977577222816610229682058569498160193001943018134830367033840956951261450896623381316005474072881"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "000000",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "1/10",
        "-1/6",
        "7/30",
        "-1/10",
        "0",
        "9/10",
        "-1",
        "1/6",
        "-9/10",
        "0",
        "3/5",
        "-7/30",
        "29/30",
        "-17/30",
        "0"
      ],
      "weight": "119408540013419241163266989504592970115684467140333511309083946188501640942888087536886938673328953202882600/56609319691250148659192407605536743227352856499386731000647672711610122344613652317087150298874460438668491357627"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "000001",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "-7/30",
        "-7/30",
        "-1/6",
        "-3/10",
        "1/6",
        "1/6",
        "8/15",
        "-3/10",
        "1/6",
        "1/6",
        "8/15",
        "1/2",
        "-1/30",
        "-1/30",
        "-1"
      ],
      "weight": "1245398890533269141147174995943110071315924140010061351107421756351533880873209469362136462130628873077720000/169827959073750445977577222816610229682058569498160193001943018134830367033840956951261450896623381316005474072881"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "000011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-1/15",
        "2/15",
        "-3/10",
        "-7/30",
        "-3/10",
        "-7/30",
        "5/6",
        "1/6",
        "1/30",
        "-2/3",
        "2/5",
        "2/3",
        "2/5",
        "2/3",
        "-1",
        "-17/30"
      ],
      "weight": "2798760157083561377320217624729982330182285522242320990348038740939578283717428821824379716744389589090625/4354563053173088358399415969656672555950219730722056230819051747046932488047204024391319253759573879897576258279"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "000011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "11/30",
        "-3/5",
        "-11/30",
        "3/5",
        "0",
        "0",
        "0",
        "0",
        "-4/5",
        "1",
        "4/5",
        "-1",
        "0",
        "0"
      ],
      "weight": "1530758991762561736049586526501370349929346993919287171346001572337036493380099060085093928804568315856875/13063689159519265075198247908970017667850659192166168692457155241140797464141612073173957761278721639692728774837"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "000011",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "1/6",
        "-3/5",
        "1/6",
        "-1/5",
        "1/6",
        "-1/5",
        "3/10",
        "4/15",
        "2/15",
        "8/15",
        "-2/5",
        "2/5",
        "-2/5",
        "2/5",
        "-1",
        "3/10"
      ],
      "weight": "20349134404966575800503024326728726190330397921584500324692435537650950361790401970512369159563528655546875/10688472948697580516071293743702741728241448429954138021101308833660652470661318968960510895591681341566778088503"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "000111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/6",
        "-1/6",
        "-1/6",
        "-1/5",
        "-1/6",
        "-1/5",
        "-1/5",
        "29/30",
        "-4/5",
        "17/30",
        "17/30",
        "1/30",
        "17/30",
        "1/30",
        "1/30",
        "-1"
      ],
      "weight": "287338455692118525993350079435376046306806442764014192931674343112212552598441253678068327665004469373184300/138950148333068546708926818668135642467138829589403794274317014837588482118597146596486641642691857440368115150539"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "001011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "4/15",
        "-1",
        "2/15",
        "1/2",
        "2/15",
        "1/2",
        "-4/15",
        "-3/10",
        "2/15",
        "1/2",
        "-4/15",
        "-3/10",
        "-4/15",
        "-3/10",
        "1/10",
        "2/5"
      ],
      "weight": "3665766017238203241617024908199912845159661819154233139992761402908379309147117197134187880174595991804116800/169827959073750445977577222816610229682058569498160193001943018134830367033840956951261450896623381316005474072881"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "001100",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "1/5",
        "-1/5",
        "0",
        "-1/5",
        "0",
        "1",
        "-4/5",
        "1/5",
        "-1",
        "0",
        "4/5",
        "0",
        "4/5",
        "-4/5",
        "0"
      ],
      "weight": "815353769326380874540151830134080411205666769314567412073230141614124733783325133953683457284733354560931200/169827959073750445977577222816610229682058569498160193001943018134830367033840956951261450896623381316005474072881"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "001100",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-1/5",
        "3/10",
        "3/10",
        "-1/5",
        "3/10",
        "-1/5",
        "-1/30",
        "-3/10",
        "3/10",
        "-1/30",
        "-1/5",
        "-3/10",
        "-1/5",
        "-3/10",
        "-3/10",
        "1"
      ],
      "weight": "3061449903111851725847178309781723498932026739136417843304349013521564235975736789972524083536323007411286400/169827959073750445977577222816610229682058569498160193001943018134830367033840956951261450896623381316005474072881"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "001100",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "0",
        "3/5",
        "-1/2",
        "-1/30",
        "1/2",
        "-7/15",
        "0",
        "-1",
        "-3/5",
        "0",
        "7/15",
        "5/6",
        "1/30",
        "-5/6",
        "1",
        "0"
      ],
      "weight": "470266675577562309429394282984977756082840685659587089825439559460471714947278083334066082438919914405888000/416850444999205640126780456004406927401416488768211382822951044512765446355791439789459924928075572321104345451617"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "001111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/3",
        "-19/30",
        "-1/6",
        "8/15",
        "-1/6",
        "8/15",
        "-13/30",
        "-1/30",
        "-1/6",
        "13/30",
        "-7/30",
        "-2/15",
        "-7/30",
        "-2/15",
        "1",
        "-8/15"
      ],
      "weight": "8919540022915381872726192617905039930165888402252987529722282127760402157318469756338202061708934212604068500/509483877221251337932731668449830689046175708494480579005829054404491101101522870853784352689870143948016422218643"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "011110",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/2",
        "-4/15",
        "-4/15",
        "-1/15",
        "-4/15",
        "-1/30",
        "-1/30",
        "7/15",
        "-4/15",
        "-1/30",
        "-1/30",
        "7/15",
        "-1/15",
        "7/15",
        "7/15",
        "-1"
      ],
      "weight": "54929619047317800991986497967898556117213363374029237365857980791512730882232891391045793142133982815904500/4354563053173088358399415969656672555950219730722056230819051747046932488047204024391319253759573879897576258279"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "011110",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "1/10",
        "-1/5",
        "-1/5",
        "1",
        "-1/5",
        "-19/30",
        "-19/30",
        "2/15",
        "-1/5",
        "-19/30",
        "-19/30",
        "2/15",
        "1",
        "2/15",
        "2/15",
        "19/30"
      ],
      "weight": "841186138234034561199051041799731352532606948038267779727954541179988950331979378634177750833979678292995875/26127378319038530150396495817940035335701318384332337384914310482281594928283224146347915522557443279385457549674"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "011111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/30",
        "-2/5",
        "-2/5",
        "1",
        "0",
        "1/10",
        "1/10",
        "-13/30",
        "0",
        "1/10",
        "1/10",
        "-13/30",
        "7/30",
        "-1/15",
        "-1/15",
        "1/6"
      ],
      "weight": "483842561703810088122068708072097206182230373555951530503052813435350254998666677013966402076035075878646250/169827959073750445977577222816610229682058569498160193001943018134830367033840956951261450896623381316005474072881"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "011111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-1/2",
        "7/30",
        "7/30",
        "-1/10",
        "7/10",
        "-1/30",
        "-1/30",
        "-7/15",
        "7/10",
        "-1/30",
        "-1/30",
        "-7/15",
        "-1",
        "-1/15",
        "-1/15",
        "1"
      ],
      "weight": "675396808054165587887817198806674867484949835914472394886834654950625197449501373360397739204214951737630000/56609319691250148659192407605536743227352856499386731000647672711610122344613652317087150298874460438668491357627"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "111111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "8/15",
        "-2/5",
        "-2/5",
        "1/10",
        "-2/5",
        "1/10",
        "1/10",
        "11/30",
        "-2/5",
        "1/10",
        "1/10",
        "11/30",
        "1/10",
        "11/30",
        "11/30",
        "-1"
      ],
      "weight": "517024684127984374235275622372875059230245846804788690411041577702346709141242108328017502657335113823448200/56609319691250148659192407605536743227352856499386731000647672711610122344613652317087150298874460438668491357627"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "000010001001011",
      "weight": "40235411521655245348794108048573309392199279985934673015014514569762866374115492282058275888920315123685842895/1585060951355004162457387412955028810365879981982828468018134835925083425649182264878440208368484892282717758013556"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "000110011011110",
      "weight": "1684509805493109522137622194384846120646845692571635307677180531591156694521457077693510923357484540165631710697/7925304756775020812286937064775144051829399909914142340090674179625417128245911324392201041842424461413588790067780"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "000110011011111",
      "weight": "91979699445255637631811262327668642479246222089225350586485454631577400322529167019813884948159533247273554057/566093196912501486591924076055367432273528564993867310006476727116101223446136523170871502988744604386684913576270"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "000110011111110",
      "weight": "1560166223624798104827680193673898357871979303487432690030592991810720630768642187026237588981862107519674615899/5943978567581265609215202798581358038872049932435606755068005634719062846184433493294150781381818346060191592550835"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "000110111111000",
      "weight": "751884434185543158121980351278403370880482370880221982862607356306568511484509422980575626168635940289708358859/15850609513550041624573874129550288103658799819828284680181348359250834256491822648784402083684848922827177580135560"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "001110111111000",
      "weight": "323075122863010606136091146115768074649318807642395320882057977152919799391062751270451904898537327215955488389/3962652378387510406143468532387572025914699954957071170045337089812708564122955662196100520921212230706794395033890"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "001110111111001",
      "weight": "668896250951246219655978203497414159846895197931717682703821726986045177851366514643038921591806811681988785919/3962652378387510406143468532387572025914699954957071170045337089812708564122955662196100520921212230706794395033890"
    }
  ],
  "zero_equations": [
    {
      "size": 1,
      "bits": "",
      "subset": [],
      "multiplier": "-4711554369755931487850901157214138305395909559425635960860908509969857935064610744166506941549086800826374253073591627/11887957135162531218430405597162716077744099864871213510136011269438125692368866986588301562763636692120383185101670"
    },
    {
      "size": 1,
      "bits": "",
      "subset": [
        0
      ],
      "multiplier": "11778801010410291844404264104423937458374932869279340822055770303415577422478009939937791723147268690375277629946942627/11887957135162531218430405597162716077744099864871213510136011269438125692368866986588301562763636692120383185101670"
    },
    {
      "size": 2,
      "bits": "0",
      "subset": [],
      "multiplier": "1203819124510138797322617715719995779861157690073531222397390835317333059645418314176050295226031147432837979194804439/23775914270325062436860811194325432155488199729742427020272022538876251384737733973176603125527273384240766370203340"
    },
    {
      "size": 2,
      "bits": "0",
      "subset": [
        0
      ],
      "multiplier": "-7869308123981351904123472509487592392241600280395307066823863221378756083547817383265458569519451589288839390546069917/47551828540650124873721622388650864310976399459484854040544045077752502769475467946353206251054546768481532740406680"
    },
    {
      "size": 2,
      "bits": "0",
      "subset": [
        0,
        1
      ],
      "multiplier": "105017822930860891815885446375259449068897114002734048605419226797250192348023379820612582640154603631606540340338495/905749115060002378547078521688587891637645703990187696010362763385761957513818437073394404781991367018695861722032"
    },
    {
      "size": 2,
      "bits": "1",
      "subset": [],
      "multiplier": "96428525592227593894847359083228259694078637056265586863076296813285843736026732102214282734318213802004412291900/56609319691250148659192407605536743227352856499386731000647672711610122344613652317087150298874460438668491357627"
    },
    {
      "size": 3,
      "bits": "000",
      "subset": [],
      "multiplier": "-3148595492393911415138709396140565610015059267303763936944292766408169909950434192183966396806616654698450654519953/4322893503695465897611056580786442210088763587225895821867640461613863888134133449668473295550413342589230249127880"
    },
    {
      "size": 3,
      "bits": "000",
      "subset": [
        0
      ],
      "multiplier": "48839863088249350339281220062562100968725284315518388729715559060956133689350656004668708866048653179286800565510164/17831935702743796827645608395744074116616149797306820265204016904157188538553300479882452344145455038180574777652505"
    },
    {
      "size": 3,
      "bits": "000",
      "subset": [
        0,
        1
      ],
      "multiplier": "-514511876233034586573014612294151042745110530328317408683128318497065824014974480778726457167778136983962792804337127/285310971243900749242329734331905185865858396756909124243264270466515016616852807678119237506327280610889196442440080"
    },
    {
      "size": 3,
      "bits": "001",
      "subset": [],
      "multiplier": "-2684862475164880846244282373898646409164205407678036973847991793902378030809240809564703434423860102300440427194399/8645787007390931795222113161572884420177527174451791643735280923227727776268266899336946591100826685178460498255760"
    },
    {
      "size": 3,
      "bits": "001",
      "subset": [
        0
      ],
      "multiplier": "3584246425481762250612436350593494430718065991898675339521985104795146208319335211798289985448720901128736377878867/31701219027100083249147748259100576207317599639656569360362696718501668512983645297568804167369697845654355160271120"
    },
    {
      "size": 3,
      "bits": "001",
      "subset": [
        1
      ],
      "multiplier": "-34059902821534298077433031068571950863905240664287027595061875847573671030201315846317627023615159244405875505911/1585060951355004162457387412955028810365879981982828468018134835925083425649182264878440208368484892282717758013556"
    },
    {
      "size": 3,
      "bits": "001",
      "subset": [
        1,
        2
      ],
      "multiplier": "4260638790238039326313727957796227115446675837241640458760360693206272107369546110994379698939759892195553621132905/9510365708130024974744324477730172862195279891896970808108809015550500553895093589270641250210909353696306548081336"
    },
    {
      "size": 3,
      "bits": "011",
      "subset": [],
      "multiplier": "3916351833032772902466964559790732320787690957913431209562783919897113039477275909339285213603805761855947313713511/63402438054200166498295496518201152414635199279313138720725393437003337025967290595137608334739395691308710320542240"
    },
    {
      "size": 3,
      "bits": "011",
      "subset": [
        2
      ],
      "multiplier": "-360491449952057462182735933196003306952830164934486702345815192122756366471704533661998143240228008214428049283177/2926266371732315376844407531609283957598547659045221787110402774015538631967721104390966538526433647291171245563488"
    },
    {
      "size": 3,
      "bits": "111",
      "subset": [],
      "multiplier": "277093464345481591651860227250655918661145508782372376043322691992200700390881414086822651535397166097713828425/56609319691250148659192407605536743227352856499386731000647672711610122344613652317087150298874460438668491357627"
    },
    {
      "size": 4,
      "bits": "000000",
      "subset": [],
      "multiplier": "-62422957548531930143235105464381442876097086535471523138634480211433262173195232178935867571979934708282693586703/71327742810975187310582433582976296466464599189227281060816067616628754154213201919529809376581820152722299110610020"
    },
    {
      "size": 4,
      "bits": "000000",
      "subset": [
        0
      ],
      "multiplier": "-223268626041939187583258210417689383167556453288044726767134584849340626616362071580711328483964131484232406922079/40758710177700107034618533475986455123694056679558446320466324352359288088121829668302748215189611515841313777491440"
    },
    {
      "size": 4,
      "bits": "000000",
      "subset": [
        0,
        1
      ],
      "multiplier": "4438137077923934045996700544314827011012258987541787959798699139579694077871514706209044560858691363062852070821863/570621942487801498484659468663810371731716793513818248486528540933030033233705615356238475012654561221778392884880160"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [],
      "multiplier": "166191982349982336476152001464050540949085512566950818507644400345323448733381827069979326798732527796461354100129/42796645686585112386349460149785777879878759513536368636489640569977252492527921151717885625949092091633379466366012"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [
        0
      ],
      "multiplier": "-12182314899601779068686805299608571070496672397219985688616318044923557003746837546228798299260589386050606868592483/855932913731702247726989202995715557597575190270727372729792811399545049850558423034357712518981841832667589327320240"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [
        2
      ],
      "multiplier": "51056851769602827183611366603461045172185082785250636181980256053686826102339558074982277529221450110778723713131/43893995575984730652666112974139259363978214885678326806656041610233079479515816565864498077896504709367568683452320"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [
        0,
        1
      ],
      "multiplier": "2287705208700161089840994494381403553397259613303443023159299376681692430257146536856698049609224389283190758698623/285310971243900749242329734331905185865858396756909124243264270466515016616852807678119237506327280610889196442440080"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [
        0,
        2
      ],
      "multiplier": "170642300669300741156493388155224364903376771127253092245830622319027210746897479316977396785853878199393401601019/40758710177700107034618533475986455123694056679558446320466324352359288088121829668302748215189611515841313777491440"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [
        2,
        3
      ],
      "multiplier": "164746414660323795333799433768989333474355396246889123755999114112219245280921803202732061133879099278166108379153/63402438054200166498295496518201152414635199279313138720725393437003337025967290595137608334739395691308710320542240"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [],
      "multiplier": "788063389814585225892734252396048147489271975618855804369799256715261592689095964252122664523461282105591712724141/131681986727954191957998338922417778091934644657034980419968124830699238438547449697593494233689514128102706050356960"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [
        0
      ],
      "multiplier": "1097506838385176453796376282468853405240675141323156219775235271482394467743633222394355477772553961188797426236027/684746330985361798181591362396572446078060152216581898183834249119636039880446738427486170015185473466134071461856192"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [
        1
      ],
      "multiplier": "-539274612132436041984953555035517919069067753832396491968918577869169781494648506020969607406929512142689734646543/51874722044345590771332678969437306521065163046710749862411685539366366657609601396021679546604960111070762989534560"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [
        3
      ],
      "multiplier": "-4661249393112751055441999608695347858365859066202657697468602811834839061593830930771884825084720386128547413807561/1141243884975602996969318937327620743463433587027636496973057081866060066467411230712476950025309122443556785769760320"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [
        0,
        3
      ],
      "multiplier": "-439005011180309629218750605461304780111645394721220314324185486481247637923929681117010001217956616066143965929847/570621942487801498484659468663810371731716793513818248486528540933030033233705615356238475012654561221778392884880160"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [
        1,
        3
      ],
      "multiplier": "846878347238926040161406783371263594997956274596125423538188698511644567795423729799458614619140135840621440948639/95103657081300249747443244777301728621952798918969708081088090155505005538950935892706412502109093536963065480813360"
    },
    {
      "size": 4,
      "bits": "000111",
      "subset": [],
      "multiplier": "-24515628558647383476264896714845803868800495842953737580723611032505220368931814167090426357672306605852500111971/213983228432925561931747300748928889399393797567681843182448202849886262462639605758589428129745460458166897331830060"
    },
    {
      "size": 4,
      "bits": "000111",
      "subset": [
        0
      ],
      "multiplier": "16661543648516184420220474962100004239531760731429926722574857303803415617582948578773436174098670886384695993743/171186582746340449545397840599143111519515038054145474545958562279909009970111684606871542503796368366533517865464048"
    },
    {
      "size": 4,
      "bits": "000111",
      "subset": [
        1
      ],
      "multiplier": "15479680322113982107192137974898822213167194641309251555861228858657849105548492874004920597806977473136384458251/8778799115196946130533222594827851872795642977135665361331208322046615895903163313172899615579300941873513736690464"
    },
    {
      "size": 4,
      "bits": "000111",
      "subset": [
        1,
        2
      ],
      "multiplier": "-763528473252100868401435381859557131197681185695376706721740382919677295635555104577651179498458616882607277811681/570621942487801498484659468663810371731716793513818248486528540933030033233705615356238475012654561221778392884880160"
    },
    {
      "size": 4,
      "bits": "001011",
      "subset": [],
      "multiplier": "37326429872467110687315334390634833162415519144075613636081256619934709721525894698214807879312767366018288445623/63402438054200166498295496518201152414635199279313138720725393437003337025967290595137608334739395691308710320542240"
    },
    {
      "size": 4,
      "bits": "001011",
      "subset": [
        3
      ],
      "multiplier": "-27074165852497725461655366935438888359026849380313661766426010214737766390422037092398024790716295328706550854259/63402438054200166498295496518201152414635199279313138720725393437003337025967290595137608334739395691308710320542240"
    },
    {
      "size": 4,
      "bits": "001100",
      "subset": [],
      "multiplier": "-37808083276346183872602989009985687911798425401106503289695821221420209972612143927447340673701298973516331596551/47551828540650124873721622388650864310976399459484854040544045077752502769475467946353206251054546768481532740406680"
    },
    {
      "size": 4,
      "bits": "001100",
      "subset": [
        0,
        3
      ],
      "multiplier": "51082615365861979799566282957708494535178395339763921844431133624143191829104004218024565789263034696586976455511/47551828540650124873721622388650864310976399459484854040544045077752502769475467946353206251054546768481532740406680"
    },
    {
      "size": 4,
      "bits": "001101",
      "subset": [],
      "multiplier": "-41486558568478366357753269407295823701106480033990112676249793410959100396281601782611395183209713365725557927/27710855792919653189814465261451552628774125559140357832484874753935024923936752882490213433015470144802758007230"
    },
    {
      "size": 4,
      "bits": "001101",
      "subset": [
        2
      ],
      "multiplier": "-7219086786693054471940183158239828707280859099857352546619843464048908701326675304698785280847821468007086018599/23775914270325062436860811194325432155488199729742427020272022538876251384737733973176603125527273384240766370203340"
    },
    {
      "size": 4,
      "bits": "001101",
      "subset": [
        2,
        3
      ],
      "multiplier": "26907702719451193031064381819413315667635596562569578859632737551312237650366840563875482422608102026872665542197/7315665929330788442111018829023209893996369147613054467776006935038846579919302760977416346316084118227928113908720"
    },
    {
      "size": 4,
      "bits": "001111",
      "subset": [],
      "multiplier": "55473076610691596350978536856807607757499969971846166312429852880749524552657269306790980284176995535555739552523/95103657081300249747443244777301728621952798918969708081088090155505005538950935892706412502109093536963065480813360"
    },
    {
      "size": 4,
      "bits": "001111",
      "subset": [
        3
      ],
      "multiplier": "-2694977229292401885540360816681830085989162891613487216130173217796189466142251718151906888776513047168160262863/4528745575300011892735392608442939458188228519950938480051813816928809787569092185366972023909956835093479308610160"
    },
    {
      "size": 4,
      "bits": "011110",
      "subset": [],
      "multiplier": "11286316521708279257829869048388277581520723221652539508826466627945570718954685617692464592518172224368724247013/63402438054200166498295496518201152414635199279313138720725393437003337025967290595137608334739395691308710320542240"
    },
    {
      "size": 4,
      "bits": "011111",
      "subset": [],
      "multiplier": "-914963629804751120896067403013730581460121564272851839571113935056241420573166149240104090400020565469846219817/6793118362950017839103088912664409187282342779926407720077720725393214681353638278050458035864935252640218962915240"
    },
    {
      "size": 4,
      "bits": "111111",
      "subset": [],
      "multiplier": "798540243070552137325245611673359996141629708306548634130612945222480404584672663074416863214401055036639275/56609319691250148659192407605536743227352856499386731000647672711610122344613652317087150298874460438668491357627"
    },
    {
      "size": 5,
      "bits": "0000000000",
      "subset": [
        0
      ],
      "multiplier": "-499825003878555929930349682896739609317574274311497646660200445232892578314555219724365057523549812335279556069/65840993363977095978999169461208889045967322328517490209984062415349619219273724848796747116844757064051353025178480"
    },
    {
      "size": 5,
      "bits": "0000000000",
      "subset": [
        0,
        1
      ],
      "multiplier": "3650144565226323400191029761650514239733345868277083086710794734901510298662117793936668170653987354779248954201/855932913731702247726989202995715557597575190270727372729792811399545049850558423034357712518981841832667589327320240"
    },
    {
      "size": 5,
      "bits": "0000000001",
      "subset": [],
      "multiplier": "499825003878555929930349682896739609317574274311497646660200445232892578314555219724365057523549812335279556069/65840993363977095978999169461208889045967322328517490209984062415349619219273724848796747116844757064051353025178480"
    },
    {
      "size": 5,
      "bits": "0000000001",
      "subset": [
        0
      ],
      "multiplier": "862608196684536933199234258291085115927139932088511644863411226496726036348194510179936929168547058282541957501/213983228432925561931747300748928889399393797567681843182448202849886262462639605758589428129745460458166897331830060"
    },
    {
      "size": 5,
      "bits": "0000000001",
      "subset": [
        3
      ],
      "multiplier": "-41996425984083473497152350884434952917935215460195919485378969884640049239208315117450408362612594636172391065019/570621942487801498484659468663810371731716793513818248486528540933030033233705615356238475012654561221778392884880160"
    },
    {
      "size": 5,
      "bits": "0000000001",
      "subset": [
        0,
        1
      ],
      "multiplier": "-986063380827787545989085780421370213235834682324145498974438428593646813453108474690868677454846916927470962203/20379355088850053517309266737993227561847028339779223160233162176179644044060914834151374107594805757920656888745720"
    },
    {
      "size": 5,
      "bits": "0000000001",
      "subset": [
        0,
        3
      ],
      "multiplier": "32539455036056774941082212804767984918355497499812436488961256792489739258846214753549098980259417026180556081529/285310971243900749242329734331905185865858396756909124243264270466515016616852807678119237506327280610889196442440080"
    },
    {
      "size": 5,
      "bits": "0000000001",
      "subset": [
        3,
        4
      ],
      "multiplier": "-7388838125071199538592597553070432037732902052801778105379046174875116160139319684623208447568407558007836538581/570621942487801498484659468663810371731716793513818248486528540933030033233705615356238475012654561221778392884880160"
    },
    {
      "size": 5,
      "bits": "0000000011",
      "subset": [],
      "multiplier": "144677902686729216456344738895480540551327807986204791909118228329001940315723504326868149589670911218635533623421/1711865827463404495453978405991431115195150380541454745459585622799090099701116846068715425037963683665335178654640480"
    },
    {
      "size": 5,
      "bits": "0000000011",
      "subset": [
        0
      ],
      "multiplier": "-280413802550507595701388297506416615554603689220333909674067718929645755103293850897493663020471196414442846277343/3423731654926808990907956811982862230390300761082909490919171245598180199402233692137430850075927367330670357309280960"
    },
    {
      "size": 5,
      "bits": "0000000011",
      "subset": [
        2
      ],
      "multiplier": "-3324541878337845555389187009414368774253116323837931478433560032733662607000128792427919587492300211387337141119/28531097124390074924232973433190518586585839675690912424326427046651501661685280767811923750632728061088919644244008"
    },
    {
      "size": 5,
      "bits": "0000000011",
      "subset": [
        4
      ],
      "multiplier": "-39986351233199125298096873265995935828161968570523842999112825752095379948621390155380438701234391818597669804887/1141243884975602996969318937327620743463433587027636496973057081866060066467411230712476950025309122443556785769760320"
    },
    {
      "size": 5,
      "bits": "0000000011",
      "subset": [
        0,
        1
      ],
      "multiplier": "-14799691220997779734732324987541142465518126179470343209661859569291228352088757998913986080414432390545567898393/570621942487801498484659468663810371731716793513818248486528540933030033233705615356238475012654561221778392884880160"
    },
    {
      "size": 5,
      "bits": "0000000011",
      "subset": [
        0,
        2
      ],
      "multiplier": "132593378636225942497959960213890543850467438350678647895962460525380014453395516053921888797732716095599165041/2547419386106256689663658342249153445230878542472402895029145272022455505507614354268921763449350719740082111093215"
    },
    {
      "size": 5,
      "bits": "0000000011",
      "subset": [
        0,
        4
      ],
      "multiplier": "3621332111556631363519226968913417763339805486200938693459449458154318968261228173276886701021041605927523247051/35663871405487593655291216791488148233232299594613640530408033808314377077106600959764904688290910076361149555305010"
    },
    {
      "size": 5,
      "bits": "0000000011",
      "subset": [
        2,
        3
      ],
      "multiplier": "2057088241176526451784699110941304756512947709737514078647968590512217030721319256101388087870232043335335992313/35663871405487593655291216791488148233232299594613640530408033808314377077106600959764904688290910076361149555305010"
    },
    {
      "size": 5,
      "bits": "0000000011",
      "subset": [
        2,
        4
      ],
      "multiplier": "-2996425816216254987579182034781696696851628251628596383472162285623471018416162245322918989135219823484345733677/57062194248780149848465946866381037173171679351381824848652854093303003323370561535623847501265456122177839288488016"
    },
    {
      "size": 5,
      "bits": "0000000111",
      "subset": [],
      "multiplier": "9654097981675149516764647121920280984704003151455323029263599185868026419778314813838457220057737567413497957469/122276130533100321103855600427959365371082170038675338961398973057077864264365489004908244645568834547523941332474320"
    },
    {
      "size": 5,
      "bits": "0000000111",
      "subset": [
        0
      ],
      "multiplier": "-26711530025721376278195550261450929169411339435550128702295769162311861340415989021012214455080147428502940277183/427966456865851123863494601497857778798787595135363686364896405699772524925279211517178856259490920916333794663660120"
    },
    {
      "size": 5,
      "bits": "0000000111",
      "subset": [
        2
      ],
      "multiplier": "-11452950350183791056849750648475308729744223719798170337088951548384836130277906282271177657378596952092601065223/95103657081300249747443244777301728621952798918969708081088090155505005538950935892706412502109093536963065480813360"
    },
    {
      "size": 5,
      "bits": "0000000111",
      "subset": [
        0,
        1
      ],
      "multiplier": "1428039249812894324416944168558393488798474212708301705054447292855117487149068048293300062689023918452716296259/142655485621950374621164867165952592932929198378454562121632135233257508308426403839059618753163640305444598221220040"
    },
    {
      "size": 5,
      "bits": "0000000111",
      "subset": [
        0,
        2
      ],
      "multiplier": "149889718414411133716908037407875945749436824552519517458200893674079856622166447720062952762296911146459865983/3135285398284623618047579498152804240284158206119880486189717257873791391393986897561749862706893193526254905960880"
    },
    {
      "size": 5,
      "bits": "0000000111",
      "subset": [
        2,
        3
      ],
      "multiplier": "1712607130357189049860818588228073291363928341647525568388959036038346267124106978980217057466420174192140750061/40758710177700107034618533475986455123694056679558446320466324352359288088121829668302748215189611515841313777491440"
    },
    {
      "size": 5,
      "bits": "0000001011",
      "subset": [],
      "multiplier": "-4439292190811556306363043814727008459655740214706419124043659689653574485409171381921995906940932409699659489581/263363973455908383915996677844835556183869289314069960839936249661398476877094899395186988467379028256205412100713920"
    },
    {
      "size": 5,
      "bits": "0000001011",
      "subset": [
        0
      ],
      "multiplier": "43699178781287796780528764056930670011656589276923622793907794502589742200282042197765418571815331061337373454691/855932913731702247726989202995715557597575190270727372729792811399545049850558423034357712518981841832667589327320240"
    },
    {
      "size": 5,
      "bits": "0000001011",
      "subset": [
        1
      ],
      "multiplier": "-63071578211516056245475487719504565503420545094552687979378842907001305635933940924884141624015983721146690977381/1141243884975602996969318937327620743463433587027636496973057081866060066467411230712476950025309122443556785769760320"
    },
    {
      "size": 5,
      "bits": "0000001011",
      "subset": [
        4
      ],
      "multiplier": "49053392389167541758550737753363434157445609820579750649167030315990203192867996414760801723859707841649925376997/1711865827463404495453978405991431115195150380541454745459585622799090099701116846068715425037963683665335178654640480"
    },
    {
      "size": 5,
      "bits": "0000001011",
      "subset": [
        0,
        4
      ],
      "multiplier": "-4210296412563795093990268042377939431080997511748134723030889183625558253025106463369460076008671326694681967069/77812083066518386156999018454155959781597744570066124793617528309049549986414402094032519319907440166606144484301840"
    },
    {
      "size": 5,
      "bits": "0000001011",
      "subset": [
        1,
        4
      ],
      "multiplier": "4578101155301496802377456475951513828632438669296045488045199618424095945178302820623045852126549889268018981/114010378119440858838093799932829245101242116586177472225080627559046959687054069002245449552977934310045632944032"
    },
    {
      "size": 5,
      "bits": "0000001100",
      "subset": [],
      "multiplier": "-2087563367362609392109498396970961577879369354320878638121204919955812149205942160995921847959572369802201710029/77812083066518386156999018454155959781597744570066124793617528309049549986414402094032519319907440166606144484301840"
    },
    {
      "size": 5,
      "bits": "0000001100",
      "subset": [
        0
      ],
      "multiplier": "22934898628186821900730979137695484096015158733253356379922294222930287227208244479041260797309106306151850878199/855932913731702247726989202995715557597575190270727372729792811399545049850558423034357712518981841832667589327320240"
    },
    {
      "size": 5,
      "bits": "0000001100",
      "subset": [
        1
      ],
      "multiplier": "-949703693495306321846313067821617880938283148828426012543100148784906038536972205612322128049560875535960337669/285310971243900749242329734331905185865858396756909124243264270466515016616852807678119237506327280610889196442440080"
    },
    {
      "size": 5,
      "bits": "0000001100",
      "subset": [
        0,
        1
      ],
      "multiplier": "-1641273880204415239976323619005767501318717176950311814794396985173625471620225836961918043468286280817524942617/57062194248780149848465946866381037173171679351381824848652854093303003323370561535623847501265456122177839288488016"
    },
    {
      "size": 5,
      "bits": "0000001100",
      "subset": [
        1,
        2
      ],
      "multiplier": "1184182349229662835160749401472893006463448834090152829686842230474232491149870250188625621618651687517055177803/17831935702743796827645608395744074116616149797306820265204016904157188538553300479882452344145455038180574777652505"
    },
    {
      "size": 5,
      "bits": "0000001100",
      "subset": [
        1,
        4
      ],
      "multiplier": "-57718140552788999905327999690535659407432354091810857649144423109395421153284902234790202325126836025159430443/1440964501231821965870352193595480736696254529075298607289213487204621296044711149889491098516804447529743416375960"
    },
    {
      "size": 5,
      "bits": "0000001101",
      "subset": [],
      "multiplier": "117022138525262301779025197113859814760357665450170476195826288539402714678272613713457659818734632736499035259/190207314162600499494886489554603457243905597837939416162176180311010011077901871785412825004218187073926130961626720"
    },
    {
      "size": 5,
      "bits": "0000001101",
      "subset": [
        0
      ],
      "multiplier": "-7187768710782506527082698205374127263042889560831234416163472607855208610793771213114058696979814683057992641253/142655485621950374621164867165952592932929198378454562121632135233257508308426403839059618753163640305444598221220040"
    },
    {
      "size": 5,
      "bits": "0000001101",
      "subset": [
        1
      ],
      "multiplier": "30472773861371176968713862086914689264410013513887815499208149776142496908596551293895627894695021411975069277259/570621942487801498484659468663810371731716793513818248486528540933030033233705615356238475012654561221778392884880160"
    },
    {
      "size": 5,
      "bits": "0000001101",
      "subset": [
        3
      ],
      "multiplier": "-1528644426799991645060878914435936396336193603244124314622662402136503634219912050442834136762686940084217191313/57062194248780149848465946866381037173171679351381824848652854093303003323370561535623847501265456122177839288488016"
    },
    {
      "size": 5,
      "bits": "0000001101",
      "subset": [
        0,
        3
      ],
      "multiplier": "1368633928357046343595610064132630981143267412081024449095731855661196606257315794153815458492853454792353955563/47551828540650124873721622388650864310976399459484854040544045077752502769475467946353206251054546768481532740406680"
    },
    {
      "size": 5,
      "bits": "0000001101",
      "subset": [
        1,
        2
      ],
      "multiplier": "-3545520510806323077529291132123429877673666590313437985449123639439033883233027313739679537750413605668033590129/71327742810975187310582433582976296466464599189227281060816067616628754154213201919529809376581820152722299110610020"
    },
    {
      "size": 5,
      "bits": "0000001101",
      "subset": [
        1,
        3
      ],
      "multiplier": "41320333938528786601641085055296067969359646307334886535762298145673166177215004295995301009734554845945173388047/285310971243900749242329734331905185865858396756909124243264270466515016616852807678119237506327280610889196442440080"
    },
    {
      "size": 5,
      "bits": "0000001101",
      "subset": [
        1,
        4
      ],
      "multiplier": "-3339055178960076456281849299592653972611067349442314196021982785703995311256989225224135363438371222407304582973/31701219027100083249147748259100576207317599639656569360362696718501668512983645297568804167369697845654355160271120"
    },
    {
      "size": 5,
      "bits": "0000001101",
      "subset": [
        3,
        4
      ],
      "multiplier": "-3309883323578240760876026435149430852344905319961334632705262780414295190148045596819187649078551866398962157381/285310971243900749242329734331905185865858396756909124243264270466515016616852807678119237506327280610889196442440080"
    },
    {
      "size": 5,
      "bits": "0000001111",
      "subset": [],
      "multiplier": "123505693325127418894246981419089471918521894432925402152712004165110516059049398954746538123704626560582455365581/1711865827463404495453978405991431115195150380541454745459585622799090099701116846068715425037963683665335178654640480"
    },
    {
      "size": 5,
      "bits": "0000001111",
      "subset": [
        0
      ],
      "multiplier": "66837039644991605698820922667721647404548711726240646739858983125005577056985241317002399231069833371385470491/2223202373329096747342829098690170279474221273430460708389072237401415713897554345543786266283069719045889842408624"
    },
    {
      "size": 5,
      "bits": "0000001111",
      "subset": [
        1
      ],
      "multiplier": "-378653000718019821091487627050274869576848481470751882826276472486173868662587336905390847522948978623032455651/25937361022172795385666339484718653260532581523355374931205842769683183328804800698010839773302480055535381494767280"
    },
    {
      "size": 5,
      "bits": "0000001111",
      "subset": [
        2
      ],
      "multiplier": "-2117668953076685746106414653612781633936688232845289134467783521309625340366265709832450253551796789104798114811/19020731416260049949488648955460345724390559783793941616217618031101001107790187178541282500421818707392613096162672"
    },
    {
      "size": 5,
      "bits": "0000001111",
      "subset": [
        4
      ],
      "multiplier": "-39819312672799174062505733749609587111108005781005262352049110437345285481131651548776208780369118331465005396781/570621942487801498484659468663810371731716793513818248486528540933030033233705615356238475012654561221778392884880160"
    },
    {
      "size": 5,
      "bits": "0000001111",
      "subset": [
        0,
        4
      ],
      "multiplier": "-11743751079823563483261404079300623862496149064310440485938276523106508905878773394142734783459010573283887660637/285310971243900749242329734331905185865858396756909124243264270466515016616852807678119237506327280610889196442440080"
    },
    {
      "size": 5,
      "bits": "0000001111",
      "subset": [
        1,
        4
      ],
      "multiplier": "491138302245471753876247751255525713409387004468374386105263237064290130470403988743550511590911802900260223923/35663871405487593655291216791488148233232299594613640530408033808314377077106600959764904688290910076361149555305010"
    },
    {
      "size": 5,
      "bits": "0000001111",
      "subset": [
        2,
        3
      ],
      "multiplier": "-687023274836818943912194932209795229905565565032583273184994634251697422794924267664946174604868305377829238219/31701219027100083249147748259100576207317599639656569360362696718501668512983645297568804167369697845654355160271120"
    },
    {
      "size": 5,
      "bits": "0000001111",
      "subset": [
        2,
        4
      ],
      "multiplier": "3204112711156411827394822684970442660166362198951933150485091571018327112623022246801558006675581319304761653259/23775914270325062436860811194325432155488199729742427020272022538876251384737733973176603125527273384240766370203340"
    },
    {
      "size": 5,
      "bits": "0000011110",
      "subset": [],
      "multiplier": "-13564218661846193466605361045425739300892481743990741165938307862670204428932924761496224800945191106559456500567/526727946911816767831993355689671112367738578628139921679872499322796953754189798790373976934758056512410824201427840"
    },
    {
      "size": 5,
      "bits": "0000011110",
      "subset": [
        0
      ],
      "multiplier": "-103446238856781213161874366321804337916185532421365628627665241091663690812642995376280770252939175588826868782773/6847463309853617981815913623965724460780601522165818981838342491196360398804467384274861700151854734661340714618561920"
    },
    {
      "size": 5,
      "bits": "0000011110",
      "subset": [
        1
      ],
      "multiplier": "88106858305458965163186510531596167149561218110568840669999367580912186032747674463798916217056842461094969027809/1141243884975602996969318937327620743463433587027636496973057081866060066467411230712476950025309122443556785769760320"
    },
    {
      "size": 5,
      "bits": "0000011110",
      "subset": [
        1,
        2
      ],
      "multiplier": "6011864746264272722567695298764241441359033029541473277838238809589519746035605576929368337601323645753905771823/142655485621950374621164867165952592932929198378454562121632135233257508308426403839059618753163640305444598221220040"
    },
    {
      "size": 5,
      "bits": "0000011110",
      "subset": [
        1,
        3
      ],
      "multiplier": "-22011869280488597760494008985010486536385483021792083781224563257180040129614841561943683005398089456895269458217/285310971243900749242329734331905185865858396756909124243264270466515016616852807678119237506327280610889196442440080"
    },
    {
      "size": 5,
      "bits": "0000011111",
      "subset": [],
      "multiplier": "7389687274102930741002105099015442072362738970765733621369286378232540314897445100749769986177071820703037659197/311248332266073544627996073816623839126390978280264499174470113236198199945657608376130077279629760666424577937207360"
    },
    {
      "size": 5,
      "bits": "0000011111",
      "subset": [
        0
      ],
      "multiplier": "6305455523757499153364371824205407035808624754027048539534671587527143401012282371326523513803838799639432687267/855932913731702247726989202995715557597575190270727372729792811399545049850558423034357712518981841832667589327320240"
    },
    {
      "size": 5,
      "bits": "0000011111",
      "subset": [
        1
      ],
      "multiplier": "-2731217149623569124344578177732735602402009934765216744254425572523331646996020268397036460907977034077459680551/95103657081300249747443244777301728621952798918969708081088090155505005538950935892706412502109093536963065480813360"
    },
    {
      "size": 5,
      "bits": "0000011111",
      "subset": [
        3
      ],
      "multiplier": "-4738575739237548980310463132865560930671520769744633243680373478442176992231618645964595038798402825434181023609/126804876108400332996590993036402304829270398558626277441450786874006674051934581190275216669478791382617420641084480"
    },
    {
      "size": 5,
      "bits": "0000011111",
      "subset": [
        1,
        2
      ],
      "multiplier": "31594630121702773236454048878675195233624650187199235515563698592211532166088630898915623162262758439821438647/2161446751847732948805528290393221105044381793612947910933820230806931944067066724834236647775206671294615124563940"
    },
    {
      "size": 5,
      "bits": "0000011111",
      "subset": [
        1,
        3
      ],
      "multiplier": "296326719690884559189844566890103141295645764424692978519750583534295808555039053240225744244438994128589163999/142655485621950374621164867165952592932929198378454562121632135233257508308426403839059618753163640305444598221220040"
    },
    {
      "size": 5,
      "bits": "0000011111",
      "subset": [
        3,
        4
      ],
      "multiplier": "4788339381773741318606436385996975295924953277353243560727442686811154223831718411827763806403723192134226678737/285310971243900749242329734331905185865858396756909124243264270466515016616852807678119237506327280610889196442440080"
    },
    {
      "size": 5,
      "bits": "0000111111",
      "subset": [],
      "multiplier": "-8933979583784341629097957242956166408251420620963040970730323934625500677052424704801092142444571805694106939/15562416613303677231399803690831191956319548914013224958723505661809909997282880418806503863981488033321228896860368"
    },
    {
      "size": 5,
      "bits": "0000111111",
      "subset": [
        0
      ],
      "multiplier": "-289141225057484881751407805158105766158216880955074639085180978030948665641225054205103595733200799309768260129/213983228432925561931747300748928889399393797567681843182448202849886262462639605758589428129745460458166897331830060"
    },
    {
      "size": 5,
      "bits": "0000111111",
      "subset": [
        1
      ],
      "multiplier": "321616868210964192982297418720522597981963087391613454723745635329541894203413712535600678746973743813303501299/31701219027100083249147748259100576207317599639656569360362696718501668512983645297568804167369697845654355160271120"
    },
    {
      "size": 5,
      "bits": "0000111111",
      "subset": [
        1,
        2
      ],
      "multiplier": "-1375425060193154696656961034705818534134074297698123409348806361767764540440968787452877365697536539738638091/144096450123182196587035219359548073669625452907529860728921348720462129604471114988949109851680444752974341637596"
    },
    {
      "size": 5,
      "bits": "0001001011",
      "subset": [],
      "multiplier": "2403453166625154091743614578764586821364714708263772021569607302724476485214133377688547458850649384080092223483/380414628325200998989772979109206914487811195675878832324352360622020022155803743570825650008436374147852261923253440"
    },
    {
      "size": 5,
      "bits": "0001001011",
      "subset": [
        4
      ],
      "multiplier": "-1684237005776285826960974903744247218482565120357327066979757783204019961251348294954342555848371243729275499517/380414628325200998989772979109206914487811195675878832324352360622020022155803743570825650008436374147852261923253440"
    },
    {
      "size": 5,
      "bits": "0001001100",
      "subset": [],
      "multiplier": "46827345790903548951887071364951837905236479779271726935320626362908109426264736050216042118457745369945687646129/1141243884975602996969318937327620743463433587027636496973057081866060066467411230712476950025309122443556785769760320"
    },
    {
      "size": 5,
      "bits": "0001001100",
      "subset": [
        2
      ],
      "multiplier": "-22399804253390476787349744778011916908812406652003503300089771605888882950867913538502962292732638121669566478283/380414628325200998989772979109206914487811195675878832324352360622020022155803743570825650008436374147852261923253440"
    },
    {
      "size": 5,
      "bits": "0001001100",
      "subset": [
        4
      ],
      "multiplier": "-2453217315498232862415962472713820261998278486825364665467249765382357295222778140242758037889796485767689122591/63402438054200166498295496518201152414635199279313138720725393437003337025967290595137608334739395691308710320542240"
    },
    {
      "size": 5,
      "bits": "0001001100",
      "subset": [
        0,
        4
      ],
      "multiplier": "-1990237921639732008538492039287363660902189176996063323586872125015757304096641670569830287831807091996558035981/57062194248780149848465946866381037173171679351381824848652854093303003323370561535623847501265456122177839288488016"
    },
    {
      "size": 5,
      "bits": "0001001100",
      "subset": [
        2,
        3
      ],
      "multiplier": "-19355227970082132151475301029608491307904058677200893251186943119793221802678414446555965760850947526559116257/21946997787992365326333056487069629681989107442839163403328020805116539739757908282932249038948252354683784341726160"
    },
    {
      "size": 5,
      "bits": "0001001100",
      "subset": [
        2,
        4
      ],
      "multiplier": "4002494414652444183361136105073130906670771816299009206849365339058012835989353264582970250098239579396014592767/43893995575984730652666112974139259363978214885678326806656041610233079479515816565864498077896504709367568683452320"
    },
    {
      "size": 5,
      "bits": "0001001101",
      "subset": [],
      "multiplier": "46335012686827432759144692469922411675558709040567283895636266495459822229407703167057187479183457817256510848223/1141243884975602996969318937327620743463433587027636496973057081866060066467411230712476950025309122443556785769760320"
    },
    {
      "size": 5,
      "bits": "0001001101",
      "subset": [
        3
      ],
      "multiplier": "-19145753227506003097135566928592605983040994791665530760000116301969691709046513207720564282507448666145618129779/228248776995120599393863787465524148692686717405527299394611416373212013293482246142495390005061824488711357153952064"
    },
    {
      "size": 5,
      "bits": "0001001101",
      "subset": [
        4
      ],
      "multiplier": "-1076377236974744006886070772233386437223764100247819959483963039850834738606074148932448760211072167815340772319/25937361022172795385666339484718653260532581523355374931205842769683183328804800698010839773302480055535381494767280"
    },
    {
      "size": 5,
      "bits": "0001001101",
      "subset": [
        3,
        4
      ],
      "multiplier": "19944389279694851418775121879560016323526803519223270823438595717788177841078785936607503974858785598626507351547/285310971243900749242329734331905185865858396756909124243264270466515016616852807678119237506327280610889196442440080"
    },
    {
      "size": 5,
      "bits": "0001001111",
      "subset": [],
      "multiplier": "5092466599345921028681098593099409295143483576704790214555696815794296568344535246554001951157799398952560293631/190207314162600499494886489554603457243905597837939416162176180311010011077901871785412825004218187073926130961626720"
    },
    {
      "size": 5,
      "bits": "0001001111",
      "subset": [
        4
      ],
      "multiplier": "-4447555962744335192348814531004104983524700594443872624864518021556086460149994901004955015493270367116084759007/190207314162600499494886489554603457243905597837939416162176180311010011077901871785412825004218187073926130961626720"
    },
    {
      "size": 5,
      "bits": "0001010110",
      "subset": [],
      "multiplier": "1271410970446835299611155585309248452358887828320471984055464767229276773537437124378365564024688554195923/152409706861058092543979558937983539458257690575271968078666811146642637081652140853696173881585085796415169039765"
    },
    {
      "size": 5,
      "bits": "0001010110",
      "subset": [
        2
      ],
      "multiplier": "8054031680729944790489416029851404106648771189632133771629318544437651087155840432350116207946645158505388186581/570621942487801498484659468663810371731716793513818248486528540933030033233705615356238475012654561221778392884880160"
    },
    {
      "size": 5,
      "bits": "0001010110",
      "subset": [
        3
      ],
      "multiplier": "-140130155405928819534262510847691822765646345861163300897615912462975293304563475747950186512459839750954953889/10374944408869118154266535793887461304213032609342149972482337107873273331521920279204335909320992022214152597906912"
    },
    {
      "size": 5,
      "bits": "0001010110",
      "subset": [
        0,
        4
      ],
      "multiplier": "1198467728320725528924877896551356284438680762101398634572864251299673131517209996993264316263950685448610534773/285310971243900749242329734331905185865858396756909124243264270466515016616852807678119237506327280610889196442440080"
    },
    {
      "size": 5,
      "bits": "0001010110",
      "subset": [
        2,
        3
      ],
      "multiplier": "-13715515891370812387274809763187690028542461249950307885449309797344001550455861882365695925896511559709302726577/285310971243900749242329734331905185865858396756909124243264270466515016616852807678119237506327280610889196442440080"
    },
    {
      "size": 5,
      "bits": "0001010110",
      "subset": [
        3,
        4
      ],
      "multiplier": "877974402219027710247738797287993747119802893984349025218112060323182801503967281147955129214811446919115925739/21946997787992365326333056487069629681989107442839163403328020805116539739757908282932249038948252354683784341726160"
    },
    {
      "size": 5,
      "bits": "0001010111",
      "subset": [],
      "multiplier": "15450521684190424734517555311155922836348471330279006012667900168088595404440953962090170210804018055731352174201/285310971243900749242329734331905185865858396756909124243264270466515016616852807678119237506327280610889196442440080"
    },
    {
      "size": 5,
      "bits": "0001010111",
      "subset": [
        2
      ],
      "multiplier": "331780531331119734575905457872264042085078390912791627710789978022562214091918721562151414931570534246431201941/63402438054200166498295496518201152414635199279313138720725393437003337025967290595137608334739395691308710320542240"
    },
    {
      "size": 5,
      "bits": "0001010111",
      "subset": [
        3
      ],
      "multiplier": "-72890138909505375488513136572196516861050566805904467229663466314933712713871942512129331474211362407066988684399/570621942487801498484659468663810371731716793513818248486528540933030033233705615356238475012654561221778392884880160"
    },
    {
      "size": 5,
      "bits": "0001010111",
      "subset": [
        3,
        4
      ],
      "multiplier": "10024595155643547186130212696341364057430965571545291279713537313720381154350292475309767770605450585843300936933/142655485621950374621164867165952592932929198378454562121632135233257508308426403839059618753163640305444598221220040"
    },
    {
      "size": 5,
      "bits": "0001011110",
      "subset": [],
      "multiplier": "-6084523239055358500740235772072912742430251607814287070809977500914838752339123734546376581723240034503664307/886747385373428902074062888366449684120772017892491450639515992125920797565976092239686829856495044633688256231360"
    },
    {
      "size": 5,
      "bits": "0001011110",
      "subset": [
        3
      ],
      "multiplier": "-465098367719504146894866180572147396017432077902866510400357330690096664699995352795128624431851768017375382919/38041462832520099898977297910920691448781119567587883232435236062202002215580374357082565000843637414785226192325344"
    },
    {
      "size": 5,
      "bits": "0001011110",
      "subset": [
        4
      ],
      "multiplier": "-795616498388736691599884491285829506217377083448383943708707031739646848004837465957632656001334949307173942147/1141243884975602996969318937327620743463433587027636496973057081866060066467411230712476950025309122443556785769760320"
    },
    {
      "size": 5,
      "bits": "0001011110",
      "subset": [
        3,
        4
      ],
      "multiplier": "7137367974572225271096421584008484106104650988382541790971344242050475336908378829460620551017534347438327961883/570621942487801498484659468663810371731716793513818248486528540933030033233705615356238475012654561221778392884880160"
    },
    {
      "size": 5,
      "bits": "0001011111",
      "subset": [],
      "multiplier": "404140266848407599294352589499534527692705339447392953198437631570578688849822740738220442529881917327418606283/54344946903600142712824711301315273498258742239411261760621765803145717450829106224403664286919482021121751703321920"
    },
    {
      "size": 5,
      "bits": "0001011111",
      "subset": [
        4
      ],
      "multiplier": "-213109981017671995866483328317039427140839066492108784318970979113881993152080452703588434709430924737427640003/25360975221680066599318198607280460965854079711725255488290157374801334810386916238055043333895758276523484128216896"
    },
    {
      "size": 5,
      "bits": "0001110100",
      "subset": [],
      "multiplier": "445677676636863939636841756484397848336285451670610876287900898487931797498767272518673640617447135439225613257/285310971243900749242329734331905185865858396756909124243264270466515016616852807678119237506327280610889196442440080"
    },
    {
      "size": 5,
      "bits": "0001110100",
      "subset": [
        0
      ],
      "multiplier": "-316006594860574302936793116043836119376971435191244397227265921912295307784363895412403249432027494414444104753/28531097124390074924232973433190518586585839675690912424326427046651501661685280767811923750632728061088919644244008"
    },
    {
      "size": 5,
      "bits": "0001110100",
      "subset": [
        1
      ],
      "multiplier": "-23199078577530707618764607788921297263151591215311395923542629182871418207392358282831767242475320196327046707/5486749446998091331583264121767407420497276860709790850832005201279134934939477070733062259737063088670946085431540"
    },
    {
      "size": 5,
      "bits": "0001110100",
      "subset": [
        0,
        4
      ],
      "multiplier": "98074530654729471446624886225245620718085830100556096940327617583510838462592244566247924307965450341944992147/10189677544425026758654633368996613780923514169889611580116581088089822022030457417075687053797402878960328444372860"
    },
    {
      "size": 5,
      "bits": "0001110100",
      "subset": [
        1,
        2
      ],
      "multiplier": "1369040656867268097942835444817295607711314998368815254142874129324857301188956385468099909644826482169814835161/285310971243900749242329734331905185865858396756909124243264270466515016616852807678119237506327280610889196442440080"
    },
    {
      "size": 5,
      "bits": "0001110101",
      "subset": [],
      "multiplier": "-2457238456848756825454909561839238999427295047482905396277514981102804961538425149456409873693720906407633820919/285310971243900749242329734331905185865858396756909124243264270466515016616852807678119237506327280610889196442440080"
    },
    {
      "size": 5,
      "bits": "0001110101",
      "subset": [
        1
      ],
      "multiplier": "-1154842818126508105315673441218702617862284805848829669009615751257194629590705744106163673795698143188226522459/190207314162600499494886489554603457243905597837939416162176180311010011077901871785412825004218187073926130961626720"
    },
    {
      "size": 5,
      "bits": "0001110101",
      "subset": [
        3
      ],
      "multiplier": "511433427080536948182462292677150451007225376220136323974549223876723707760570460026091960269010981737645276763/63402438054200166498295496518201152414635199279313138720725393437003337025967290595137608334739395691308710320542240"
    },
    {
      "size": 5,
      "bits": "0001110101",
      "subset": [
        4
      ],
      "multiplier": "3271722717334161788547695192985488287595360729076310660701640810979718917877297622626870133739396669666736054869/285310971243900749242329734331905185865858396756909124243264270466515016616852807678119237506327280610889196442440080"
    },
    {
      "size": 5,
      "bits": "0001110101",
      "subset": [
        1,
        3
      ],
      "multiplier": "117076381298946140859525039707350254056222297052417223101512325686711772802854987009531430695914169770069917349/14265548562195037462116486716595259293292919837845456212163213523325750830842640383905961875316364030544459822122004"
    },
    {
      "size": 5,
      "bits": "0001110101",
      "subset": [
        3,
        4
      ],
      "multiplier": "-5855667122064928883223851369246348011691117175185060294486383406971645935334581209524555621373402417528002450361/285310971243900749242329734331905185865858396756909124243264270466515016616852807678119237506327280610889196442440080"
    },
    {
      "size": 5,
      "bits": "0001110111",
      "subset": [],
      "multiplier": "4726609378696287105113524846809690169240883520994853673865928775916683034703528536929875038590362649919896156737/114124388497560299696931893732762074346343358702763649697305708186606006646741123071247695002530912244355678576976032"
    },
    {
      "size": 5,
      "bits": "0001110111",
      "subset": [
        1
      ],
      "multiplier": "-159739599392617965764872744176601440225498804117249346633163756474437932123572106439263370323705088888340386547/35663871405487593655291216791488148233232299594613640530408033808314377077106600959764904688290910076361149555305010"
    },
    {
      "size": 5,
      "bits": "0001110111",
      "subset": [
        2
      ],
      "multiplier": "-21593958822398289980544350262598410202368449258285670453045803963516410621470090868374827536546876464764167403747/570621942487801498484659468663810371731716793513818248486528540933030033233705615356238475012654561221778392884880160"
    },
    {
      "size": 5,
      "bits": "0001110111",
      "subset": [
        4
      ],
      "multiplier": "-8718746736167078533262626174678307061573996712999274359931017354895050212889264943499184849484433649569399285529/285310971243900749242329734331905185865858396756909124243264270466515016616852807678119237506327280610889196442440080"
    },
    {
      "size": 5,
      "bits": "0001110111",
      "subset": [
        2,
        4
      ],
      "multiplier": "1843194555564137191089798779196443959709805031060605368526456121844928476208950361821389064539287142788557119243/71327742810975187310582433582976296466464599189227281060816067616628754154213201919529809376581820152722299110610020"
    },
    {
      "size": 5,
      "bits": "0001111111",
      "subset": [],
      "multiplier": "158559194336680040815934453141171651011620613081929326198868200842132003224062222791403338402408881671514276653/95103657081300249747443244777301728621952798918969708081088090155505005538950935892706412502109093536963065480813360"
    },
    {
      "size": 5,
      "bits": "0001111111",
      "subset": [
        4
      ],
      "multiplier": "-4152966221833547177862039371576779996504108026289925797545509740636523472143813273929729800514050706508136737/4528745575300011892735392608442939458188228519950938480051813816928809787569092185366972023909956835093479308610160"
    },
    {
      "size": 5,
      "bits": "0011011110",
      "subset": [],
      "multiplier": "130565984940522857352502643995818027793097508089659583703159491996117657704971307244918177521985285267141032957/31701219027100083249147748259100576207317599639656569360362696718501668512983645297568804167369697845654355160271120"
    },
    {
      "size": 5,
      "bits": "0011011110",
      "subset": [
        3
      ],
      "multiplier": "-313625308906160048990813040025685128287695165273175405239846058384320461685001906813073944488866089265897937567/95103657081300249747443244777301728621952798918969708081088090155505005538950935892706412502109093536963065480813360"
    },
    {
      "size": 5,
      "bits": "0011011110",
      "subset": [
        3,
        4
      ],
      "multiplier": "-143907432573654494218913661823082366894569995647648512476037943527188314536532553267351801567292574906144621891/190207314162600499494886489554603457243905597837939416162176180311010011077901871785412825004218187073926130961626720"
    },
    {
      "size": 5,
      "bits": "0011011111",
      "subset": [],
      "multiplier": "357573704788981985263080500490049530176338816266825990620656846739710265886947520102344408268720330449594381/4755182854065012487372162238865086431097639945948485404054404507775250276947546794635320625105454676848153274040668"
    },
    {
      "size": 5,
      "bits": "0011101011",
      "subset": [],
      "multiplier": "2774644223589797994481181355910284891782656295780623827553183084516216538234965760192192257158935488749626909/1698279590737504459775772228166102296820585694981601930019430181348303670338409569512614508966233813160054740728810"
    },
    {
      "size": 5,
      "bits": "0011101011",
      "subset": [
        4
      ],
      "multiplier": "-26317490934903264351900620104472655836554032776428337243040874866054321489804048467079916206411631222301834381/11887957135162531218430405597162716077744099864871213510136011269438125692368866986588301562763636692120383185101670"
    },
    {
      "size": 5,
      "bits": "0011101100",
      "subset": [],
      "multiplier": "-239806696927620614784700979232923836422580809445029553041906320294561273966945675043996503949189094599569699/55421711585839306379628930522903105257548251118280715664969749507870049847873505764980426866030940289605516014460"
    },
    {
      "size": 5,
      "bits": "0011101101",
      "subset": [],
      "multiplier": "3621457880829289730355061126181156044269651926184172947922263671173352780629989203882301971159388662909808339/4528745575300011892735392608442939458188228519950938480051813816928809787569092185366972023909956835093479308610160"
    },
    {
      "size": 5,
      "bits": "0011101101",
      "subset": [
        3
      ],
      "multiplier": "-1795398750063579561653472898354961576637317524724450756047061971570910583954877442770851689475239853910327806713/95103657081300249747443244777301728621952798918969708081088090155505005538950935892706412502109093536963065480813360"
    },
    {
      "size": 5,
      "bits": "0011101101",
      "subset": [
        3,
        4
      ],
      "multiplier": "389571121502613751036094829245942887192504203369901231932083165577746674267371126285487040119063632875730485107/31701219027100083249147748259100576207317599639656569360362696718501668512983645297568804167369697845654355160271120"
    },
    {
      "size": 5,
      "bits": "0011101111",
      "subset": [],
      "multiplier": "132485700432034641940236295352977379727319079526074758918688500001003625562839547615759725432874337604991944751/38041462832520099898977297910920691448781119567587883232435236062202002215580374357082565000843637414785226192325344"
    },
    {
      "size": 5,
      "bits": "0011101111",
      "subset": [
        4
      ],
      "multiplier": "153432610960356292994880106205472378860178813168903997282420796723986492510540852616324605312466114893289359913/190207314162600499494886489554603457243905597837939416162176180311010011077901871785412825004218187073926130961626720"
    },
    {
      "size": 5,
      "bits": "0011111110",
      "subset": [],
      "multiplier": "15955463381385790089341987696334751622440991130780093126893202238209120013873331138203290867224134870441389137/2717247345180007135641235565065763674912937111970563088031088290157285872541455311220183214345974101056087585166096"
    },
    {
      "size": 5,
      "bits": "0011111110",
      "subset": [
        3
      ],
      "multiplier": "-101880999496362848399019116268167796878536714695891365739929312790186310552284278511103460803205965532139071171/15850609513550041624573874129550288103658799819828284680181348359250834256491822648784402083684848922827177580135560"
    },
    {
      "size": 5,
      "bits": "0011111111",
      "subset": [],
      "multiplier": "-2747677920869466543995430957606207064795207757510678435968119484965619219970733309372727437651302580374172515/4755182854065012487372162238865086431097639945948485404054404507775250276947546794635320625105454676848153274040668"
    },
    {
      "size": 5,
      "bits": "0111111011",
      "subset": [],
      "multiplier": "-19193847921440994710680463190829299394447583898218243942319007125855771345866637551158115961846053901709819377/50721950443360133198636397214560921931708159423450510976580314749602669620773832476110086667791516553046968256433792"
    },
    {
      "size": 5,
      "bits": "0111111011",
      "subset": [
        4
      ],
      "multiplier": "207419681707100714346104549734751765960744954938512112537623853042661384342712183729363059958318173423029911061/760829256650401997979545958218413828975622391351757664648704721244040044311607487141651300016872748295704523846506880"
    },
    {
      "size": 5,
      "bits": "0111111111",
      "subset": [],
      "multiplier": "-556569254457531809572560511289625197982739466088755689246791499363530436598276243249335891338099364381184701/2377591427032506243686081119432543215548819972974242702027202253887625138473773397317660312552727338424076637020334"
    },
    {
      "size": 5,
      "bits": "1111111111",
      "subset": [],
      "multiplier": "15773634431023252095313493563918222146007500410993553266777539658715662312783657542210703470901749235291640/396265237838751040614346853238757202591469995495707117004533708981270856412295566219610052092121223070679439503389"
    }
  ]
}


==> anc/srg-gegenbauer-counting-main/results/certificates/351_140_73_44/reduced_certificate.json <==
{
  "format": "srg-local-sos-v1",
  "parameters": [
    351,
    140,
    73,
    44
  ],
  "level": 6,
  "normalization": "X_F=N_F/v; free variables are nonnegative X_F",
  "free_graphs": [
    {
      "size": 6,
      "bits": "000111101110111"
    },
    {
      "size": 6,
      "bits": "000111101111110"
    },
    {
      "size": 6,
      "bits": "000111111111110"
    },
    {
      "size": 6,
      "bits": "000111111111111"
    },
    {
      "size": 6,
      "bits": "001110111111000"
    },
    {
      "size": 6,
      "bits": "001110111111001"
    },
    {
      "size": 6,
      "bits": "001110111111011"
    },
    {
      "size": 6,
      "bits": "001110111111111"
    },
    {
      "size": 6,
      "bits": "001111011011110"
    },
    {
      "size": 6,
      "bits": "001111011011111"
    },
    {
      "size": 6,
      "bits": "001111011101011"
    },
    {
      "size": 6,
      "bits": "001111011101100"
    },
    {
      "size": 6,
      "bits": "001111011101101"
    },
    {
      "size": 6,
      "bits": "001111011101111"
    },
    {
      "size": 6,
      "bits": "001111011111110"
    },
    {
      "size": 6,
      "bits": "001111011111111"
    },
    {
      "size": 6,
      "bits": "001111111111001"
    },
    {
      "size": 6,
      "bits": "001111111111011"
    },
    {
      "size": 6,
      "bits": "001111111111111"
    },
    {
      "size": 6,
      "bits": "011111111011110"
    },
    {
      "size": 6,
      "bits": "011111111011111"
    },
    {
      "size": 6,
      "bits": "011111111111111"
    },
    {
      "size": 6,
      "bits": "111111111111111"
    }
  ],
  "terms": [
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "000",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/30",
        "3/10",
        "3/10",
        "-2/3",
        "3/10",
        "-2/3",
        "-2/3",
        "1"
      ],
      "weight": "1391488362015571677382679328695367462938920905925484137052723236794694890784574139012847167683472608020120000/169827959073750445977577222816610229682058569498160193001943018134830367033840956951261450896623381316005474072881"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "000000",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "1/10",
        "-1/6",
        "7/30",
        "-1/10",
        "0",
        "9/10",
        "-1",
        "1/6",
        "-9/10",
        "0",
        "3/5",
        "-7/30",
        "29/30",
        "-17/30",
        "0"
      ],
      "weight": "119408540013419241163266989504592970115684467140333511309083946188501640942888087536886938673328953202882600/56609319691250148659192407605536743227352856499386731000647672711610122344613652317087150298874460438668491357627"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "000001",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "-7/30",
        "-7/30",
        "-1/6",
        "-3/10",
        "1/6",
        "1/6",
        "8/15",
        "-3/10",
        "1/6",
        "1/6",
        "8/15",
        "1/2",
        "-1/30",
        "-1/30",
        "-1"
      ],
      "weight": "1245398890533269141147174995943110071315924140010061351107421756351533880873209469362136462130628873077720000/169827959073750445977577222816610229682058569498160193001943018134830367033840956951261450896623381316005474072881"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "000011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-1/15",
        "2/15",
        "-3/10",
        "-7/30",
        "-3/10",
        "-7/30",
        "5/6",
        "1/6",
        "1/30",
        "-2/3",
        "2/5",
        "2/3",
        "2/5",
        "2/3",
        "-1",
        "-17/30"
      ],
      "weight": "2798760157083561377320217624729982330182285522242320990348038740939578283717428821824379716744389589090625/4354563053173088358399415969656672555950219730722056230819051747046932488047204024391319253759573879897576258279"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "000011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "11/30",
        "-3/5",
        "-11/30",
        "3/5",
        "0",
        "0",
        "0",
        "0",
        "-4/5",
        "1",
        "4/5",
        "-1",
        "0",
        "0"
      ],
      "weight": "1530758991762561736049586526501370349929346993919287171346001572337036493380099060085093928804568315856875/13063689159519265075198247908970017667850659192166168692457155241140797464141612073173957761278721639692728774837"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "000011",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "1/6",
        "-3/5",
        "1/6",
        "-1/5",
        "1/6",
        "-1/5",
        "3/10",
        "4/15",
        "2/15",
        "8/15",
        "-2/5",
        "2/5",
        "-2/5",
        "2/5",
        "-1",
        "3/10"
      ],
      "weight": "20349134404966575800503024326728726190330397921584500324692435537650950361790401970512369159563528655546875/10688472948697580516071293743702741728241448429954138021101308833660652470661318968960510895591681341566778088503"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "000111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/6",
        "-1/6",
        "-1/6",
        "-1/5",
        "-1/6",
        "-1/5",
        "-1/5",
        "29/30",
        "-4/5",
        "17/30",
        "17/30",
        "1/30",
        "17/30",
        "1/30",
        "1/30",
        "-1"
      ],
      "weight": "287338455692118525993350079435376046306806442764014192931674343112212552598441253678068327665004469373184300/138950148333068546708926818668135642467138829589403794274317014837588482118597146596486641642691857440368115150539"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "001011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "4/15",
        "-1",
        "2/15",
        "1/2",
        "2/15",
        "1/2",
        "-4/15",
        "-3/10",
        "2/15",
        "1/2",
        "-4/15",
        "-3/10",
        "-4/15",
        "-3/10",
        "1/10",
        "2/5"
      ],
      "weight": "3665766017238203241617024908199912845159661819154233139992761402908379309147117197134187880174595991804116800/169827959073750445977577222816610229682058569498160193001943018134830367033840956951261450896623381316005474072881"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "001100",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "1/5",
        "-1/5",
        "0",
        "-1/5",
        "0",
        "1",
        "-4/5",
        "1/5",
        "-1",
        "0",
        "4/5",
        "0",
        "4/5",
        "-4/5",
        "0"
      ],
      "weight": "815353769326380874540151830134080411205666769314567412073230141614124733783325133953683457284733354560931200/169827959073750445977577222816610229682058569498160193001943018134830367033840956951261450896623381316005474072881"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "001100",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-1/5",
        "3/10",
        "3/10",
        "-1/5",
        "3/10",
        "-1/5",
        "-1/30",
        "-3/10",
        "3/10",
        "-1/30",
        "-1/5",
        "-3/10",
        "-1/5",
        "-3/10",
        "-3/10",
        "1"
      ],
      "weight": "3061449903111851725847178309781723498932026739136417843304349013521564235975736789972524083536323007411286400/169827959073750445977577222816610229682058569498160193001943018134830367033840956951261450896623381316005474072881"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "001100",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "0",
        "3/5",
        "-1/2",
        "-1/30",
        "1/2",
        "-7/15",
        "0",
        "-1",
        "-3/5",
        "0",
        "7/15",
        "5/6",
        "1/30",
        "-5/6",
        "1",
        "0"
      ],
      "weight": "470266675577562309429394282984977756082840685659587089825439559460471714947278083334066082438919914405888000/416850444999205640126780456004406927401416488768211382822951044512765446355791439789459924928075572321104345451617"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "001111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/3",
        "-19/30",
        "-1/6",
        "8/15",
        "-1/6",
        "8/15",
        "-13/30",
        "-1/30",
        "-1/6",
        "13/30",
        "-7/30",
        "-2/15",
        "-7/30",
        "-2/15",
        "1",
        "-8/15"
      ],
      "weight": "8919540022915381872726192617905039930165888402252987529722282127760402157318469756338202061708934212604068500/509483877221251337932731668449830689046175708494480579005829054404491101101522870853784352689870143948016422218643"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "011110",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/2",
        "-4/15",
        "-4/15",
        "-1/15",
        "-4/15",
        "-1/30",
        "-1/30",
        "7/15",
        "-4/15",
        "-1/30",
        "-1/30",
        "7/15",
        "-1/15",
        "7/15",
        "7/15",
        "-1"
      ],
      "weight": "54929619047317800991986497967898556117213363374029237365857980791512730882232891391045793142133982815904500/4354563053173088358399415969656672555950219730722056230819051747046932488047204024391319253759573879897576258279"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "011110",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "1/10",
        "-1/5",
        "-1/5",
        "1",
        "-1/5",
        "-19/30",
        "-19/30",
        "2/15",
        "-1/5",
        "-19/30",
        "-19/30",
        "2/15",
        "1",
        "2/15",
        "2/15",
        "19/30"
      ],
      "weight": "841186138234034561199051041799731352532606948038267779727954541179988950331979378634177750833979678292995875/26127378319038530150396495817940035335701318384332337384914310482281594928283224146347915522557443279385457549674"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "011111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/30",
        "-2/5",
        "-2/5",
        "1",
        "0",
        "1/10",
        "1/10",
        "-13/30",
        "0",
        "1/10",
        "1/10",
        "-13/30",
        "7/30",
        "-1/15",
        "-1/15",
        "1/6"
      ],
      "weight": "483842561703810088122068708072097206182230373555951530503052813435350254998666677013966402076035075878646250/169827959073750445977577222816610229682058569498160193001943018134830367033840956951261450896623381316005474072881"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "011111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-1/2",
        "7/30",
        "7/30",
        "-1/10",
        "7/10",
        "-1/30",
        "-1/30",
        "-7/15",
        "7/10",
        "-1/30",
        "-1/30",
        "-7/15",
        "-1",
        "-1/15",
        "-1/15",
        "1"
      ],
      "weight": "675396808054165587887817198806674867484949835914472394886834654950625197449501373360397739204214951737630000/56609319691250148659192407605536743227352856499386731000647672711610122344613652317087150298874460438668491357627"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "111111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "8/15",
        "-2/5",
        "-2/5",
        "1/10",
        "-2/5",
        "1/10",
        "1/10",
        "11/30",
        "-2/5",
        "1/10",
        "1/10",
        "11/30",
        "1/10",
        "11/30",
        "11/30",
        "-1"
      ],
      "weight": "517024684127984374235275622372875059230245846804788690411041577702346709141242108328017502657335113823448200/56609319691250148659192407605536743227352856499386731000647672711610122344613652317087150298874460438668491357627"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "000010001001011",
      "weight": "40235411521655245348794108048573309392199279985934673015014514569762866374115492282058275888920315123685842895/1585060951355004162457387412955028810365879981982828468018134835925083425649182264878440208368484892282717758013556"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "000110011011110",
      "weight": "1684509805493109522137622194384846120646845692571635307677180531591156694521457077693510923357484540165631710697/7925304756775020812286937064775144051829399909914142340090674179625417128245911324392201041842424461413588790067780"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "000110011011111",
      "weight": "91979699445255637631811262327668642479246222089225350586485454631577400322529167019813884948159533247273554057/566093196912501486591924076055367432273528564993867310006476727116101223446136523170871502988744604386684913576270"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "000110011111110",
      "weight": "1560166223624798104827680193673898357871979303487432690030592991810720630768642187026237588981862107519674615899/5943978567581265609215202798581358038872049932435606755068005634719062846184433493294150781381818346060191592550835"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "000110111111000",
      "weight": "751884434185543158121980351278403370880482370880221982862607356306568511484509422980575626168635940289708358859/15850609513550041624573874129550288103658799819828284680181348359250834256491822648784402083684848922827177580135560"
    }
  ],
  "constant": "-1",
  "slopes": [
    "0",
    "0",
    "0",
    "0",
    "-323075122863010606136091146115768074649318807642395320882057977152919799391062751270451904898537327215955488389/3962652378387510406143468532387572025914699954957071170045337089812708564122955662196100520921212230706794395033890",
    "-668896250951246219655978203497414159846895197931717682703821726986045177851366514643038921591806811681988785919/3962652378387510406143468532387572025914699954957071170045337089812708564122955662196100520921212230706794395033890",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0"
  ],
  "discovery_vector_denominator": 30
}

==> anc/srg-gegenbauer-counting-main/results/certificates/375_102_45_21/README.md <==
# 375, 102, 45, 21

The exact certificate is accompanied by the counting elimination, kernel model, forbidden configurations, completion constraints, and integer common-neighbour moments used in Section 4.

本目錄包含第 4 節所用的精確證書、計數消去、核模型、禁止配置、補全限制及整數共同鄰點動差。


==> anc/srg-gegenbauer-counting-main/results/certificates/375_102_45_21/exact_counting_elimination.json <==
{"free_core_ids": [203, 1157, 1154, 1231, 1224, 993, 1246, 1166, 1167, 1242, 1200, 206, 51, 1142, 1241, 1247, 1092, 1229, 1002, 1163, 1225, 204, 1094, 1232, 1188, 1100, 1211, 1249, 1153, 1236, 1222, 173, 1210, 1239, 1169, 186, 1197, 1221, 1158, 1148, 1219, 1245, 1089, 1090, 1226, 1206, 1195, 1193, 1161, 1235, 1146, 1140, 996, 1250, 1190, 1189, 1098, 1082, 194, 200, 1204, 1155, 1081, 1078, 1102, 1248, 1234, 1218, 207, 1145, 1079, 1007, 1187, 1183, 1000, 1216, 1217, 1185, 1085, 1220, 874, 1143, 1008, 1184, 997, 1004, 1080, 991, 1138, 876, 1097, 1137, 1076, 1186, 1096, 1237, 1141, 1144, 1005, 1001, 1103, 1243, 1244, 995, 1150, 1149, 877, 1077, 1191, 1251], "T": [["1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["310116199892200558304/2663079297929207467885", "-4425842671500619124959/10754206518137644658688", "190991061977973733809039/1147115361934682096926720", "37037963897537205099/1509362318335108022272", "399569004459753816219/7169471012091763105792", "-194168707586990228935521/2294230723869364193853440", "2818951196759237582007/28677884048367052423168", "12089056358113825275381/60374492733404320890880", "-756691072719369307527/28677884048367052423168", "-7532608116508971334587/28677884048367052423168", "11299527294531674901759/57355768096734104846336", "200274859703372224541379/573557680967341048463360", "3088670246802150502499/322626195544129339760640", "5833254441701769061/22109799584986933920", "-11548268434311723695007/114711536193468209692672", "-41150999371320395277/57355768096734104846336", "12650118186091235927889/229423072386936419385344", "-84663077910527383575/28677884048367052423168", "2709790075155215927679/28677884048367052423168", "6769245178870812605289/229423072386936419385344", "159473508786113928716387/2294230723869364193853440", "226700299217567364864759/1147115361934682096926720", "1303947458797032903/11791893111993031424", "-322661335993738837221/28677884048367052423168", "10079081989538898338989/114711536193468209692672", "118253917262168565381/3584735506045881552896", "-832115986723965756729/28677884048367052423168", "-35324817924900874913319/286778840483670524231680", "65758541845029302622353/573557680967341048463360", "231612643224469180527/14338942024183526211584", "238849234522846515341599/1147115361934682096926720", "-16643083101926450001/3584735506045881552896", "2416112842216523331/11791893111993031424", "1498417630782814851669/57355768096734104846336", "821238296615335561501/114711536193468209692672", "-577388661358852296975/28677884048367052423168", "-1303947458797032903/11791893111993031424", "1502963632649667027/188670289791888502784", "-1539829423062361893/224045969127867597056", "-24208586650226450409/448091938255735194112", "1052721364420770563883/28677884048367052423168", "722661930174193428111/14338942024183526211584", "-12715205198101653891/1509362318335108022272", "-176896474806774205665/3584735506045881552896", "-5246398355953016913/7169471012091763105792", "6703350667502985783/754681159167554011136", "-20110052002508957349/377340579583777005568", "274911219369945282663/57355768096734104846336", "-16772218395037397607/3584735506045881552896", "388103373106432395867/57355768096734104846336", "-297668434459731190107/28677884048367052423168", "409088966530244463519/28677884048367052423168", "486670636822300087773/14338942024183526211584", "-46923454672520900481/377340579583777005568", "60320847392558950481277/2294230723869364193853440", "257484337628210933037/7169471012091763105792", "-28298038434121778301/7169471012091763105792", "9709277932802319837/1509362318335108022272", "543266713690543644375/28677884048367052423168", "-76688451040980429/11791893111993031424", "4416802550329623125/2688551629534411164672", "1502963632649667027/188670289791888502784", "-176896474806774205665/3584735506045881552896", "-16772218395037397607/3584735506045881552896", "6703350667502985783/1509362318335108022272", "-46923454672520900481/377340579583777005568", "-9709277932802319837/1509362318335108022272", "543266713690543644375/28677884048367052423168", "-28298038434121778301/14338942024183526211584", "-76688451040980429/11791893111993031424", "1502963632649667027/188670289791888502784", "543266713690543644375/28677884048367052423168", "0", "0", "0", "-543266713690543644375/57355768096734104846336", "0", "543266713690543644375/57355768096734104846336", "0", "0", "-28298038434121778301/14338942024183526211584", "0", "-28298038434121778301/28677884048367052423168", "0", "0", "0", "0", "0", "-176896474806774205665/3584735506045881552896", "0", "0", "-176896474806774205665/3584735506045881552896", "0", "-28298038434121778301/28677884048367052423168", "543266713690543644375/57355768096734104846336", "-176896474806774205665/7169471012091763105792", "0", "0", "0", "0", "-6703350667502985783/1509362318335108022272", "-46923454672520900481/754681159167554011136", "-28298038434121778301/28677884048367052423168", "543266713690543644375/57355768096734104846336", "28298038434121778301/28677884048367052423168", "6703350667502985783/1509362318335108022272", "0", "0", "0", "-28298038434121778301/14338942024183526211584", "0"], ["278680702692426085912576/10868026614849095676438685", "6405126772634786749/8843919833994773568", "-26735554232332568439/58959465559965157120", "242196822202543659/23583786223986062848", "3281328469899793779/23583786223986062848", "29970830769948327567/235837862239860628480", "-5713352278707879729/47167572447972125696", "-120938123745216990531/235837862239860628480", "-2292179143295201331/47167572447972125696", "2612953668163687911/11791893111993031424", "-13142452072106007429/47167572447972125696", "-730217705290347597/921241649374455580", "5657071735528203761/44219599169973867840", "-98311952173161008/690931237030841685", "41307516934106082789/188670289791888502784", "2789070875529098301/23583786223986062848", "-2784124866263928363/23583786223986062848", "-2050244949783981765/47167572447972125696", "-30004273144634739507/188670289791888502784", "-10887651846676562697/94335144895944251392", "-46912482593158091123/471675724479721256960", "-363970414408627881/921241649374455580", "-4226816148822611/92124164937445558", "450662230889462193/11791893111993031424", "-8115844963591531907/47167572447972125696", "-529345139629431147/5895946555996515712", "74330076227460609/1473986638999128928", "40459976854279857309/235837862239860628480", "-40299521933529721287/117918931119930314240", "-259044120461337333/2947973277998257856", "-117005089107547303571/235837862239860628480", "212818355173915413/23583786223986062848", "-51894646064280803/368496659749782232", "207497923283144721/47167572447972125696", "-9480224081559317217/188670289791888502784", "1045302840709147065/23583786223986062848", "4226816148822611/92124164937445558", "-823039829807472027/11791893111993031424", "-107876202679381419/5895946555996515712", "454750948961914413/11791893111993031424", "-503558155840341489/11791893111993031424", "-1673969557091865507/23583786223986062848", "1790058038545166733/47167572447972125696", "184378496630944365/11791893111993031424", "2851976521405797/1473986638999128928", "-143978378930222679/23583786223986062848", "431935136790668037/11791893111993031424", "90582563875910643/11791893111993031424", "4224569567671407/184248329874891116", "-33195756203951193/11791893111993031424", "978622384688294697/23583786223986062848", "-44603662289574381/5895946555996515712", "-117900728415128487/2947973277998257856", "1007848652511558753/11791893111993031424", "-18143175454574182489/235837862239860628480", "-74422654217546973/1473986638999128928", "30944580019965459/1473986638999128928", "-483509104368847353/23583786223986062848", "-179789888455059405/5895946555996515712", "1593352358751609/46062082468722779", "-1461706410203735/552744989624673348", "-823039829807472027/11791893111993031424", "184378496630944365/11791893111993031424", "4224569567671407/184248329874891116", "-143978378930222679/47167572447972125696", "1007848652511558753/11791893111993031424", "483509104368847353/23583786223986062848", "-179789888455059405/5895946555996515712", "30944580019965459/2947973277998257856", "1593352358751609/46062082468722779", "-823039829807472027/11791893111993031424", "-179789888455059405/5895946555996515712", "0", "0", "0", "179789888455059405/11791893111993031424", "0", "-179789888455059405/11791893111993031424", "0", "0", "30944580019965459/2947973277998257856", "0", "30944580019965459/5895946555996515712", "0", "0", "0", "0", "0", "184378496630944365/11791893111993031424", "0", "0", "184378496630944365/11791893111993031424", "0", "30944580019965459/5895946555996515712", "-179789888455059405/11791893111993031424", "184378496630944365/23583786223986062848", "0", "0", "0", "0", "143978378930222679/47167572447972125696", "1007848652511558753/23583786223986062848", "30944580019965459/5895946555996515712", "-179789888455059405/11791893111993031424", "-30944580019965459/5895946555996515712", "-143978378930222679/47167572447972125696", "0", "0", "0", "30944580019965459/2947973277998257856", "0"], ["687292500714917671480832/10868026614849095676438685", "-18967047567223705063/35375679335979094272", "1660520065753964033223/3773405795837770055680", "18806690910453149637/94335144895944251392", "-1529358792096844821/11791893111993031424", "-1136748404771677651497/7546811591675540111360", "27744511968634680099/94335144895944251392", "1846295067874746344823/3773405795837770055680", "19610752867971115551/94335144895944251392", "-23216943107677718979/94335144895944251392", "37231719525255383403/188670289791888502784", "897804328525602215403/1886702897918885027840", "4449485759396349481/353756793359790942720", "-340296423682734677/1381862474061683370", "-46800513809375337339/377340579583777005568", "-14123289849340440609/188670289791888502784", "87882220056949916553/754681159167554011136", "17685619247635987695/94335144895944251392", "4810314418546588983/94335144895944251392", "76156979806709264673/754681159167554011136", "643671462618618000059/7546811591675540111360", "917717556515658969663/3773405795837770055680", "29184122135549979/736993319499564464", "-9689100586579841637/94335144895944251392", "50189390259984105613/377340579583777005568", "1592814807985826859/23583786223986062848", "-9926364633134942433/94335144895944251392", "-33290225673298467123/943351448959442513920", "628337995110825069921/1886702897918885027840", "-8251841822256849081/47167572447972125696", "1249834578470196355943/3773405795837770055680", "-2646854183275890369/23583786223986062848", "21379483869802443/736993319499564464", "-9091852446546078087/188670289791888502784", "34541635821956539137/377340579583777005568", "-9807732609857392035/94335144895944251392", "-29184122135549979/736993319499564464", "-589601204113039119/11791893111993031424", "-56812255901188119/2947973277998257856", "-2894245664970863913/23583786223986062848", "4661412082391607951/94335144895944251392", "1799041313012103063/11791893111993031424", "2299088804813381277/94335144895944251392", "-253735180181084565/11791893111993031424", "-679074407513634579/5895946555996515712", "59316011638775199/47167572447972125696", "-177948034916325597/23583786223986062848", "-14670054401033051109/188670289791888502784", "-2386775304608694783/23583786223986062848", "-15988143702816425241/188670289791888502784", "2437975698370677171/94335144895944251392", "-5122953182598271977/94335144895944251392", "5083192686728194221/47167572447972125696", "-415212081471426393/23583786223986062848", "572344346738446041029/7546811591675540111360", "148552198790073459/1473986638999128928", "329522325445843533/23583786223986062848", "-1119886396587303039/94335144895944251392", "4424148035836507155/94335144895944251392", "16967274209948583/736993319499564464", "35968683218182985/8843919833994773568", "-589601204113039119/11791893111993031424", "-253735180181084565/11791893111993031424", "-2386775304608694783/23583786223986062848", "59316011638775199/94335144895944251392", "-415212081471426393/23583786223986062848", "1119886396587303039/94335144895944251392", "4424148035836507155/94335144895944251392", "329522325445843533/47167572447972125696", "16967274209948583/736993319499564464", "-589601204113039119/11791893111993031424", "4424148035836507155/94335144895944251392", "0", "0", "0", "-4424148035836507155/188670289791888502784", "0", "4424148035836507155/188670289791888502784", "0", "0", "329522325445843533/47167572447972125696", "0", "329522325445843533/94335144895944251392", "0", "0", "0", "0", "0", "-253735180181084565/11791893111993031424", "0", "0", "-253735180181084565/11791893111993031424", "0", "329522325445843533/94335144895944251392", "4424148035836507155/188670289791888502784", "-253735180181084565/23583786223986062848", "0", "0", "0", "0", "-59316011638775199/94335144895944251392", "-415212081471426393/47167572447972125696", "329522325445843533/94335144895944251392", "4424148035836507155/188670289791888502784", "-329522325445843533/94335144895944251392", "59316011638775199/94335144895944251392", "0", "0", "0", "329522325445843533/47167572447972125696", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-248944093299006359822336/402116984749416540028231345", "16967248231780055/2210979958498693392", "-1447481960430552939/235837862239860628480", "249784932616909479/5895946555996515712", "2350529206041027/92124164937445558", "-5223753630058656219/471675724479721256960", "237857642581786335/5895946555996515712", "-1378873095057541179/235837862239860628480", "104592622377815133/5895946555996515712", "-241262572653810801/5895946555996515712", "43918134280156977/11791893111993031424", "-5791219811869042959/117918931119930314240", "275664774597107249/7369933194995644640", "-598800425802888184/25564455770141142345", "328982969998229313/23583786223986062848", "207342507603795777/11791893111993031424", "58273047332621451/47167572447972125696", "121000874040870945/5895946555996515712", "-145661964914752407/11791893111993031424", "-293253259847270373/47167572447972125696", "1757226802686632993/471675724479721256960", "-4345282599236881299/235837862239860628480", "850062690855867/46062082468722779", "-60386102416896447/5895946555996515712", "-69726961671073049/23583786223986062848", "-1694661872702457/368496659749782232", "-66540839631726531/5895946555996515712", "720507259138396407/58959465559965157120", "-788977470459345333/117918931119930314240", "-146296880594691771/2947973277998257856", "-6406376717910353899/235837862239860628480", "-26618452295384301/1473986638999128928", "554593529520597/46062082468722779", "-19335919990270053/11791893111993031424", "101852259986693649/23583786223986062848", "-63463471024311489/5895946555996515712", "-850062690855867/46062082468722779", "-9236238777348003/368496659749782232", "-3516158046084525/368496659749782232", "-8367694435164381/368496659749782232", "31081081646309961/5895946555996515712", "55092652050062061/2947973277998257856", "72351225915076503/5895946555996515712", "-1871303494443237/184248329874891116", "-28854724829534961/1473986638999128928", "1538684303707521/2947973277998257856", "-4616052911122563/1473986638999128928", "-123076453849413147/11791893111993031424", "-4625087446277907/368496659749782232", "-164493954027106479/11791893111993031424", "76823770983377823/5895946555996515712", "-49075054708966635/5895946555996515712", "45635094520326543/2947973277998257856", "-10770790125952647/1473986638999128928", "-118147561834371005/94335144895944251392", "17640359737951605/1473986638999128928", "10354375044423333/1473986638999128928", "-35406270805684491/5895946555996515712", "24926344431479877/5895946555996515712", "533152102558383/46062082468722779", "202653206759999/552744989624673348", "-9236238777348003/368496659749782232", "-1871303494443237/184248329874891116", "-4625087446277907/368496659749782232", "1538684303707521/5895946555996515712", "-10770790125952647/1473986638999128928", "35406270805684491/5895946555996515712", "24926344431479877/5895946555996515712", "10354375044423333/2947973277998257856", "533152102558383/46062082468722779", "-9236238777348003/368496659749782232", "24926344431479877/5895946555996515712", "0", "0", "0", "-24926344431479877/11791893111993031424", "0", "24926344431479877/11791893111993031424", "0", "0", "10354375044423333/2947973277998257856", "0", "10354375044423333/5895946555996515712", "0", "0", "0", "0", "0", "-1871303494443237/184248329874891116", "0", "0", "-1871303494443237/184248329874891116", "0", "10354375044423333/5895946555996515712", "24926344431479877/11791893111993031424", "-1871303494443237/368496659749782232", "0", "0", "0", "0", "-1538684303707521/5895946555996515712", "-10770790125952647/2947973277998257856", "10354375044423333/5895946555996515712", "24926344431479877/11791893111993031424", "-10354375044423333/5895946555996515712", "1538684303707521/5895946555996515712", "0", "0", "0", "10354375044423333/2947973277998257856", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-4153769844053770261856256/2010584923747082700141156725", "-70502948200791867/460620824687227790", "124049097084906722709/589594655599651571200", "-803925763702793577/7369933194995644640", "-9539221364490117519/14739866389991289280", "-6543770492521052451/1179189311199303142400", "22124113352794998/230310412343613895", "138596772855858825159/589594655599651571200", "4526752331861052921/29479732779982578560", "793550822838697287/3684966597497822320", "634299823589694741/7369933194995644640", "126719915975743667049/294797327799825785600", "-2757627842484843409/18424832987489111600", "3379634433890133536/42607426283568570575", "-1868344167350703861/29479732779982578560", "-1210527376923756519/3684966597497822320", "8020813637870960319/117918931119930314240", "-473139617066109/92124164937445558", "9703967122097355267/117918931119930314240", "9896348605436046639/117918931119930314240", "19394371065016454097/1179189311199303142400", "26940022986073689729/589594655599651571200", "-9447529276038771/230310412343613895", "477428930806837491/3684966597497822320", "4991399599459232289/58959465559965157120", "-105084135905306967/14739866389991289280", "974903823640134603/7369933194995644640", "-1131112977570686403/18424832987489111600", "27354490601082889509/147398663899912892800", "845130977216309097/7369933194995644640", "162701892855611928669/589594655599651571200", "763444085870756637/14739866389991289280", "-7225238345580297/230310412343613895", "-4305839980123388691/29479732779982578560", "424444682199367431/58959465559965157120", "385952337050761917/2947973277998257856", "9447529276038771/230310412343613895", "23133425005729197/460620824687227790", "35860455864454167/1842483298748911160", "926773518747820959/14739866389991289280", "-17982773316539757/921241649374455580", "-1835883532135508751/29479732779982578560", "-720223638156874683/29479732779982578560", "8171750064093615/368496659749782232", "806497746589063233/14739866389991289280", "-20045962026459621/14739866389991289280", "60137886079378863/7369933194995644640", "119021822919554481/3684966597497822320", "599903516184076359/14739866389991289280", "579384406880711361/14739866389991289280", "-763277298875181279/29479732779982578560", "352271067172359489/14739866389991289280", "-350929564214210307/7369933194995644640", "140321734185217347/7369933194995644640", "47699151441931274547/1179189311199303142400", "-598562013225927177/14739866389991289280", "-103297115202493437/7369933194995644640", "350088838065207531/29479732779982578560", "-24763244901171687/1473986638999128928", "-5318821649992887/230310412343613895", "-67109064772823/46062082468722779", "23133425005729197/460620824687227790", "8171750064093615/368496659749782232", "599903516184076359/14739866389991289280", "-20045962026459621/29479732779982578560", "140321734185217347/7369933194995644640", "-350088838065207531/29479732779982578560", "-24763244901171687/1473986638999128928", "-103297115202493437/14739866389991289280", "-5318821649992887/230310412343613895", "23133425005729197/460620824687227790", "-24763244901171687/1473986638999128928", "0", "0", "0", "24763244901171687/2947973277998257856", "0", "-24763244901171687/2947973277998257856", "0", "0", "-103297115202493437/14739866389991289280", "0", "-103297115202493437/29479732779982578560", "0", "0", "0", "0", "0", "8171750064093615/368496659749782232", "0", "0", "8171750064093615/368496659749782232", "0", "-103297115202493437/29479732779982578560", "-24763244901171687/2947973277998257856", "8171750064093615/736993319499564464", "0", "0", "0", "0", "20045962026459621/29479732779982578560", "140321734185217347/14739866389991289280", "-103297115202493437/29479732779982578560", "-24763244901171687/2947973277998257856", "103297115202493437/29479732779982578560", "-20045962026459621/29479732779982578560", "0", "0", "0", "-103297115202493437/14739866389991289280", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-14101708659444779706089472/2010584923747082700141156725", "-52510527090661277/230310412343613895", "24336793775712870891/73699331949956446400", "-687227335368324741/1842483298748911160", "41855823676241451/460620824687227790", "-98091156246623456949/147398663899912892800", "-54484051553773641/921241649374455580", "36008266795919495091/73699331949956446400", "446147353373723037/1842483298748911160", "383986135348647147/1842483298748911160", "994905188578481373/1842483298748911160", "8519451771949359651/36849665974978223200", "-1328074724704502023/6909312370308416850", "4187160281095843712/42607426283568570575", "-103882422311690013/460620824687227790", "357587476323220467/3684966597497822320", "5296726492546466331/14739866389991289280", "171784722322383741/736993319499564464", "1264976129928008853/14739866389991289280", "6158334557138448411/14739866389991289280", "43892853116933297403/147398663899912892800", "4644760759980118371/73699331949956446400", "-47055740190083712/230310412343613895", "-637488143475144579/1842483298748911160", "3357156049467954501/7369933194995644640", "-142734063990721599/921241649374455580", "-589377727343190051/1842483298748911160", "-1416098543394511611/18424832987489111600", "12421386957621385707/36849665974978223200", "260027143095778983/921241649374455580", "8093451766783249131/73699331949956446400", "182643508578690639/921241649374455580", "-69362442770189184/230310412343613895", "65069347155994503/1842483298748911160", "406181989841209797/3684966597497822320", "-122686587081833463/368496659749782232", "47055740190083712/230310412343613895", "17849517489448992/230310412343613895", "9680013678936528/230310412343613895", "255136434982286463/921241649374455580", "-238571119134562743/1842483298748911160", "-595053539953733997/1842483298748911160", "-7421308240600917/230310412343613895", "4508939639510640/46062082468722779", "182970810784354671/921241649374455580", "-3006901008247158/230310412343613895", "18041406049482948/230310412343613895", "469369865765686437/3684966597497822320", "164957642192073663/921241649374455580", "505396202950248453/3684966597497822320", "-7462221016308921/230310412343613895", "139454581381539111/1842483298748911160", "-208473871594889223/921241649374455580", "42096614115460212/230310412343613895", "7906520294664416913/147398663899912892800", "-199467287298748719/921241649374455580", "-4503292148070252/230310412343613895", "2958928868238669/230310412343613895", "-38092140600521643/368496659749782232", "-7420058607118464/230310412343613895", "-412922933338988/46062082468722779", "17849517489448992/230310412343613895", "4508939639510640/46062082468722779", "164957642192073663/921241649374455580", "-1503450504123579/230310412343613895", "42096614115460212/230310412343613895", "-2958928868238669/230310412343613895", "-38092140600521643/368496659749782232", "-2251646074035126/230310412343613895", "-7420058607118464/230310412343613895", "17849517489448992/230310412343613895", "-38092140600521643/368496659749782232", "0", "0", "0", "38092140600521643/736993319499564464", "0", "-38092140600521643/736993319499564464", "0", "0", "-2251646074035126/230310412343613895", "0", "-1125823037017563/230310412343613895", "0", "0", "0", "0", "0", "4508939639510640/46062082468722779", "0", "0", "4508939639510640/46062082468722779", "0", "-1125823037017563/230310412343613895", "-38092140600521643/736993319499564464", "2254469819755320/46062082468722779", "0", "0", "0", "0", "1503450504123579/230310412343613895", "21048307057730106/230310412343613895", "-1125823037017563/230310412343613895", "-38092140600521643/736993319499564464", "1125823037017563/230310412343613895", "-1503450504123579/230310412343613895", "0", "0", "0", "-2251646074035126/230310412343613895", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["37531790641208750770169856/2010584923747082700141156725", "7175023827446445149/14739866389991289280", "-2780640719796150807/4716757244797212569600", "-11862178849388207613/117918931119930314240", "-7706898424375875789/58959465559965157120", "784444946987766940473/9433514489594425139200", "7683648260268820989/117918931119930314240", "-1119243151068932942607/4716757244797212569600", "12332197412167786101/117918931119930314240", "-29403639458345348289/117918931119930314240", "-69685067524666590057/235837862239860628480", "-985588574545984346427/2358378622398606284800", "210162828230904808813/1326587975099216035200", "-164264525426972338/1151552061718069475", "27294139586136142281/471675724479721256960", "-28880584876374336219/235837862239860628480", "10251027336237583803/943351448959442513920", "3215454554310601335/23583786223986062848", "-30238412005363107279/235837862239860628480", "62721281648927541363/943351448959442513920", "-634318815991770776331/9433514489594425139200", "-890688841616272786767/4716757244797212569600", "48343654661343409/921241649374455580", "-20194457286637093167/117918931119930314240", "-17899417444235651997/471675724479721256960", "-226773176976940263/14739866389991289280", "-20311539065703787563/117918931119930314240", "235664783699423835267/1179189311199303142400", "-112285445467568423489/2358378622398606284800", "7247652080209580799/58959465559965157120", "-945996174078315750887/4716757244797212569600", "1037127905130239421/29479732779982578560", "10550051907771243/921241649374455580", "-2766509728755608397/235837862239860628480", "17655356586123775157/471675724479721256960", "-4050599635234088073/23583786223986062848", "-48343654661343409/921241649374455580", "1696932897552673521/14739866389991289280", "2093199116426403153/29479732779982578560", "-2391222091750720623/29479732779982578560", "-4154606279179740099/117918931119930314240", "-8119100207305662063/58959465559965157120", "-6817002034977367683/117918931119930314240", "-45480710840707683/1473986638999128928", "-1151705378725349913/14739866389991289280", "29270444766673599/58959465559965157120", "-87811334300020797/29479732779982578560", "-16124551057738970199/235837862239860628480", "-1481607874936566963/29479732779982578560", "-19411762587795501651/235837862239860628480", "-135924709815489189/117918931119930314240", "-10198119557992702347/117918931119930314240", "-2628082293218168769/58959465559965157120", "-204893113366715193/29479732779982578560", "-194092874223334975621/9433514489594425139200", "-53904455870817213/921241649374455580", "821802882514132863/29479732779982578560", "3423136239872020641/117918931119930314240", "-854337611649286899/23583786223986062848", "42315053571188413/921241649374455580", "-2315278080350371/736993319499564464", "1696932897552673521/14739866389991289280", "-45480710840707683/1473986638999128928", "-1481607874936566963/29479732779982578560", "29270444766673599/117918931119930314240", "-204893113366715193/29479732779982578560", "-3423136239872020641/117918931119930314240", "-854337611649286899/23583786223986062848", "821802882514132863/58959465559965157120", "42315053571188413/921241649374455580", "1696932897552673521/14739866389991289280", "-854337611649286899/23583786223986062848", "0", "0", "0", "854337611649286899/47167572447972125696", "0", "-854337611649286899/47167572447972125696", "0", "0", "821802882514132863/58959465559965157120", "0", "821802882514132863/117918931119930314240", "0", "0", "0", "0", "0", "-45480710840707683/1473986638999128928", "0", "0", "-45480710840707683/1473986638999128928", "0", "821802882514132863/117918931119930314240", "-854337611649286899/47167572447972125696", "-45480710840707683/2947973277998257856", "0", "0", "0", "0", "-29270444766673599/117918931119930314240", "-204893113366715193/58959465559965157120", "821802882514132863/117918931119930314240", "-854337611649286899/47167572447972125696", "-821802882514132863/117918931119930314240", "29270444766673599/117918931119930314240", "0", "0", "0", "821802882514132863/58959465559965157120", "0"], ["8275963117732983009681408/2010584923747082700141156725", "3092672688504650733/3684966597497822320", "-1903297957911030519/1179189311199303142400", "3700546829770076019/29479732779982578560", "4589133849958880961/7369933194995644640", "307511117146356854841/2358378622398606284800", "1057570650505344573/29479732779982578560", "-22169891542917947319/1179189311199303142400", "6715093714028496027/29479732779982578560", "9005017647285430767/29479732779982578560", "-12507711425764756119/58959465559965157120", "-229857457162788526059/589594655599651571200", "11652280222107133669/36849665974978223200", "-19998557289156625128/42607426283568570575", "55145454902338768227/117918931119930314240", "29903606047624732137/58959465559965157120", "1169927082362477331/235837862239860628480", "1521266323067897625/5895946555996515712", "-24654870163951128153/58959465559965157120", "-2856727923199232949/235837862239860628480", "-281883656993570524827/2358378622398606284800", "-207883813617537387039/1179189311199303142400", "-21714451301229417/230310412343613895", "-7736339306891160639/29479732779982578560", "-10230827496063127569/117918931119930314240", "-1353279531866447601/3684966597497822320", "-6595455059625652011/29479732779982578560", "133529036039472741939/294797327799825785600", "-17033322040711142913/589594655599651571200", "-6487549045809017787/14739866389991289280", "-537464498070299612679/1179189311199303142400", "13332644745609303/1842483298748911160", "-102803255343030249/230310412343613895", "1297217546089273251/58959465559965157120", "495716741963137719/117918931119930314240", "-1433179436651681265/5895946555996515712", "21714451301229417/230310412343613895", "-1217663912650141683/3684966597497822320", "-89433751112839503/921241649374455580", "172081046431190511/1842483298748911160", "-4403895611247392823/29479732779982578560", "-3534242602414496031/14739866389991289280", "5155876712416943889/29479732779982578560", "13649643977065731/736993319499564464", "-167338999724369427/7369933194995644640", "-285221061816377157/14739866389991289280", "855663185449131471/7369933194995644640", "1151610603650953677/58959465559965157120", "275913872977052367/3684966597497822320", "-1725056379062942967/58959465559965157120", "5597215869830557167/29479732779982578560", "-1055700380165465259/29479732779982578560", "-1824677872624935873/14739866389991289280", "1996547432714640099/7369933194995644640", "-15434453926561868757/2358378622398606284800", "-1271922309151705017/7369933194995644640", "719166745678474161/7369933194995644640", "-2720548887116660523/29479732779982578560", "-652602272796376839/5895946555996515712", "37030266037645011/230310412343613895", "-1768569844976631/184248329874891116", "-1217663912650141683/3684966597497822320", "13649643977065731/736993319499564464", "275913872977052367/3684966597497822320", "-285221061816377157/29479732779982578560", "1996547432714640099/7369933194995644640", "2720548887116660523/29479732779982578560", "-652602272796376839/5895946555996515712", "719166745678474161/14739866389991289280", "37030266037645011/230310412343613895", "-1217663912650141683/3684966597497822320", "-652602272796376839/5895946555996515712", "0", "0", "0", "652602272796376839/11791893111993031424", "0", "-652602272796376839/11791893111993031424", "0", "0", "719166745678474161/14739866389991289280", "0", "719166745678474161/29479732779982578560", "0", "0", "0", "0", "0", "13649643977065731/736993319499564464", "0", "0", "13649643977065731/736993319499564464", "0", "719166745678474161/29479732779982578560", "-652602272796376839/11791893111993031424", "13649643977065731/1473986638999128928", "0", "0", "0", "0", "285221061816377157/29479732779982578560", "1996547432714640099/14739866389991289280", "719166745678474161/29479732779982578560", "-652602272796376839/11791893111993031424", "-719166745678474161/29479732779982578560", "-285221061816377157/29479732779982578560", "0", "0", "0", "719166745678474161/14739866389991289280", "0"], ["-23654738477258590789632/36556089522674230911657395", "-129690775079711047/736993319499564464", "-15649294771320910299/235837862239860628480", "-1190265440866683525/5895946555996515712", "-78077034461186721/368496659749782232", "83094303644888808501/471675724479721256960", "-747394425346322583/5895946555996515712", "-49339996968825757539/235837862239860628480", "-481027472049265947/5895946555996515712", "271336555271163915/5895946555996515712", "-2475031496871069207/11791893111993031424", "2432100446617963041/117918931119930314240", "-2215930334978181893/22109799584986933920", "384558269409458168/1704297051342742823", "-608116805081692245/23583786223986062848", "-1945754918176426407/11791893111993031424", "-1836285454552110813/47167572447972125696", "-565927582165803099/5895946555996515712", "-54568601306314893/5895946555996515712", "-368203201583126949/47167572447972125696", "-39065640104811722607/471675724479721256960", "-3955205906333475219/235837862239860628480", "-2120696497818099/46062082468722779", "298343689595308125/5895946555996515712", "-1725442410835379505/23583786223986062848", "129632410538927181/1473986638999128928", "268992370956783177/5895946555996515712", "1952300868697361799/58959465559965157120", "-8389136854577355153/117918931119930314240", "865980442939820769/2947973277998257856", "-6632836581415760619/235837862239860628480", "113042354064891903/1473986638999128928", "2644800392224809/46062082468722779", "79221668286895623/11791893111993031424", "13036920115119867/23583786223986062848", "283668030276045651/5895946555996515712", "2120696497818099/46062082468722779", "122870737818473733/736993319499564464", "5245817782470651/92124164937445558", "109233081144035253/1473986638999128928", "50212493739063081/5895946555996515712", "-11905986249685269/368496659749782232", "-498820780933526169/5895946555996515712", "24261993979680843/736993319499564464", "32811642530732241/368496659749782232", "7337829659631237/2947973277998257856", "-22013488978893711/1473986638999128928", "506533920577926669/11791893111993031424", "60709093184673567/1473986638999128928", "788683828330948257/11791893111993031424", "-535229213049600291/5895946555996515712", "263697547839232401/5895946555996515712", "-120213778775972661/2947973277998257856", "-51364807617418659/1473986638999128928", "-9653926926369016497/471675724479721256960", "-3104768864857329/184248329874891116", "-70537476938255397/1473986638999128928", "253079305296578703/5895946555996515712", "20861175100538133/5895946555996515712", "-3632011007660847/46062082468722779", "56534349865957/184248329874891116", "122870737818473733/736993319499564464", "24261993979680843/736993319499564464", "60709093184673567/1473986638999128928", "7337829659631237/5895946555996515712", "-51364807617418659/1473986638999128928", "-253079305296578703/5895946555996515712", "20861175100538133/5895946555996515712", "-70537476938255397/2947973277998257856", "-3632011007660847/46062082468722779", "122870737818473733/736993319499564464", "20861175100538133/5895946555996515712", "0", "0", "0", "-20861175100538133/11791893111993031424", "0", "20861175100538133/11791893111993031424", "0", "0", "-70537476938255397/2947973277998257856", "0", "-70537476938255397/5895946555996515712", "0", "0", "0", "0", "0", "24261993979680843/736993319499564464", "0", "0", "24261993979680843/736993319499564464", "0", "-70537476938255397/5895946555996515712", "20861175100538133/11791893111993031424", "24261993979680843/1473986638999128928", "0", "0", "0", "0", "-7337829659631237/5895946555996515712", "-51364807617418659/2947973277998257856", "-70537476938255397/5895946555996515712", "20861175100538133/11791893111993031424", "70537476938255397/5895946555996515712", "7337829659631237/5895946555996515712", "0", "0", "0", "-70537476938255397/2947973277998257856", "0"], ["-9170097452954351132213248/2010584923747082700141156725", "-263451952293020723/1381862474061683370", "51604276913182350873/147398663899912892800", "-608430925141069341/7369933194995644640", "8122107271870031823/14739866389991289280", "-23386699646575835847/294797327799825785600", "-1174644794289645939/14739866389991289280", "49927866829429084473/147398663899912892800", "-1823981590620675237/29479732779982578560", "-961849935631125999/3684966597497822320", "988248774085828233/7369933194995644640", "37891960817163936453/73699331949956446400", "-1673655363872181733/10363968555462625275", "13319269017494377184/127822278850705711725", "-3194947181485655373/29479732779982578560", "3770066410679922027/14739866389991289280", "5795024512600750371/58959465559965157120", "518896871124131025/5895946555996515712", "-187146798687718797/58959465559965157120", "6427291341484097691/58959465559965157120", "15479921572619335009/294797327799825785600", "29524925112912253269/73699331949956446400", "-3394958972001563/230310412343613895", "-968079114245685687/3684966597497822320", "3482373193070468551/29479732779982578560", "364375170972256209/14739866389991289280", "-1951286921971958001/7369933194995644640", "-1217475753736111017/147398663899912892800", "34123535105880790417/147398663899912892800", "828402664222278921/7369933194995644640", "15697369680990901509/73699331949956446400", "509043097465393221/14739866389991289280", "5452889520103039/230310412343613895", "586903338390920619/3684966597497822320", "892941456394293007/14739866389991289280", "-777489030092665875/2947973277998257856", "3394958972001563/230310412343613895", "27491769871853061/460620824687227790", "37286396708677791/1842483298748911160", "484196421830784567/14739866389991289280", "9395026596273/1842483298748911160", "-636090371920654023/29479732779982578560", "-894865329379884579/29479732779982578560", "4053118517894007/368496659749782232", "574968582714304329/14739866389991289280", "15128693480586627/14739866389991289280", "-45386080441759881/7369933194995644640", "9593142741900711/460620824687227790", "322071681115024287/14739866389991289280", "433429018540462773/14739866389991289280", "-960790814628795687/29479732779982578560", "291889454366621217/14739866389991289280", "-156630677548043091/7369933194995644640", "-105900854364106389/7369933194995644640", "14144914953850237079/294797327799825785600", "-186812904296446161/14739866389991289280", "-126448450799640021/7369933194995644640", "454997011430235603/29479732779982578560", "-3018222674840307/1473986638999128928", "-6510895840631871/230310412343613895", "-24538395730409/138186247406168337", "27491769871853061/460620824687227790", "4053118517894007/368496659749782232", "322071681115024287/14739866389991289280", "15128693480586627/29479732779982578560", "-105900854364106389/7369933194995644640", "-454997011430235603/29479732779982578560", "-3018222674840307/1473986638999128928", "-126448450799640021/14739866389991289280", "-6510895840631871/230310412343613895", "27491769871853061/460620824687227790", "-3018222674840307/1473986638999128928", "0", "0", "0", "3018222674840307/2947973277998257856", "0", "-3018222674840307/2947973277998257856", "0", "0", "-126448450799640021/14739866389991289280", "0", "-126448450799640021/29479732779982578560", "0", "0", "0", "0", "0", "4053118517894007/368496659749782232", "0", "0", "4053118517894007/368496659749782232", "0", "-126448450799640021/29479732779982578560", "-3018222674840307/2947973277998257856", "4053118517894007/736993319499564464", "0", "0", "0", "0", "-15128693480586627/29479732779982578560", "-105900854364106389/14739866389991289280", "-126448450799640021/29479732779982578560", "-3018222674840307/2947973277998257856", "126448450799640021/29479732779982578560", "15128693480586627/29479732779982578560", "0", "0", "0", "-126448450799640021/14739866389991289280", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["203789142014784190353350656/2010584923747082700141156725", "-3359324216052648797/11054899792493466960", "-58587560936626923723/1179189311199303142400", "-1062117998557580037/29479732779982578560", "1779706028256077037/7369933194995644640", "261509188044931253397/2358378622398606284800", "1077029114782832931/29479732779982578560", "18293005706830021077/1179189311199303142400", "-9983187346017813441/29479732779982578560", "-9388427973821106651/29479732779982578560", "14888227248960426657/58959465559965157120", "338383104980395524897/589594655599651571200", "-222011753600762268743/331646993774804008800", "32968535059137755752/127822278850705711725", "1953081880362871839/117918931119930314240", "4896169198863664209/58959465559965157120", "-10031689815324720753/235837862239860628480", "-1705564322869152039/5895946555996515712", "8769448988675950839/58959465559965157120", "-43690598766170468553/235837862239860628480", "51140352850401288241/2358378622398606284800", "331620830794440332037/1179189311199303142400", "-200627437864021219/230310412343613895", "6744191926165839957/29479732779982578560", "-1469073249912166213/117918931119930314240", "-145722069596182977/3684966597497822320", "5289939859491565833/29479732779982578560", "-78893266982037809577/294797327799825785600", "-39176315584530279821/589594655599651571200", "1058378866839269661/14739866389991289280", "213055891935773719757/1179189311199303142400", "-350082462121788021/7369933194995644640", "131040328501137167/230310412343613895", "4615921357492268547/58959465559965157120", "-14987490813157474057/117918931119930314240", "1203413178565740579/5895946555996515712", "-29682974479592676/230310412343613895", "-90143534918575731/3684966597497822320", "-1421627543550010041/14739866389991289280", "404926936879662213/7369933194995644640", "1415213874795262209/29479732779982578560", "-150195261234226407/14739866389991289280", "-2988876994265607/29479732779982578560", "-42582318592283109/1473986638999128928", "747807993442683903/3684966597497822320", "363563016668568531/14739866389991289280", "-1090689050005705593/7369933194995644640", "4903670046849610149/58959465559965157120", "308919264920538879/3684966597497822320", "8414779875026770341/58959465559965157120", "-3694385775008577261/29479732779982578560", "2432315927485299117/29479732779982578560", "-1794593105967592011/14739866389991289280", "-2544941116679979717/7369933194995644640", "-16470763904162810529/2358378622398606284800", "-916815648923301963/14739866389991289280", "-27430545532634064/230310412343613895", "183275946831417069/29479732779982578560", "-7807638375802383/5895946555996515712", "-45197213235342848/230310412343613895", "-63476734762621/552744989624673348", "-90143534918575731/3684966597497822320", "-42582318592283109/1473986638999128928", "308919264920538879/3684966597497822320", "363563016668568531/29479732779982578560", "-2544941116679979717/7369933194995644640", "-183275946831417069/29479732779982578560", "-7807638375802383/5895946555996515712", "-13715272766317032/230310412343613895", "-45197213235342848/230310412343613895", "-90143534918575731/3684966597497822320", "-7807638375802383/5895946555996515712", "0", "0", "0", "7807638375802383/11791893111993031424", "0", "-7807638375802383/11791893111993031424", "0", "0", "-13715272766317032/230310412343613895", "0", "-6857636383158516/230310412343613895", "0", "0", "0", "0", "0", "-42582318592283109/1473986638999128928", "0", "0", "-42582318592283109/1473986638999128928", "0", "-6857636383158516/230310412343613895", "-7807638375802383/11791893111993031424", "-42582318592283109/2947973277998257856", "0", "0", "0", "0", "-363563016668568531/29479732779982578560", "-2544941116679979717/14739866389991289280", "-6857636383158516/230310412343613895", "-7807638375802383/11791893111993031424", "6857636383158516/230310412343613895", "363563016668568531/29479732779982578560", "0", "0", "0", "-13715272766317032/230310412343613895", "0"], ["607516051390320324378624/64857578185389764520682475", "35025594911400814/230310412343613895", "-140141044415538322173/294797327799825785600", "-39772282909731273/1842483298748911160", "256933752033606327/1842483298748911160", "27902710465152194547/589594655599651571200", "-1303109940693920247/3684966597497822320", "-87817786947681209073/294797327799825785600", "-1026822941983006443/3684966597497822320", "389231544277023723/921241649374455580", "2486996178358887/921241649374455580", "-57632872415266464453/147398663899912892800", "4132161128884981169/27637249481233667400", "-3900742316039311744/42607426283568570575", "451775776027994901/7369933194995644640", "50363766670021227/460620824687227790", "-5219813881856730249/29479732779982578560", "-395220466180765197/1473986638999128928", "2870517843786373533/29479732779982578560", "-5042403669954524049/29479732779982578560", "-14246616318951382209/589594655599651571200", "-56411575725055733613/294797327799825785600", "-11001486724434576/230310412343613895", "114231873396692547/460620824687227790", "-1694753328660630339/14739866389991289280", "-36060205822792911/460620824687227790", "119175456850007193/460620824687227790", "-5753280114259113681/36849665974978223200", "-45836612404126080321/147398663899912892800", "-39004514172850401/921241649374455580", "-39162672863605708293/294797327799825785600", "20666145005919837/921241649374455580", "-28509337638627552/230310412343613895", "100147926605323851/7369933194995644640", "-2292720373414830021/14739866389991289280", "11670366512334987/46062082468722779", "11001486724434576/230310412343613895", "-20942982343273023/460620824687227790", "-2394710842625901/230310412343613895", "11397101497815411/230310412343613895", "-75895346568886029/1842483298748911160", "-71238236235147333/921241649374455580", "11707387034965173/460620824687227790", "1682038968097833/92124164937445558", "3981726317843442/230310412343613895", "-2471791726657323/460620824687227790", "7415375179971969/230310412343613895", "58951052485505811/3684966597497822320", "14384008155141657/460620824687227790", "33268830407686719/3684966597497822320", "51568787874406761/1842483298748911160", "1415019864939183/1842483298748911160", "-43279901716717899/921241649374455580", "17302542086601261/230310412343613895", "-34348486046192140119/589594655599651571200", "-12425114309043168/230310412343613895", "6420555519454773/460620824687227790", "-25886565796587669/1842483298748911160", "-11224202551125489/368496659749782232", "5289563354781168/230310412343613895", "-121671572369924/46062082468722779", "-20942982343273023/460620824687227790", "1682038968097833/92124164937445558", "14384008155141657/460620824687227790", "-2471791726657323/921241649374455580", "17302542086601261/230310412343613895", "25886565796587669/1842483298748911160", "-11224202551125489/368496659749782232", "6420555519454773/921241649374455580", "5289563354781168/230310412343613895", "-20942982343273023/460620824687227790", "-11224202551125489/368496659749782232", "0", "0", "0", "11224202551125489/736993319499564464", "0", "-11224202551125489/736993319499564464", "0", "0", "6420555519454773/921241649374455580", "0", "6420555519454773/1842483298748911160", "0", "0", "0", "0", "0", "1682038968097833/92124164937445558", "0", "0", "1682038968097833/92124164937445558", "0", "6420555519454773/1842483298748911160", "-11224202551125489/736993319499564464", "1682038968097833/184248329874891116", "0", "0", "0", "0", "2471791726657323/921241649374455580", "17302542086601261/460620824687227790", "6420555519454773/1842483298748911160", "-11224202551125489/736993319499564464", "-6420555519454773/1842483298748911160", "-2471791726657323/921241649374455580", "0", "0", "0", "6420555519454773/921241649374455580", "0"], ["0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["612299772409508654628864/26111492516195879222612425", "-792827666513468811/1842483298748911160", "244949766609648835773/589594655599651571200", "1843045093855132587/14739866389991289280", "-190467908128837413/921241649374455580", "-317943294815973415347/1179189311199303142400", "7461994787259573969/14739866389991289280", "155366089683727769973/589594655599651571200", "5697352811281035141/14739866389991289280", "-8110159555000843269/14739866389991289280", "2939204191907816973/29479732779982578560", "18091606077075783753/294797327799825785600", "-18497832109949470469/55274498962467334800", "-1544000462884443088/42607426283568570575", "-7408842463038175749/58959465559965157120", "-4368412676287340199/29479732779982578560", "28004840937449887203/117918931119930314240", "1077234757998870735/2947973277998257856", "-2090466856995034779/29479732779982578560", "26344504934416144683/117918931119930314240", "137339172124589998809/1179189311199303142400", "17263598749902167013/589594655599651571200", "15734047070739978/230310412343613895", "-4441022698957391907/14739866389991289280", "10848423335722313703/58959465559965157120", "417628793175788709/3684966597497822320", "-4618454994859820103/14739866389991289280", "20313912970012254687/147398663899912892800", "85963187299627877871/294797327799825785600", "-357032142475860231/7369933194995644640", "9694200212505147693/589594655599651571200", "-297274378667670459/3684966597497822320", "31976280968865786/230310412343613895", "-1137768931816923357/29479732779982578560", "11971554668412552987/58959465559965157120", "-905947769381721201/2947973277998257856", "-15734047070739978/230310412343613895", "35966426336899731/1842483298748911160", "183022558128441/460620824687227790", "-417022191395116623/3684966597497822320", "985115103555813201/14739866389991289280", "288344687038843563/1842483298748911160", "-188223779323205973/14739866389991289280", "-10842780415868379/368496659749782232", "-70986992367073869/921241649374455580", "44358073975607049/7369933194995644640", "-133074221926821147/3684966597497822320", "-1661072290238077659/29479732779982578560", "-308594387236432833/3684966597497822320", "-1562486619165528231/29479732779982578560", "-214876597721955939/14739866389991289280", "-426694741292346327/14739866389991289280", "758389972117110291/7369933194995644640", "-310506517829249343/3684966597497822320", "58446909040053589719/1179189311199303142400", "24469887183913989/230310412343613895", "-24646417768137357/3684966597497822320", "116290926649406511/14739866389991289280", "161536561530677001/2947973277998257856", "-2538113482897614/230310412343613895", "437768459432729/92124164937445558", "35966426336899731/1842483298748911160", "-10842780415868379/368496659749782232", "-308594387236432833/3684966597497822320", "44358073975607049/14739866389991289280", "-310506517829249343/3684966597497822320", "-116290926649406511/14739866389991289280", "161536561530677001/2947973277998257856", "-24646417768137357/7369933194995644640", "-2538113482897614/230310412343613895", "35966426336899731/1842483298748911160", "161536561530677001/2947973277998257856", "0", "0", "0", "-161536561530677001/5895946555996515712", "0", "161536561530677001/5895946555996515712", "0", "0", "-24646417768137357/7369933194995644640", "0", "-24646417768137357/14739866389991289280", "0", "0", "0", "0", "0", "-10842780415868379/368496659749782232", "0", "0", "-10842780415868379/368496659749782232", "0", "-24646417768137357/14739866389991289280", "161536561530677001/5895946555996515712", "-10842780415868379/736993319499564464", "0", "0", "0", "0", "-44358073975607049/14739866389991289280", "-310506517829249343/7369933194995644640", "-24646417768137357/14739866389991289280", "161536561530677001/5895946555996515712", "24646417768137357/14739866389991289280", "44358073975607049/14739866389991289280", "0", "0", "0", "-24646417768137357/7369933194995644640", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-199107481593038439723302912/49460389124178234423472455435", "-170644619540704816/5665636143652901817", "126882340532166327/460620824687227790", "2803006210140078/46062082468722779", "-2836750607982772/46062082468722779", "-232259604757204973/921241649374455580", "24396089476384924/46062082468722779", "-225786667928463223/460620824687227790", "21348893859137064/46062082468722779", "-25437476923298070/46062082468722779", "-2443072423944929/46062082468722779", "-83769199234031493/230310412343613895", "26112818831280727312/84984542154793527255", "83092052916804048896/3144428059727360508435", "-22212222286982592/46062082468722779", "-2022263334257017/46062082468722779", "2245132537068679/184248329874891116", "20956437598333171/46062082468722779", "897717775561971/92124164937445558", "-117031114706249/184248329874891116", "217824842128844093/2763724948123366740", "-84597511976138313/460620824687227790", "91818717045648128/1888545381217633939", "-19636113334324018/46062082468722779", "87363758493453955/276372494812336674", "1404273792508736/46062082468722779", "-19952679838998586/46062082468722779", "31073657705927183/230310412343613895", "-76362822617266846/230310412343613895", "-1813252827590444/46062082468722779", "-462309529809102709/1381862474061683370", "-1446276879955880/46062082468722779", "149700782654995712/1888545381217633939", "-688405909807090/46062082468722779", "10607448580498597/46062082468722779", "-19794396586661302/46062082468722779", "-91818717045648128/1888545381217633939", "-432366578191776/46062082468722779", "-328020230543136/46062082468722779", "-2365578348443840/46062082468722779", "1205936671645522/46062082468722779", "2697060519292164/46062082468722779", "137041662927246/46062082468722779", "-1042592135803776/46062082468722779", "-1415878834420136/46062082468722779", "158283252337284/46062082468722779", "-949699514023704/46062082468722779", "-878301129154587/46062082468722779", "-1322986212640064/46062082468722779", "-924747440044623/46062082468722779", "121842640159374/46062082468722779", "-433616045669110/46062082468722779", "1871632955721980/46062082468722779", "-2215965532721976/46062082468722779", "-47790307529643881/552744989624673348", "1825186644831944/46062082468722779", "92892621780072/46062082468722779", "-28950018379302/46062082468722779", "889370166970954/46062082468722779", "6275412671364864/1888545381217633939", "28459845343070528/16996908430958705451", "-432366578191776/46062082468722779", "-1042592135803776/46062082468722779", "-1322986212640064/46062082468722779", "79141626168642/46062082468722779", "-2215965532721976/46062082468722779", "28950018379302/46062082468722779", "889370166970954/46062082468722779", "46446310890036/46062082468722779", "6275412671364864/1888545381217633939", "-432366578191776/46062082468722779", "889370166970954/46062082468722779", "0", "0", "0", "-444685083485477/46062082468722779", "0", "444685083485477/46062082468722779", "0", "0", "46446310890036/46062082468722779", "0", "23223155445018/46062082468722779", "0", "0", "0", "0", "0", "-1042592135803776/46062082468722779", "0", "0", "-1042592135803776/46062082468722779", "0", "23223155445018/46062082468722779", "444685083485477/46062082468722779", "-521296067901888/46062082468722779", "0", "0", "0", "0", "-79141626168642/46062082468722779", "-1107982766360988/46062082468722779", "23223155445018/46062082468722779", "444685083485477/46062082468722779", "-23223155445018/46062082468722779", "79141626168642/46062082468722779", "0", "0", "0", "46446310890036/46062082468722779", "0"], ["0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-86514833366289471766528/34467170121378560573848401", "-5352492007817722372/16996908430958705451", "-604979608773715673/3684966597497822320", "9444263076705867/92124164937445558", "-5820383551914855/46062082468722779", "151365583961952247/7369933194995644640", "36670287194459479/92124164937445558", "837899197045808647/3684966597497822320", "-11609995691601001/46062082468722779", "-3437060817392691/92124164937445558", "24869256330346175/184248329874891116", "246330518829713147/1842483298748911160", "-3549928711098342542/28328180718264509085", "272660375157838807552/3144428059727360508435", "-9201436454165139/368496659749782232", "-22146717450498361/184248329874891116", "-2048532917496143/736993319499564464", "-11450635492428828/46062082468722779", "22443894627281871/184248329874891116", "168087827972851641/736993319499564464", "638872273478887073/22109799584986933920", "319791675352326207/3684966597497822320", "185442280712299968/1888545381217633939", "25945934585854427/92124164937445558", "36653952932041751/1105489979249346696", "5695825276378678/46062082468722779", "24291260107843571/92124164937445558", "-38657963305518441/184248329874891116", "274008839313626369/1842483298748911160", "-412603754931421/46062082468722779", "2705901881256213941/11054899792493466960", "-3100361955813487/46062082468722779", "391238587689677952/1888545381217633939", "-1717157645959053/184248329874891116", "9999156056427901/368496659749782232", "25118597346848999/92124164937445558", "-185442280712299968/1888545381217633939", "1709774385901554/46062082468722779", "159060975709164/46062082468722779", "-5308630474824952/46062082468722779", "6909281180941471/92124164937445558", "7247632148169177/46062082468722779", "-1061721502702134/46062082468722779", "-1917696521538486/46062082468722779", "-2826618757808668/46062082468722779", "413668619502714/46062082468722779", "-2482011717016284/46062082468722779", "-8309129110215249/184248329874891116", "-3390933953286466/46062082468722779", "-7180498719259653/184248329874891116", "-2397186203409087/92124164937445558", "-1527261203642317/92124164937445558", "4690291507452817/46062082468722779", "-5791360673037996/46062082468722779", "896077799612378687/22109799584986933920", "4972449105191716/46062082468722779", "-564315195477798/46062082468722779", "1268555812453491/92124164937445558", "5254606702930615/92124164937445558", "-38122626538944576/1888545381217633939", "84073707246889840/16996908430958705451", "1709774385901554/46062082468722779", "-1917696521538486/46062082468722779", "-3390933953286466/46062082468722779", "206834309751357/46062082468722779", "-5791360673037996/46062082468722779", "-1268555812453491/92124164937445558", "5254606702930615/92124164937445558", "-282157597738899/46062082468722779", "-38122626538944576/1888545381217633939", "1709774385901554/46062082468722779", "5254606702930615/92124164937445558", "0", "0", "0", "-5254606702930615/184248329874891116", "0", "5254606702930615/184248329874891116", "0", "0", "-282157597738899/46062082468722779", "0", "-282157597738899/92124164937445558", "0", "0", "0", "0", "0", "-1917696521538486/46062082468722779", "0", "0", "-1917696521538486/46062082468722779", "0", "-282157597738899/92124164937445558", "5254606702930615/184248329874891116", "-958848260769243/46062082468722779", "0", "0", "0", "0", "-206834309751357/46062082468722779", "-2895680336518998/46062082468722779", "-282157597738899/92124164937445558", "5254606702930615/184248329874891116", "282157597738899/92124164937445558", "206834309751357/46062082468722779", "0", "0", "0", "-282157597738899/46062082468722779", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-86514833366289471766528/34467170121378560573848401", "-5352492007817722372/16996908430958705451", "-604979608773715673/3684966597497822320", "9444263076705867/92124164937445558", "-5820383551914855/46062082468722779", "151365583961952247/7369933194995644640", "36670287194459479/92124164937445558", "837899197045808647/3684966597497822320", "-11609995691601001/46062082468722779", "-3437060817392691/92124164937445558", "24869256330346175/184248329874891116", "246330518829713147/1842483298748911160", "-3549928711098342542/28328180718264509085", "272660375157838807552/3144428059727360508435", "-9201436454165139/368496659749782232", "-22146717450498361/184248329874891116", "-2048532917496143/736993319499564464", "-11450635492428828/46062082468722779", "22443894627281871/184248329874891116", "168087827972851641/736993319499564464", "638872273478887073/22109799584986933920", "319791675352326207/3684966597497822320", "185442280712299968/1888545381217633939", "25945934585854427/92124164937445558", "36653952932041751/1105489979249346696", "5695825276378678/46062082468722779", "24291260107843571/92124164937445558", "-38657963305518441/184248329874891116", "274008839313626369/1842483298748911160", "-412603754931421/46062082468722779", "2705901881256213941/11054899792493466960", "-3100361955813487/46062082468722779", "391238587689677952/1888545381217633939", "-1717157645959053/184248329874891116", "9999156056427901/368496659749782232", "25118597346848999/92124164937445558", "-185442280712299968/1888545381217633939", "1709774385901554/46062082468722779", "159060975709164/46062082468722779", "-5308630474824952/46062082468722779", "6909281180941471/92124164937445558", "7247632148169177/46062082468722779", "-1061721502702134/46062082468722779", "-1917696521538486/46062082468722779", "-2826618757808668/46062082468722779", "413668619502714/46062082468722779", "-2482011717016284/46062082468722779", "-8309129110215249/184248329874891116", "-3390933953286466/46062082468722779", "-7180498719259653/184248329874891116", "-2397186203409087/92124164937445558", "-1527261203642317/92124164937445558", "4690291507452817/46062082468722779", "-5791360673037996/46062082468722779", "896077799612378687/22109799584986933920", "4972449105191716/46062082468722779", "-564315195477798/46062082468722779", "1268555812453491/92124164937445558", "5254606702930615/92124164937445558", "-38122626538944576/1888545381217633939", "84073707246889840/16996908430958705451", "1709774385901554/46062082468722779", "-1917696521538486/46062082468722779", "-3390933953286466/46062082468722779", "206834309751357/46062082468722779", "-5791360673037996/46062082468722779", "-1268555812453491/92124164937445558", "5254606702930615/92124164937445558", "-282157597738899/46062082468722779", "-38122626538944576/1888545381217633939", "1709774385901554/46062082468722779", "5254606702930615/92124164937445558", "0", "0", "0", "-5254606702930615/184248329874891116", "0", "5254606702930615/184248329874891116", "0", "0", "-282157597738899/46062082468722779", "0", "-282157597738899/92124164937445558", "0", "0", "0", "0", "0", "-1917696521538486/46062082468722779", "0", "0", "-1917696521538486/46062082468722779", "0", "-282157597738899/92124164937445558", "5254606702930615/184248329874891116", "-958848260769243/46062082468722779", "0", "0", "0", "0", "-206834309751357/46062082468722779", "-2895680336518998/46062082468722779", "-282157597738899/92124164937445558", "5254606702930615/184248329874891116", "282157597738899/92124164937445558", "206834309751357/46062082468722779", "0", "0", "0", "-282157597738899/46062082468722779", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-27285440011184267333730304/4496399011288930402133859585", "-13526728857059521312/16996908430958705451", "-708607182802962957/921241649374455580", "1042011835492262/46062082468722779", "-11996185362599348/46062082468722779", "357967087158831523/1842483298748911160", "-22784951829798175/46062082468722779", "-500138639631277527/921241649374455580", "-30996801220081938/46062082468722779", "11192838485357622/46062082468722779", "47906374040789723/92124164937445558", "-124579737589798837/460620824687227790", "16028348722803766744/84984542154793527255", "788319839037219074048/3144428059727360508435", "56007130063016443/184248329874891116", "-11116124506642848/46062082468722779", "11074872888278727/92124164937445558", "-30796613455069510/46062082468722779", "8923887264911969/46062082468722779", "-35758054486366379/92124164937445558", "715558595286151777/5527449896246733480", "-106856698903971977/921241649374455580", "203350816005503360/1888545381217633939", "31287829372195982/46062082468722779", "-22244685515301833/276372494812336674", "10015143598305694/46062082468722779", "30028610138476190/46062082468722779", "-130768011891158324/230310412343613895", "-165457947061405899/460620824687227790", "7217438178979804/46062082468722779", "-483670055580632111/2763724948123366740", "-2150337854829396/46062082468722779", "595470784301270528/1888545381217633939", "-32004064659345/46062082468722779", "-19174132420369341/184248329874891116", "30658219755336086/46062082468722779", "-203350816005503360/1888545381217633939", "6711416692677916/46062082468722779", "1712723867343368/46062082468722779", "-5230204453784954/46062082468722779", "4903741668133108/46062082468722779", "8940908321640521/46062082468722779", "-3670513154768906/46062082468722779", "-1750907976887988/46062082468722779", "-1452546752625578/46062082468722779", "629609616859896/46062082468722779", "-3777657701159376/46062082468722779", "-1657035259690308/46062082468722779", "-3479296476896966/46062082468722779", "-643660397554614/46062082468722779", "-4019408705870815/46062082468722779", "165225957516350/46062082468722779", "5262295144555244/46062082468722779", "-8814534636038544/46062082468722779", "-102463804859729845/1105489979249346696", "6275670006690938/46062082468722779", "-2026749724271388/46062082468722779", "1992658981599427/46062082468722779", "3644522434413316/46062082468722779", "-136918203595222656/1888545381217633939", "116624717901226112/16996908430958705451", "6711416692677916/46062082468722779", "-1750907976887988/46062082468722779", "-3479296476896966/46062082468722779", "314804808429948/46062082468722779", "-8814534636038544/46062082468722779", "-1992658981599427/46062082468722779", "3644522434413316/46062082468722779", "-1013374862135694/46062082468722779", "-136918203595222656/1888545381217633939", "6711416692677916/46062082468722779", "3644522434413316/46062082468722779", "0", "0", "0", "-1822261217206658/46062082468722779", "0", "1822261217206658/46062082468722779", "0", "0", "-1013374862135694/46062082468722779", "0", "-506687431067847/46062082468722779", "0", "0", "0", "0", "0", "-1750907976887988/46062082468722779", "0", "0", "-1750907976887988/46062082468722779", "0", "-506687431067847/46062082468722779", "1822261217206658/46062082468722779", "-875453988443994/46062082468722779", "0", "0", "0", "0", "-314804808429948/46062082468722779", "-4407267318019272/46062082468722779", "-506687431067847/46062082468722779", "1822261217206658/46062082468722779", "506687431067847/46062082468722779", "314804808429948/46062082468722779", "0", "0", "0", "-1013374862135694/46062082468722779", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-2245107079765960991965184/933214889135438385348536895", "-839007308008332542/16996908430958705451", "2617711275564173029/7369933194995644640", "23129197790994895/184248329874891116", "-4774705414551522/46062082468722779", "-3349940922551728651/14739866389991289280", "-13633417303626909/184248329874891116", "1867665910753504189/7369933194995644640", "53886071790202181/184248329874891116", "-92192335067321721/184248329874891116", "-43833663470047497/368496659749782232", "434300197713800369/3684966597497822320", "-23512967516528845213/254953626464380581765", "31680399754639039744/1048142686575786836145", "-168332490617365883/736993319499564464", "-31559761585217091/368496659749782232", "-83824834267541145/1473986638999128928", "52799932420194105/184248329874891116", "30890977277643769/368496659749782232", "-117409094447005041/1473986638999128928", "1007739633038851811/44219599169973867840", "507365305101563469/7369933194995644640", "173546547957273120/1888545381217633939", "-43949341025986047/184248329874891116", "167569526718386245/2210979958498693392", "3725117933460613/46062082468722779", "-46504070627921331/184248329874891116", "151880175075721659/1842483298748911160", "1804514716266129649/11054899792493466960", "-6374231673520203/92124164937445558", "1597348306734905989/7369933194995644640", "-3229327602341819/46062082468722779", "302025810717682464/1888545381217633939", "-7546159443885901/368496659749782232", "82998388013086897/736993319499564464", "-45226705826953689/184248329874891116", "-173546547957273120/1888545381217633939", "-262913425385842/46062082468722779", "-443689908297656/46062082468722779", "-5042350109649063/46062082468722779", "10906561294726173/184248329874891116", "6169931525818672/46062082468722779", "-112855549712137/184248329874891116", "-1930263210725814/46062082468722779", "-3126302908197600/46062082468722779", "638682400483821/92124164937445558", "-1916047201451463/46062082468722779", "-16544863498595103/368496659749782232", "-3112086898923249/46062082468722779", "-16601727535692507/368496659749782232", "-318904938000575/184248329874891116", "-4096515902902107/184248329874891116", "8380263711339591/92124164937445558", "-4470776803386747/46062082468722779", "1942830705156277837/44219599169973867840", "4183023851032620/46062082468722779", "14216009274351/46062082468722779", "375768975097979/184248329874891116", "8351831692790889/184248329874891116", "960370404311712/1888545381217633939", "22271551180775704/5665636143652901817", "-262913425385842/46062082468722779", "-1930263210725814/46062082468722779", "-3112086898923249/46062082468722779", "638682400483821/184248329874891116", "-4470776803386747/46062082468722779", "-375768975097979/184248329874891116", "8351831692790889/184248329874891116", "14216009274351/92124164937445558", "960370404311712/1888545381217633939", "-262913425385842/46062082468722779", "8351831692790889/184248329874891116", "0", "0", "0", "-8351831692790889/368496659749782232", "0", "8351831692790889/368496659749782232", "0", "0", "14216009274351/92124164937445558", "0", "14216009274351/184248329874891116", "0", "0", "0", "0", "0", "-1930263210725814/46062082468722779", "0", "0", "-1930263210725814/46062082468722779", "0", "14216009274351/184248329874891116", "8351831692790889/368496659749782232", "-965131605362907/46062082468722779", "0", "0", "0", "0", "-638682400483821/184248329874891116", "-4470776803386747/92124164937445558", "14216009274351/184248329874891116", "8351831692790889/368496659749782232", "-14216009274351/184248329874891116", "638682400483821/184248329874891116", "0", "0", "0", "14216009274351/92124164937445558", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-218175512993020838355140608/247301945620891172117362277175", "-3444873655401665444/84984542154793527255", "-115962130515662813/18424832987489111600", "16964857367436113/460620824687227790", "-2175920132357366/230310412343613895", "-702483237445018893/36849665974978223200", "18382671347656211/460620824687227790", "-92076501366089213/18424832987489111600", "2437436585343149/460620824687227790", "-27749457259375251/460620824687227790", "14869325664840907/921241649374455580", "-263190899643563993/9212416493744555800", "26315098983265037482/1274768132321902908825", "43403616321492898304/15722140298636802542175", "-23068642820684851/1842483298748911160", "-10156079822297301/921241649374455580", "3680801425088937/3684966597497822320", "593269566095555/92124164937445558", "10429352594059089/921241649374455580", "-21261125079543903/3684966597497822320", "397501417556790871/36849665974978223200", "-165484751864301653/18424832987489111600", "232817999355869504/9442726906088169695", "2079123838636387/460620824687227790", "10719243755193911/5527449896246733480", "3787679836603452/230310412343613895", "548129623098703/460620824687227790", "-62044609500467087/4606208246872277900", "-146272765042357553/27637249481233667400", "-6033577423408529/230310412343613895", "-105987551603339399/55274498962467334800", "-4424555168142772/230310412343613895", "361995076740465728/9442726906088169695", "-2743857583752103/921241649374455580", "23498608826122739/5527449896246733480", "262725346173509/92124164937445558", "-232817999355869504/9442726906088169695", "-1607440170813004/230310412343613895", "-994303320122336/230310412343613895", "-6685987682717144/230310412343613895", "6505142691432059/460620824687227790", "7671708479602603/230310412343613895", "1224691616928583/460620824687227790", "-536164392328740/46062082468722779", "-4389496359410618/230310412343613895", "382748553884421/230310412343613895", "-2296491323306526/230310412343613895", "-11046514408399401/921241649374455580", "-4005165721073444/230310412343613895", "-11815175685073749/921241649374455580", "1189632808196429/460620824687227790", "-3036182966252513/460620824687227790", "5358479114231549/230310412343613895", "-5358479754381894/230310412343613895", "-102254604062073397/110548997924934669600", "5166313795062962/230310412343613895", "384330638337174/230310412343613895", "-420971531522081/460620824687227790", "994829695178875/92124164937445558", "25963669789889088/9442726906088169695", "15917275122862000/16996908430958705451", "-1607440170813004/230310412343613895", "-536164392328740/46062082468722779", "-4005165721073444/230310412343613895", "382748553884421/460620824687227790", "-5358479754381894/230310412343613895", "420971531522081/460620824687227790", "994829695178875/92124164937445558", "192165319168587/230310412343613895", "25963669789889088/9442726906088169695", "-1607440170813004/230310412343613895", "994829695178875/92124164937445558", "0", "0", "0", "-994829695178875/184248329874891116", "0", "994829695178875/184248329874891116", "0", "0", "192165319168587/230310412343613895", "0", "192165319168587/460620824687227790", "0", "0", "0", "0", "0", "-536164392328740/46062082468722779", "0", "0", "-536164392328740/46062082468722779", "0", "192165319168587/460620824687227790", "994829695178875/184248329874891116", "-268082196164370/46062082468722779", "0", "0", "0", "0", "-382748553884421/460620824687227790", "-2679239877190947/230310412343613895", "192165319168587/460620824687227790", "994829695178875/184248329874891116", "-192165319168587/460620824687227790", "382748553884421/460620824687227790", "0", "0", "0", "192165319168587/230310412343613895", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-2245107079765960991965184/933214889135438385348536895", "-839007308008332542/16996908430958705451", "2617711275564173029/7369933194995644640", "23129197790994895/184248329874891116", "-4774705414551522/46062082468722779", "-3349940922551728651/14739866389991289280", "-13633417303626909/184248329874891116", "1867665910753504189/7369933194995644640", "53886071790202181/184248329874891116", "-92192335067321721/184248329874891116", "-43833663470047497/368496659749782232", "434300197713800369/3684966597497822320", "-23512967516528845213/254953626464380581765", "31680399754639039744/1048142686575786836145", "-168332490617365883/736993319499564464", "-31559761585217091/368496659749782232", "-83824834267541145/1473986638999128928", "52799932420194105/184248329874891116", "30890977277643769/368496659749782232", "-117409094447005041/1473986638999128928", "1007739633038851811/44219599169973867840", "507365305101563469/7369933194995644640", "173546547957273120/1888545381217633939", "-43949341025986047/184248329874891116", "167569526718386245/2210979958498693392", "3725117933460613/46062082468722779", "-46504070627921331/184248329874891116", "151880175075721659/1842483298748911160", "1804514716266129649/11054899792493466960", "-6374231673520203/92124164937445558", "1597348306734905989/7369933194995644640", "-3229327602341819/46062082468722779", "302025810717682464/1888545381217633939", "-7546159443885901/368496659749782232", "82998388013086897/736993319499564464", "-45226705826953689/184248329874891116", "-173546547957273120/1888545381217633939", "-262913425385842/46062082468722779", "-443689908297656/46062082468722779", "-5042350109649063/46062082468722779", "10906561294726173/184248329874891116", "6169931525818672/46062082468722779", "-112855549712137/184248329874891116", "-1930263210725814/46062082468722779", "-3126302908197600/46062082468722779", "638682400483821/92124164937445558", "-1916047201451463/46062082468722779", "-16544863498595103/368496659749782232", "-3112086898923249/46062082468722779", "-16601727535692507/368496659749782232", "-318904938000575/184248329874891116", "-4096515902902107/184248329874891116", "8380263711339591/92124164937445558", "-4470776803386747/46062082468722779", "1942830705156277837/44219599169973867840", "4183023851032620/46062082468722779", "14216009274351/46062082468722779", "375768975097979/184248329874891116", "8351831692790889/184248329874891116", "960370404311712/1888545381217633939", "22271551180775704/5665636143652901817", "-262913425385842/46062082468722779", "-1930263210725814/46062082468722779", "-3112086898923249/46062082468722779", "638682400483821/184248329874891116", "-4470776803386747/46062082468722779", "-375768975097979/184248329874891116", "8351831692790889/184248329874891116", "14216009274351/92124164937445558", "960370404311712/1888545381217633939", "-262913425385842/46062082468722779", "8351831692790889/184248329874891116", "0", "0", "0", "-8351831692790889/368496659749782232", "0", "8351831692790889/368496659749782232", "0", "0", "14216009274351/92124164937445558", "0", "14216009274351/184248329874891116", "0", "0", "0", "0", "0", "-1930263210725814/46062082468722779", "0", "0", "-1930263210725814/46062082468722779", "0", "14216009274351/184248329874891116", "8351831692790889/368496659749782232", "-965131605362907/46062082468722779", "0", "0", "0", "0", "-638682400483821/184248329874891116", "-4470776803386747/92124164937445558", "14216009274351/184248329874891116", "8351831692790889/368496659749782232", "-14216009274351/184248329874891116", "638682400483821/184248329874891116", "0", "0", "0", "14216009274351/92124164937445558", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-235405173126627072275382272/247301945620891172117362277175", "-16494254338691470576/84984542154793527255", "1719329681943117/4606208246872277900", "-6685721462999234/230310412343613895", "-33164472267092184/230310412343613895", "-277787820367079363/9212416493744555800", "-1910696748880478/230310412343613895", "20027002297125517/4606208246872277900", "-12132057297251122/230310412343613895", "-16269227908374762/230310412343613895", "11298745642063917/230310412343613895", "207639979370179337/2303104123436138950", "-93218241776857069352/1274768132321902908825", "568847851780455114752/5240713432878934180725", "90247593298121867/230310412343613895", "-27013194261630291/230310412343613895", "-1056844699514433/921241649374455580", "-2748448641495750/46062082468722779", "22271788765990179/230310412343613895", "2580603363323607/921241649374455580", "763912349576071883/27637249481233667400", "187790256203737477/4606208246872277900", "205885167893138176/9442726906088169695", "13977126119044554/230310412343613895", "-432895004914698989/1381862474061683370", "19559595763200688/230310412343613895", "11915907966803346/230310412343613895", "-120622435446678177/1151552061718069475", "46160764337970577/6909312370308416850", "23441911637972964/230310412343613895", "485514451734687997/4606208246872277900", "-385406171508128/230310412343613895", "974727161770953472/9442726906088169695", "-1171831568282993/230310412343613895", "-115826909074196023/690931237030841685", "2589303408584790/46062082468722779", "-205885167893138176/9442726906088169695", "17599478412287504/230310412343613895", "5170514969486656/230310412343613895", "-4974339192229536/230310412343613895", "7956450968829978/230310412343613895", "12770524308634132/230310412343613895", "-9315043744204054/230310412343613895", "-197284827130128/46062082468722779", "1209315264494088/230310412343613895", "1030609076120604/230310412343613895", "-6183654456723624/230310412343613895", "-1040298648284511/230310412343613895", "-3987915056578896/230310412343613895", "1558316512251981/230310412343613895", "-10112404462205162/230310412343613895", "1907317760009874/230310412343613895", "6593235312104556/230310412343613895", "-14428527065688456/230310412343613895", "41827788418866853/27637249481233667400", "9191850472641048/230310412343613895", "-5197230321072984/230310412343613895", "4915174141132178/230310412343613895", "1179046563317754/46062082468722779", "-351101781690263808/9442726906088169695", "12576496675389376/5665636143652901817", "17599478412287504/230310412343613895", "-197284827130128/46062082468722779", "-3987915056578896/230310412343613895", "515304538060302/230310412343613895", "-14428527065688456/230310412343613895", "-4915174141132178/230310412343613895", "1179046563317754/46062082468722779", "-2598615160536492/230310412343613895", "-351101781690263808/9442726906088169695", "17599478412287504/230310412343613895", "1179046563317754/46062082468722779", "0", "0", "0", "-589523281658877/46062082468722779", "0", "589523281658877/46062082468722779", "0", "0", "-2598615160536492/230310412343613895", "0", "-1299307580268246/230310412343613895", "0", "0", "0", "0", "0", "-197284827130128/46062082468722779", "0", "0", "-197284827130128/46062082468722779", "0", "-1299307580268246/230310412343613895", "589523281658877/46062082468722779", "-98642413565064/46062082468722779", "0", "0", "0", "0", "-515304538060302/230310412343613895", "-7214263532844228/230310412343613895", "-1299307580268246/230310412343613895", "589523281658877/46062082468722779", "1299307580268246/230310412343613895", "515304538060302/230310412343613895", "0", "0", "0", "-2598615160536492/230310412343613895", "0"], ["0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-199107481593038439723302912/49460389124178234423472455435", "-170644619540704816/5665636143652901817", "126882340532166327/460620824687227790", "2803006210140078/46062082468722779", "-2836750607982772/46062082468722779", "-232259604757204973/921241649374455580", "24396089476384924/46062082468722779", "-225786667928463223/460620824687227790", "21348893859137064/46062082468722779", "-25437476923298070/46062082468722779", "-2443072423944929/46062082468722779", "-83769199234031493/230310412343613895", "26112818831280727312/84984542154793527255", "83092052916804048896/3144428059727360508435", "-22212222286982592/46062082468722779", "-2022263334257017/46062082468722779", "2245132537068679/184248329874891116", "20956437598333171/46062082468722779", "897717775561971/92124164937445558", "-117031114706249/184248329874891116", "217824842128844093/2763724948123366740", "-84597511976138313/460620824687227790", "91818717045648128/1888545381217633939", "-19636113334324018/46062082468722779", "87363758493453955/276372494812336674", "1404273792508736/46062082468722779", "-19952679838998586/46062082468722779", "31073657705927183/230310412343613895", "-76362822617266846/230310412343613895", "-1813252827590444/46062082468722779", "-462309529809102709/1381862474061683370", "-1446276879955880/46062082468722779", "149700782654995712/1888545381217633939", "-688405909807090/46062082468722779", "10607448580498597/46062082468722779", "-19794396586661302/46062082468722779", "-91818717045648128/1888545381217633939", "-432366578191776/46062082468722779", "-328020230543136/46062082468722779", "-2365578348443840/46062082468722779", "1205936671645522/46062082468722779", "2697060519292164/46062082468722779", "137041662927246/46062082468722779", "-1042592135803776/46062082468722779", "-1415878834420136/46062082468722779", "158283252337284/46062082468722779", "-949699514023704/46062082468722779", "-878301129154587/46062082468722779", "-1322986212640064/46062082468722779", "-924747440044623/46062082468722779", "121842640159374/46062082468722779", "-433616045669110/46062082468722779", "1871632955721980/46062082468722779", "-2215965532721976/46062082468722779", "-47790307529643881/552744989624673348", "1825186644831944/46062082468722779", "92892621780072/46062082468722779", "-28950018379302/46062082468722779", "889370166970954/46062082468722779", "6275412671364864/1888545381217633939", "28459845343070528/16996908430958705451", "-432366578191776/46062082468722779", "-1042592135803776/46062082468722779", "-1322986212640064/46062082468722779", "79141626168642/46062082468722779", "-2215965532721976/46062082468722779", "28950018379302/46062082468722779", "889370166970954/46062082468722779", "46446310890036/46062082468722779", "6275412671364864/1888545381217633939", "-432366578191776/46062082468722779", "889370166970954/46062082468722779", "0", "0", "0", "-444685083485477/46062082468722779", "0", "444685083485477/46062082468722779", "0", "0", "46446310890036/46062082468722779", "0", "23223155445018/46062082468722779", "0", "0", "0", "0", "0", "-1042592135803776/46062082468722779", "0", "0", "-1042592135803776/46062082468722779", "0", "23223155445018/46062082468722779", "444685083485477/46062082468722779", "-521296067901888/46062082468722779", "0", "0", "0", "0", "-79141626168642/46062082468722779", "-1107982766360988/46062082468722779", "23223155445018/46062082468722779", "444685083485477/46062082468722779", "-23223155445018/46062082468722779", "79141626168642/46062082468722779", "0", "0", "0", "46446310890036/46062082468722779", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-917184303053319005274112/287226417678154671448736675", "-2940589517077031512/28328180718264509085", "1385020783983659319/9212416493744555800", "-39110498760798969/230310412343613895", "9528154983209436/230310412343613895", "-5582423526230603241/18424832987489111600", "-6201436762218138/230310412343613895", "2049250955865337119/9212416493744555800", "25390499785496433/230310412343613895", "21852869491386423/230310412343613895", "56620620488206257/230310412343613895", "484846848810126159/4606208246872277900", "-37186092291726056644/424922710773967636275", "234480975741367247872/5240713432878934180725", "-23648031095344068/230310412343613895", "20350506782622303/460620824687227790", "301439719088010279/1842483298748911160", "-18142858078846405/46062082468722779", "-79159950442148159/921241649374455580", "350474324389992999/1842483298748911160", "7104175497429457427/18424832987489111600", "264335978210250639/9212416493744555800", "-878373816881562624/9442726906088169695", "-36279813043300911/230310412343613895", "191057661351834809/921241649374455580", "-16246153624960182/230310412343613895", "-33541821881319759/230310412343613895", "-80590974014321799/2303104123436138950", "706908200840241463/4606208246872277900", "29596585393015494/230310412343613895", "460602946077095479/9212416493744555800", "20788692033346902/230310412343613895", "-1294765598376864768/9442726906088169695", "-222904145187647041/460620824687227790", "23116048202345273/460620824687227790", "-6982163492462067/46062082468722779", "878373816881562624/9442726906088169695", "8126609588692224/230310412343613895", "4407160699353216/230310412343613895", "29039919428878134/230310412343613895", "-13577218162129587/230310412343613895", "-33864835607123073/230310412343613895", "-3378807003850824/230310412343613895", "2052850567582080/46062082468722779", "20825945942934678/230310412343613895", "-1368995580990576/230310412343613895", "8213973485943456/230310412343613895", "26712106181787033/460620824687227790", "18775666590967734/230310412343613895", "28762385533753977/460620824687227790", "-3397433958644712/230310412343613895", "7936439590819299/230310412343613895", "-23728733352263814/230310412343613895", "19165938133868064/230310412343613895", "449964569615048117/18424832987489111600", "-22703593676280342/230310412343613895", "-2050279351966944/230310412343613895", "1347154606677768/230310412343613895", "-2167845400029687/46062082468722779", "-138507760666211328/9442726906088169695", "-23123684266983328/5665636143652901817", "8126609588692224/230310412343613895", "2052850567582080/46062082468722779", "18775666590967734/230310412343613895", "-684497790495288/230310412343613895", "19165938133868064/230310412343613895", "-1347154606677768/230310412343613895", "-2167845400029687/46062082468722779", "-1025139675983472/230310412343613895", "-138507760666211328/9442726906088169695", "8126609588692224/230310412343613895", "-2167845400029687/46062082468722779", "0", "0", "0", "2167845400029687/92124164937445558", "0", "-2167845400029687/92124164937445558", "0", "0", "-1025139675983472/230310412343613895", "0", "-512569837991736/230310412343613895", "0", "0", "0", "0", "0", "2052850567582080/46062082468722779", "0", "0", "2052850567582080/46062082468722779", "0", "-512569837991736/230310412343613895", "-2167845400029687/92124164937445558", "1026425283791040/46062082468722779", "0", "0", "0", "0", "684497790495288/230310412343613895", "9582969066934032/230310412343613895", "-512569837991736/230310412343613895", "-2167845400029687/92124164937445558", "512569837991736/230310412343613895", "-684497790495288/230310412343613895", "0", "0", "0", "-1025139675983472/230310412343613895", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-27285440011184267333730304/4496399011288930402133859585", "-13526728857059521312/16996908430958705451", "-708607182802962957/921241649374455580", "1042011835492262/46062082468722779", "-11996185362599348/46062082468722779", "357967087158831523/1842483298748911160", "-22784951829798175/46062082468722779", "-500138639631277527/921241649374455580", "-30996801220081938/46062082468722779", "11192838485357622/46062082468722779", "47906374040789723/92124164937445558", "-124579737589798837/460620824687227790", "16028348722803766744/84984542154793527255", "788319839037219074048/3144428059727360508435", "56007130063016443/184248329874891116", "-11116124506642848/46062082468722779", "11074872888278727/92124164937445558", "-30796613455069510/46062082468722779", "8923887264911969/46062082468722779", "-35758054486366379/92124164937445558", "715558595286151777/5527449896246733480", "-106856698903971977/921241649374455580", "203350816005503360/1888545381217633939", "31287829372195982/46062082468722779", "-22244685515301833/276372494812336674", "10015143598305694/46062082468722779", "30028610138476190/46062082468722779", "-130768011891158324/230310412343613895", "-165457947061405899/460620824687227790", "7217438178979804/46062082468722779", "-483670055580632111/2763724948123366740", "-2150337854829396/46062082468722779", "595470784301270528/1888545381217633939", "-32004064659345/46062082468722779", "-19174132420369341/184248329874891116", "30658219755336086/46062082468722779", "-203350816005503360/1888545381217633939", "6711416692677916/46062082468722779", "1712723867343368/46062082468722779", "-5230204453784954/46062082468722779", "4903741668133108/46062082468722779", "8940908321640521/46062082468722779", "-3670513154768906/46062082468722779", "-1750907976887988/46062082468722779", "-1452546752625578/46062082468722779", "629609616859896/46062082468722779", "-3777657701159376/46062082468722779", "-1657035259690308/46062082468722779", "-3479296476896966/46062082468722779", "-643660397554614/46062082468722779", "-4019408705870815/46062082468722779", "165225957516350/46062082468722779", "5262295144555244/46062082468722779", "-8814534636038544/46062082468722779", "-102463804859729845/1105489979249346696", "6275670006690938/46062082468722779", "-2026749724271388/46062082468722779", "1992658981599427/46062082468722779", "3644522434413316/46062082468722779", "-136918203595222656/1888545381217633939", "116624717901226112/16996908430958705451", "6711416692677916/46062082468722779", "-1750907976887988/46062082468722779", "-3479296476896966/46062082468722779", "314804808429948/46062082468722779", "-8814534636038544/46062082468722779", "-1992658981599427/46062082468722779", "3644522434413316/46062082468722779", "-1013374862135694/46062082468722779", "-136918203595222656/1888545381217633939", "6711416692677916/46062082468722779", "3644522434413316/46062082468722779", "0", "0", "0", "-1822261217206658/46062082468722779", "0", "1822261217206658/46062082468722779", "0", "0", "-1013374862135694/46062082468722779", "0", "-506687431067847/46062082468722779", "0", "0", "0", "0", "0", "-1750907976887988/46062082468722779", "0", "0", "-1750907976887988/46062082468722779", "0", "-506687431067847/46062082468722779", "1822261217206658/46062082468722779", "-875453988443994/46062082468722779", "0", "0", "0", "0", "-314804808429948/46062082468722779", "-4407267318019272/46062082468722779", "-506687431067847/46062082468722779", "1822261217206658/46062082468722779", "506687431067847/46062082468722779", "314804808429948/46062082468722779", "0", "0", "0", "-1013374862135694/46062082468722779", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["58851293281656768068845568/11776283124804341529398203675", "28864945092710073508/28328180718264509085", "-36105923320805457/18424832987489111600", "70200075361491957/460620824687227790", "174113479402233966/230310412343613895", "5833544227708666623/36849665974978223200", "20062315863245019/460620824687227790", "-420567048239635857/18424832987489111600", "127386601621136781/460620824687227790", "170826893037935001/460620824687227790", "-237273658483342257/921241649374455580", "-4360439566773766077/9212416493744555800", "163131923109499871366/424922710773967636275", "-995483740615796450816/1746904477626311393575", "124878091320317801/1842483298748911160", "567277079494236111/921241649374455580", "22193738689803093/3684966597497822320", "28858710735705375/92124164937445558", "-467707564085793759/921241649374455580", "-54192670629795747/3684966597497822320", "-5347386447032503181/36849665974978223200", "-3943595380278487017/18424832987489111600", "-1080897131438975424/9442726906088169695", "-146759824249967817/460620824687227790", "-194080738407701607/1842483298748911160", "-102687877756803612/230310412343613895", "-125117033651435133/460620824687227790", "2533071144380241717/4606208246872277900", "-323125350365794039/9212416493744555800", "-123070036099358061/230310412343613895", "-10195803486428447937/18424832987489111600", "2023382400417672/230310412343613895", "-5117317599297505728/9442726906088169695", "24608462933942853/921241649374455580", "-893030127474114409/5527449896246733480", "-27187685790140295/92124164937445558", "1080897131438975424/9442726906088169695", "-92397261664509396/230310412343613895", "-27145203589804944/230310412343613895", "26115280759205064/230310412343613895", "-83542735172714769/460620824687227790", "-67045252620329193/230310412343613895", "97807959314142567/460620824687227790", "1035745342433172/46062082468722779", "-6348905138593962/230310412343613895", "-5410697649633171/230310412343613895", "32464185897799026/230310412343613895", "21846271613974731/921241649374455580", "20936554047039204/230310412343613895", "-32724646757291601/921241649374455580", "106180246853154201/460620824687227790", "-20026836480103677/460620824687227790", "-34614485388548919/230310412343613895", "75749767094864394/230310412343613895", "-292794518932067971/36849665974978223200", "-48257214981365502/230310412343613895", "27285459185633166/230310412343613895", "-51609328481887869/460620824687227790", "-12379988914836417/92124164937445558", "1843284353873884992/9442726906088169695", "-22008869181931408/1888545381217633939", "-92397261664509396/230310412343613895", "1035745342433172/46062082468722779", "20936554047039204/230310412343613895", "-5410697649633171/460620824687227790", "75749767094864394/230310412343613895", "51609328481887869/460620824687227790", "-12379988914836417/92124164937445558", "13642729592816583/230310412343613895", "1843284353873884992/9442726906088169695", "-92397261664509396/230310412343613895", "-12379988914836417/92124164937445558", "0", "0", "0", "12379988914836417/184248329874891116", "0", "-12379988914836417/184248329874891116", "0", "0", "13642729592816583/230310412343613895", "0", "13642729592816583/460620824687227790", "0", "0", "0", "0", "0", "1035745342433172/46062082468722779", "0", "0", "1035745342433172/46062082468722779", "0", "13642729592816583/460620824687227790", "-12379988914836417/184248329874891116", "517872671216586/46062082468722779", "0", "0", "0", "0", "5410697649633171/460620824687227790", "37874883547432197/230310412343613895", "13642729592816583/460620824687227790", "-12379988914836417/184248329874891116", "-13642729592816583/460620824687227790", "-5410697649633171/460620824687227790", "0", "0", "0", "13642729592816583/230310412343613895", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["327265964465635321470779392/20051509104396581523029373825", "37731081736911507622/254953626464380581765", "7227306810560149663/110548997924934669600", "-471264019467321121/921241649374455580", "778966679469485701/1381862474061683370", "-38649550776654727057/221097995849869339200", "174096618049460093/921241649374455580", "17789070355537621821/36849665974978223200", "475834527218318971/2763724948123366740", "-482056687521916433/921241649374455580", "-68414090642845967/5527449896246733480", "-1599816492161056957/55274498962467334800", "-5002804067150077733/141640903591322545425", "1306978100855794640128/47166420895910407626525", "321557258602694831/11054899792493466960", "1779114856170488217/1842483298748911160", "545119047908319111/7369933194995644640", "29504369141201489/552744989624673348", "-451243310077551263/1842483298748911160", "-155501953363457729/7369933194995644640", "-3949422388740417863/663293987549608017600", "5558186538556353101/36849665974978223200", "-30303451881478751456/84984542154793527255", "-784302277595947457/2763724948123366740", "2447943758265135479/33164699377480400880", "298080108749010274/690931237030841685", "739527024124513147/2763724948123366740", "5323649638772370637/27637249481233667400", "4297789233119713001/55274498962467334800", "129370053462303409/1381862474061683370", "-75759540178744991651/331646993774804008800", "94032447672491381/690931237030841685", "19663463809478965088/84984542154793527255", "266125730461959133/5527449896246733480", "1870115771902099307/11054899792493466960", "-4477525347143431/552744989624673348", "30303451881478751456/84984542154793527255", "51191486058399554/230310412343613895", "87829166667799096/230310412343613895", "-206631711989407393/690931237030841685", "-1462200867827753869/2763724948123366740", "68711361488839449/460620824687227790", "24602803026572609/921241649374455580", "-15428914278187912/46062082468722779", "32358785781930524/690931237030841685", "-126985775143371717/460620824687227790", "-79663499257112639/230310412343613895", "86681483786665677/1842483298748911160", "24802002183411287/690931237030841685", "96757195251357993/1842483298748911160", "65718577620279847/921241649374455580", "160836442626351883/2763724948123366740", "46514866695668261/1381862474061683370", "-32341223370853561/230310412343613895", "3440702902555176247/663293987549608017600", "27035825147093749/690931237030841685", "-2518927866173079/230310412343613895", "-75794289084972163/921241649374455580", "12325686778541347/552744989624673348", "-170167571403692448/9442726906088169695", "98605494228330776/50990725292876116353", "51191486058399554/230310412343613895", "-15428914278187912/46062082468722779", "24802002183411287/690931237030841685", "-126985775143371717/921241649374455580", "-32341223370853561/230310412343613895", "75794289084972163/921241649374455580", "12325686778541347/552744989624673348", "-2518927866173079/460620824687227790", "-170167571403692448/9442726906088169695", "51191486058399554/230310412343613895", "12325686778541347/552744989624673348", "0", "0", "0", "-12325686778541347/1105489979249346696", "0", "12325686778541347/1105489979249346696", "0", "0", "-2518927866173079/460620824687227790", "0", "-2518927866173079/921241649374455580", "0", "0", "0", "0", "0", "-15428914278187912/46062082468722779", "0", "0", "-15428914278187912/46062082468722779", "0", "-2518927866173079/921241649374455580", "12325686778541347/1105489979249346696", "-7714457139093956/46062082468722779", "0", "0", "0", "0", "126985775143371717/921241649374455580", "-32341223370853561/460620824687227790", "-2518927866173079/921241649374455580", "12325686778541347/1105489979249346696", "2518927866173079/921241649374455580", "-126985775143371717/921241649374455580", "0", "0", "0", "-2518927866173079/460620824687227790", "0"], ["-656453182426507526769999872/247301945620891172117362277175", "8138051236999509464/84984542154793527255", "-1847045338690129563/4606208246872277900", "-259688056766452414/230310412343613895", "-194352104943030463/460620824687227790", "74451182385415057/9212416493744555800", "-242124234457698191/460620824687227790", "344009229249102331/2303104123436138950", "33954479766158211/460620824687227790", "125535434589707763/230310412343613895", "-58510251231227197/921241649374455580", "96004206867674957/2303104123436138950", "-24241455105542090824/424922710773967636275", "16918370491586674688/424922710773967636275", "-150849804090564369/1842483298748911160", "12515651218869979/230310412343613895", "115348972990771929/1842483298748911160", "-19170976235502984/46062082468722779", "-45176530460700357/460620824687227790", "-308749698139923131/1842483298748911160", "-3940206495208183187/27637249481233667400", "75048690454506547/4606208246872277900", "-638119438921431744/9442726906088169695", "83963358183630899/230310412343613895", "22703432580879758/690931237030841685", "-11184069421295107/230310412343613895", "85884413549148551/230310412343613895", "518348272328690171/2303104123436138950", "238911833850736549/2303104123436138950", "23093956434703294/230310412343613895", "205132732269199501/13818624740616833700", "15454194904176592/230310412343613895", "-908445737293680768/9442726906088169695", "11621221964754069/460620824687227790", "75704089426964967/1842483298748911160", "16984777173277945/46062082468722779", "638119438921431744/9442726906088169695", "6838663717637574/230310412343613895", "3499046793753636/230310412343613895", "21321280133206669/230310412343613895", "-9703019846954012/230310412343613895", "-49150591064678121/460620824687227790", "-2939068017439374/230310412343613895", "1504958318440182/46062082468722779", "15558114036653713/230310412343613895", "-960527682758826/230310412343613895", "5763166096552956/230310412343613895", "9905506300287579/230310412343613895", "13796488541005759/230310412343613895", "10786319048111556/230310412343613895", "-5982055167355869/460620824687227790", "6014524059569399/230310412343613895", "-17325554458520674/230310412343613895", "13447387558623564/230310412343613895", "418517887893879823/27637249481233667400", "-16444741710696697/230310412343613895", "-1761625495647954/230310412343613895", "2458804176059961/460620824687227790", "-1556392896287272/46062082468722779", "-119007589039328448/9442726906088169695", "-49804572681192704/16996908430958705451", "6838663717637574/230310412343613895", "1504958318440182/46062082468722779", "13796488541005759/230310412343613895", "-480263841379413/230310412343613895", "13447387558623564/230310412343613895", "-2458804176059961/460620824687227790", "-1556392896287272/46062082468722779", "-880812747823977/230310412343613895", "-119007589039328448/9442726906088169695", "6838663717637574/230310412343613895", "-1556392896287272/46062082468722779", "0", "0", "0", "778196448143636/46062082468722779", "0", "-778196448143636/46062082468722779", "0", "0", "-880812747823977/230310412343613895", "0", "-880812747823977/460620824687227790", "0", "0", "0", "0", "0", "1504958318440182/46062082468722779", "0", "0", "1504958318440182/46062082468722779", "0", "-880812747823977/460620824687227790", "-778196448143636/46062082468722779", "752479159220091/46062082468722779", "0", "0", "0", "0", "480263841379413/230310412343613895", "6723693779311782/230310412343613895", "-880812747823977/460620824687227790", "-778196448143636/46062082468722779", "880812747823977/460620824687227790", "-480263841379413/230310412343613895", "0", "0", "0", "-880812747823977/230310412343613895", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-235405173126627072275382272/247301945620891172117362277175", "-16494254338691470576/84984542154793527255", "1719329681943117/4606208246872277900", "-6685721462999234/230310412343613895", "-33164472267092184/230310412343613895", "-277787820367079363/9212416493744555800", "-1910696748880478/230310412343613895", "20027002297125517/4606208246872277900", "-12132057297251122/230310412343613895", "-16269227908374762/230310412343613895", "11298745642063917/230310412343613895", "207639979370179337/2303104123436138950", "-93218241776857069352/1274768132321902908825", "568847851780455114752/5240713432878934180725", "90247593298121867/230310412343613895", "-27013194261630291/230310412343613895", "-1056844699514433/921241649374455580", "-2748448641495750/46062082468722779", "22271788765990179/230310412343613895", "2580603363323607/921241649374455580", "763912349576071883/27637249481233667400", "187790256203737477/4606208246872277900", "205885167893138176/9442726906088169695", "13977126119044554/230310412343613895", "-432895004914698989/1381862474061683370", "19559595763200688/230310412343613895", "11915907966803346/230310412343613895", "-120622435446678177/1151552061718069475", "46160764337970577/6909312370308416850", "23441911637972964/230310412343613895", "485514451734687997/4606208246872277900", "-385406171508128/230310412343613895", "974727161770953472/9442726906088169695", "-1171831568282993/230310412343613895", "-115826909074196023/690931237030841685", "2589303408584790/46062082468722779", "-205885167893138176/9442726906088169695", "17599478412287504/230310412343613895", "5170514969486656/230310412343613895", "-4974339192229536/230310412343613895", "7956450968829978/230310412343613895", "12770524308634132/230310412343613895", "-9315043744204054/230310412343613895", "-197284827130128/46062082468722779", "1209315264494088/230310412343613895", "1030609076120604/230310412343613895", "-6183654456723624/230310412343613895", "-1040298648284511/230310412343613895", "-3987915056578896/230310412343613895", "1558316512251981/230310412343613895", "-10112404462205162/230310412343613895", "1907317760009874/230310412343613895", "6593235312104556/230310412343613895", "-14428527065688456/230310412343613895", "41827788418866853/27637249481233667400", "9191850472641048/230310412343613895", "-5197230321072984/230310412343613895", "4915174141132178/230310412343613895", "1179046563317754/46062082468722779", "-351101781690263808/9442726906088169695", "12576496675389376/5665636143652901817", "17599478412287504/230310412343613895", "-197284827130128/46062082468722779", "-3987915056578896/230310412343613895", "515304538060302/230310412343613895", "-14428527065688456/230310412343613895", "-4915174141132178/230310412343613895", "1179046563317754/46062082468722779", "-2598615160536492/230310412343613895", "-351101781690263808/9442726906088169695", "17599478412287504/230310412343613895", "1179046563317754/46062082468722779", "0", "0", "0", "-589523281658877/46062082468722779", "0", "589523281658877/46062082468722779", "0", "0", "-2598615160536492/230310412343613895", "0", "-1299307580268246/230310412343613895", "0", "0", "0", "0", "0", "-197284827130128/46062082468722779", "0", "0", "-197284827130128/46062082468722779", "0", "-1299307580268246/230310412343613895", "589523281658877/46062082468722779", "-98642413565064/46062082468722779", "0", "0", "0", "0", "-515304538060302/230310412343613895", "-7214263532844228/230310412343613895", "-1299307580268246/230310412343613895", "589523281658877/46062082468722779", "1299307580268246/230310412343613895", "515304538060302/230310412343613895", "0", "0", "0", "-2598615160536492/230310412343613895", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-283017510491134494735597568/247301945620891172117362277175", "-11723194075549295104/84984542154793527255", "-147616104001558107/4606208246872277900", "-77336790949136816/230310412343613895", "29610289679395804/230310412343613895", "-2196508711757486227/9212416493744555800", "-132020868806468272/230310412343613895", "3916784119747047993/4606208246872277900", "-65636041071548238/230310412343613895", "162568220935877892/230310412343613895", "103886842910153823/230310412343613895", "1230187060424702773/2303104123436138950", "-572310445029023184808/1274768132321902908825", "80383036874894360576/1746904477626311393575", "72773822994832088/230310412343613895", "26585536447693616/230310412343613895", "58199241763142422/230310412343613895", "-13042236298927958/46062082468722779", "-45252389253279844/230310412343613895", "71075616448500442/230310412343613895", "-9930381267694981493/27637249481233667400", "1059961387836347933/4606208246872277900", "-1881222622084103936/9442726906088169695", "39441821744370996/230310412343613895", "13589192550735952/690931237030841685", "-33324665307717308/230310412343613895", "45457592339522844/230310412343613895", "-220608600826944038/1151552061718069475", "4007661737701448933/6909312370308416850", "56984545250453496/230310412343613895", "1913900817616562513/4606208246872277900", "40889266739483908/230310412343613895", "-2844791072551807232/9442726906088169695", "9437579151484808/230310412343613895", "-102972754501783292/690931237030841685", "8489941408389384/46062082468722779", "1881222622084103936/9442726906088169695", "15319200796460576/230310412343613895", "8775504189763744/230310412343613895", "58844904150879036/230310412343613895", "-28011846096913608/230310412343613895", "-68314084055612462/230310412343613895", "-6155657749442326/230310412343613895", "4366254959508096/46062082468722779", "40797592365423492/230310412343613895", "-3007885297575924/230310412343613895", "18047311785455544/230310412343613895", "26015591602457676/230310412343613895", "37013629353338556/230310412343613895", "27907573108500144/230310412343613895", "-6109820562412118/230310412343613895", "15017553851576796/230310412343613895", "-47776114015608456/230310412343613895", "42110394166062936/230310412343613895", "3482286474118739477/27637249481233667400", "-45884132509565988/230310412343613895", "-3783963012084936/230310412343613895", "2325857550327182/230310412343613895", "-4399215100352352/46062082468722779", "-255627723483071232/9442726906088169695", "-15641653690141696/1888545381217633939", "15319200796460576/230310412343613895", "4366254959508096/46062082468722779", "37013629353338556/230310412343613895", "-1503942648787962/230310412343613895", "42110394166062936/230310412343613895", "-2325857550327182/230310412343613895", "-4399215100352352/46062082468722779", "-1891981506042468/230310412343613895", "-255627723483071232/9442726906088169695", "15319200796460576/230310412343613895", "-4399215100352352/46062082468722779", "0", "0", "0", "2199607550176176/46062082468722779", "0", "-2199607550176176/46062082468722779", "0", "0", "-1891981506042468/230310412343613895", "0", "-945990753021234/230310412343613895", "0", "0", "0", "0", "0", "4366254959508096/46062082468722779", "0", "0", "4366254959508096/46062082468722779", "0", "-945990753021234/230310412343613895", "-2199607550176176/46062082468722779", "2183127479754048/46062082468722779", "0", "0", "0", "0", "1503942648787962/230310412343613895", "21055197083031468/230310412343613895", "-945990753021234/230310412343613895", "-2199607550176176/46062082468722779", "945990753021234/230310412343613895", "-1503942648787962/230310412343613895", "0", "0", "0", "-1891981506042468/230310412343613895", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["58851293281656768068845568/82433981873630390705787425725", "4123563584672867644/28328180718264509085", "-5157989045829351/18424832987489111600", "10028582194498851/460620824687227790", "24873354200319138/230310412343613895", "833363461101238089/36849665974978223200", "2866045123320717/460620824687227790", "-60081006891376551/18424832987489111600", "18198085945876683/460620824687227790", "24403841862562143/460620824687227790", "-33896236926191751/921241649374455580", "-622919938110538011/9212416493744555800", "23304560444214267338/424922710773967636275", "-142211962945113778688/1746904477626311393575", "149445677242110483/1842483298748911160", "81039582784890873/921241649374455580", "3170534098543299/3684966597497822320", "4122672962243625/92124164937445558", "-66815366297970537/921241649374455580", "-7741810089970821/3684966597497822320", "-763912349576071883/36849665974978223200", "-563370768611212431/18424832987489111600", "-154413875919853632/9442726906088169695", "-20965689178566831/460620824687227790", "-27725819772528801/1842483298748911160", "-14669696822400516/230310412343613895", "-17873861950205019/460620824687227790", "361867306340034531/4606208246872277900", "-46160764337970577/9212416493744555800", "-17581433728479723/230310412343613895", "-1456543355204063991/18424832987489111600", "289054628631096/230310412343613895", "-731045371328215104/9442726906088169695", "3515494704848979/921241649374455580", "1343405804778151/1842483298748911160", "-3883955112877185/92124164937445558", "154413875919853632/9442726906088169695", "-13199608809215628/230310412343613895", "-3877886227114992/230310412343613895", "3730754394172152/230310412343613895", "-11934676453244967/460620824687227790", "-9577893231475599/230310412343613895", "13972565616306081/460620824687227790", "147963620347596/46062082468722779", "-906986448370566/230310412343613895", "-772956807090453/230310412343613895", "4637740842542718/230310412343613895", "3120895944853533/921241649374455580", "2990936292434172/230310412343613895", "-4674949536755943/921241649374455580", "15168606693307743/460620824687227790", "-2860976640014811/460620824687227790", "-4944926484078417/230310412343613895", "10821395299266342/230310412343613895", "-41827788418866853/36849665974978223200", "-6893887854480786/230310412343613895", "3897922740804738/230310412343613895", "-7372761211698267/460620824687227790", "-1768569844976631/92124164937445558", "263326336267697856/9442726906088169695", "-3144124168847344/1888545381217633939", "-13199608809215628/230310412343613895", "147963620347596/46062082468722779", "2990936292434172/230310412343613895", "-772956807090453/460620824687227790", "10821395299266342/230310412343613895", "7372761211698267/460620824687227790", "-1768569844976631/92124164937445558", "1948961370402369/230310412343613895", "263326336267697856/9442726906088169695", "-13199608809215628/230310412343613895", "-1768569844976631/92124164937445558", "0", "0", "0", "1768569844976631/184248329874891116", "0", "-1768569844976631/184248329874891116", "0", "0", "1948961370402369/230310412343613895", "0", "1948961370402369/460620824687227790", "0", "0", "0", "0", "0", "147963620347596/46062082468722779", "0", "0", "147963620347596/46062082468722779", "0", "1948961370402369/460620824687227790", "-1768569844976631/184248329874891116", "73981810173798/46062082468722779", "0", "0", "0", "0", "772956807090453/460620824687227790", "5410697649633171/230310412343613895", "1948961370402369/460620824687227790", "-1768569844976631/184248329874891116", "-1948961370402369/460620824687227790", "-772956807090453/460620824687227790", "0", "0", "0", "1948961370402369/230310412343613895", "0"], ["-4166797256025956339154944/1336767273626438768201958255", "-3337093320894555886/16996908430958705451", "855931291871229653/7369933194995644640", "-31228644145838989/184248329874891116", "-51302396628633699/92124164937445558", "3757606945994148613/14739866389991289280", "-6805906416649659/184248329874891116", "1209442825294826093/7369933194995644640", "-81837214051919537/184248329874891116", "8379972782484147/184248329874891116", "75668778715449573/368496659749782232", "486699096084569633/3684966597497822320", "-29599570768645116341/254953626464380581765", "115358146095152263424/1048142686575786836145", "81488474750963987/736993319499564464", "-13704228146921111/368496659749782232", "189396244685049243/1473986638999128928", "8797826231358755/184248329874891116", "-2110601201929473/46062082468722779", "228040490212338483/1473986638999128928", "-5908183227584795453/44219599169973867840", "310702504229646173/7369933194995644640", "-129164641110736864/1888545381217633939", "-17096128039283691/184248329874891116", "10853751043271717/2210979958498693392", "-323062712563345/46062082468722779", "-16226982940407663/184248329874891116", "-143399409933136569/1842483298748911160", "1342145894145770693/11054899792493466960", "16618869018766449/92124164937445558", "668731635769420933/7369933194995644640", "3633595459813925/46062082468722779", "-102752265022677088/1888545381217633939", "4073667295319259/368496659749782232", "-31798234856384149/736993319499564464", "-16661555489845677/184248329874891116", "129164641110736864/1888545381217633939", "3741650690415634/46062082468722779", "1458052734310736/46062082468722779", "4500291931789467/46062082468722779", "-5474207489137359/184248329874891116", "-4334887896620155/46062082468722779", "-7266015106112261/184248329874891116", "1694690320670190/46062082468722779", "3848433107632446/46062082468722779", "-217286274719007/92124164937445558", "651858824157021/46062082468722779", "17839750498692885/368496659749782232", "2805601611119277/46062082468722779", "22011076484745561/368496659749782232", "-7695690401749303/184248329874891116", "6617344054215777/184248329874891116", "-6690725383287669/92124164937445558", "1521003923033049/46062082468722779", "165838379612168377/8843919833994773568", "-2823946943387250/46062082468722779", "-1042831496513169/46062082468722779", "3524364415696627/184248329874891116", "-4605062390261331/184248329874891116", "-70449061097778528/1888545381217633939", "-12280166374030216/5665636143652901817", "3741650690415634/46062082468722779", "1694690320670190/46062082468722779", "2805601611119277/46062082468722779", "-217286274719007/184248329874891116", "1521003923033049/46062082468722779", "-3524364415696627/184248329874891116", "-4605062390261331/184248329874891116", "-1042831496513169/92124164937445558", "-70449061097778528/1888545381217633939", "3741650690415634/46062082468722779", "-4605062390261331/184248329874891116", "0", "0", "0", "4605062390261331/368496659749782232", "0", "-4605062390261331/368496659749782232", "0", "0", "-1042831496513169/92124164937445558", "0", "-1042831496513169/184248329874891116", "0", "0", "0", "0", "0", "1694690320670190/46062082468722779", "0", "0", "1694690320670190/46062082468722779", "0", "-1042831496513169/184248329874891116", "-4605062390261331/368496659749782232", "847345160335095/46062082468722779", "0", "0", "0", "0", "217286274719007/184248329874891116", "1521003923033049/92124164937445558", "-1042831496513169/184248329874891116", "-4605062390261331/368496659749782232", "1042831496513169/184248329874891116", "-217286274719007/184248329874891116", "0", "0", "0", "-1042831496513169/92124164937445558", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["58851293281656768068845568/11776283124804341529398203675", "28864945092710073508/28328180718264509085", "-36105923320805457/18424832987489111600", "70200075361491957/460620824687227790", "174113479402233966/230310412343613895", "5833544227708666623/36849665974978223200", "20062315863245019/460620824687227790", "-420567048239635857/18424832987489111600", "127386601621136781/460620824687227790", "170826893037935001/460620824687227790", "-237273658483342257/921241649374455580", "-4360439566773766077/9212416493744555800", "163131923109499871366/424922710773967636275", "-995483740615796450816/1746904477626311393575", "124878091320317801/1842483298748911160", "567277079494236111/921241649374455580", "22193738689803093/3684966597497822320", "28858710735705375/92124164937445558", "-467707564085793759/921241649374455580", "-54192670629795747/3684966597497822320", "-5347386447032503181/36849665974978223200", "-3943595380278487017/18424832987489111600", "-1080897131438975424/9442726906088169695", "-146759824249967817/460620824687227790", "-194080738407701607/1842483298748911160", "-102687877756803612/230310412343613895", "-125117033651435133/460620824687227790", "2533071144380241717/4606208246872277900", "-323125350365794039/9212416493744555800", "-123070036099358061/230310412343613895", "-10195803486428447937/18424832987489111600", "2023382400417672/230310412343613895", "-5117317599297505728/9442726906088169695", "24608462933942853/921241649374455580", "-893030127474114409/5527449896246733480", "-27187685790140295/92124164937445558", "1080897131438975424/9442726906088169695", "-92397261664509396/230310412343613895", "-27145203589804944/230310412343613895", "26115280759205064/230310412343613895", "-83542735172714769/460620824687227790", "-67045252620329193/230310412343613895", "97807959314142567/460620824687227790", "1035745342433172/46062082468722779", "-6348905138593962/230310412343613895", "-5410697649633171/230310412343613895", "32464185897799026/230310412343613895", "21846271613974731/921241649374455580", "20936554047039204/230310412343613895", "-32724646757291601/921241649374455580", "106180246853154201/460620824687227790", "-20026836480103677/460620824687227790", "-34614485388548919/230310412343613895", "75749767094864394/230310412343613895", "-292794518932067971/36849665974978223200", "-48257214981365502/230310412343613895", "27285459185633166/230310412343613895", "-51609328481887869/460620824687227790", "-12379988914836417/92124164937445558", "1843284353873884992/9442726906088169695", "-22008869181931408/1888545381217633939", "-92397261664509396/230310412343613895", "1035745342433172/46062082468722779", "20936554047039204/230310412343613895", "-5410697649633171/460620824687227790", "75749767094864394/230310412343613895", "51609328481887869/460620824687227790", "-12379988914836417/92124164937445558", "13642729592816583/230310412343613895", "1843284353873884992/9442726906088169695", "-92397261664509396/230310412343613895", "-12379988914836417/92124164937445558", "0", "0", "0", "12379988914836417/184248329874891116", "0", "-12379988914836417/184248329874891116", "0", "0", "13642729592816583/230310412343613895", "0", "13642729592816583/460620824687227790", "0", "0", "0", "0", "0", "1035745342433172/46062082468722779", "0", "0", "1035745342433172/46062082468722779", "0", "13642729592816583/460620824687227790", "-12379988914836417/184248329874891116", "517872671216586/46062082468722779", "0", "0", "0", "0", "5410697649633171/460620824687227790", "37874883547432197/230310412343613895", "13642729592816583/460620824687227790", "-12379988914836417/184248329874891116", "-13642729592816583/460620824687227790", "-5410697649633171/460620824687227790", "0", "0", "0", "13642729592816583/230310412343613895", "0"], ["0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["831369742523727827355828224/82433981873630390705787425725", "-421068902820985784/84984542154793527255", "12315357228764461/9212416493744555800", "236258068377217564/230310412343613895", "-198544970149610317/460620824687227790", "4077413990772693421/18424832987489111600", "41918196405767661/460620824687227790", "-3981640514442415839/9212416493744555800", "-86257892150091158/230310412343613895", "-4726448827137198/230310412343613895", "-65864410781579483/921241649374455580", "-1060688021585414279/4606208246872277900", "28889625652333253564/424922710773967636275", "-181215948810682824704/1746904477626311393575", "389446119397647549/1842483298748911160", "-215433629223343054/230310412343613895", "-33465174243791873/230310412343613895", "5735364508420671/46062082468722779", "698626609844448113/1842483298748911160", "47816242427838079/460620824687227790", "604957980563505613/18424832987489111600", "-1072447227337802459/9212416493744555800", "-203791990402717696/9442726906088169695", "-27048038909334174/230310412343613895", "-113005234120878849/921241649374455580", "-12001165428844308/230310412343613895", "-25428770366161896/230310412343613895", "-924891928218918721/2303104123436138950", "-247488857962332132/1151552061718069475", "-16881270195630924/230310412343613895", "2115046281993804201/9212416493744555800", "-975436429468467/230310412343613895", "-765734102193468352/9442726906088169695", "-872882040710232/230310412343613895", "-380459297549464237/1842483298748911160", "-5247680927549607/46062082468722779", "203791990402717696/9442726906088169695", "-11635783074559014/230310412343613895", "-3278049055684716/230310412343613895", "2779427897293266/230310412343613895", "-5115722624747748/230310412343613895", "-7175599340293587/230310412343613895", "12445417346145153/460620824687227790", "279477841899906/46062082468722779", "-2078377732223568/230310412343613895", "-809634271586139/230310412343613895", "4857805629516834/230310412343613895", "-366188352993999/230310412343613895", "1382038687793736/230310412343613895", "-2096396563002651/230310412343613895", "6774179324450127/230310412343613895", "-2114415393781734/230310412343613895", "-3532491743133636/230310412343613895", "11334879802205946/230310412343613895", "-582941462608176937/18424832987489111600", "-5262699953142288/230310412343613895", "3460416420017304/230310412343613895", "-3313762904432823/230310412343613895", "-699290816315094/46062082468722779", "233770353707835648/9442726906088169695", "-2486367346898112/1888545381217633939", "-11635783074559014/230310412343613895", "279477841899906/46062082468722779", "1382038687793736/230310412343613895", "-809634271586139/460620824687227790", "11334879802205946/230310412343613895", "3313762904432823/230310412343613895", "-699290816315094/46062082468722779", "1730208210008652/230310412343613895", "233770353707835648/9442726906088169695", "-11635783074559014/230310412343613895", "-699290816315094/46062082468722779", "0", "0", "0", "349645408157547/46062082468722779", "0", "-349645408157547/46062082468722779", "0", "0", "1730208210008652/230310412343613895", "0", "865104105004326/230310412343613895", "0", "0", "0", "0", "0", "279477841899906/46062082468722779", "0", "0", "279477841899906/46062082468722779", "0", "865104105004326/230310412343613895", "-349645408157547/46062082468722779", "139738920949953/46062082468722779", "0", "0", "0", "0", "809634271586139/460620824687227790", "5667439901102973/230310412343613895", "865104105004326/230310412343613895", "-349645408157547/46062082468722779", "-865104105004326/230310412343613895", "-809634271586139/460620824687227790", "0", "0", "0", "1730208210008652/230310412343613895", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["235405173126627072275382272/247301945620891172117362277175", "26379562165384816672/28328180718264509085", "-1719329681943117/4606208246872277900", "6685721462999234/230310412343613895", "33164472267092184/230310412343613895", "277787820367079363/9212416493744555800", "1910696748880478/230310412343613895", "-20027002297125517/4606208246872277900", "12132057297251122/230310412343613895", "16269227908374762/230310412343613895", "-241609157985677812/230310412343613895", "-207639979370179337/2303104123436138950", "93218241776857069352/1274768132321902908825", "-568847851780455114752/5240713432878934180725", "-90247593298121867/230310412343613895", "27013194261630291/230310412343613895", "-114626783822049731/460620824687227790", "2748448641495750/46062082468722779", "-22271788765990179/230310412343613895", "-116445507853468751/460620824687227790", "-763912349576071883/27637249481233667400", "-187790256203737477/4606208246872277900", "-205885167893138176/9442726906088169695", "-13977126119044554/230310412343613895", "-129018116058071348/690931237030841685", "-19559595763200688/230310412343613895", "-11915907966803346/230310412343613895", "120622435446678177/1151552061718069475", "-46160764337970577/6909312370308416850", "-23441911637972964/230310412343613895", "-485514451734687997/4606208246872277900", "385406171508128/230310412343613895", "-974727161770953472/9442726906088169695", "1171831568282993/230310412343613895", "115826909074196023/690931237030841685", "-2589303408584790/46062082468722779", "205885167893138176/9442726906088169695", "-17599478412287504/230310412343613895", "-5170514969486656/230310412343613895", "4974339192229536/230310412343613895", "-7956450968829978/230310412343613895", "-12770524308634132/230310412343613895", "9315043744204054/230310412343613895", "197284827130128/46062082468722779", "-1209315264494088/230310412343613895", "-1030609076120604/230310412343613895", "6183654456723624/230310412343613895", "1040298648284511/230310412343613895", "3987915056578896/230310412343613895", "-1558316512251981/230310412343613895", "10112404462205162/230310412343613895", "-1907317760009874/230310412343613895", "-6593235312104556/230310412343613895", "14428527065688456/230310412343613895", "-41827788418866853/27637249481233667400", "-9191850472641048/230310412343613895", "5197230321072984/230310412343613895", "-4915174141132178/230310412343613895", "-1179046563317754/46062082468722779", "351101781690263808/9442726906088169695", "-12576496675389376/5665636143652901817", "-17599478412287504/230310412343613895", "197284827130128/46062082468722779", "3987915056578896/230310412343613895", "-515304538060302/230310412343613895", "14428527065688456/230310412343613895", "4915174141132178/230310412343613895", "-1179046563317754/46062082468722779", "2598615160536492/230310412343613895", "351101781690263808/9442726906088169695", "-17599478412287504/230310412343613895", "-1179046563317754/46062082468722779", "0", "0", "0", "589523281658877/46062082468722779", "0", "-589523281658877/46062082468722779", "0", "0", "2598615160536492/230310412343613895", "0", "1299307580268246/230310412343613895", "0", "0", "0", "0", "0", "197284827130128/46062082468722779", "0", "0", "197284827130128/46062082468722779", "0", "1299307580268246/230310412343613895", "-589523281658877/46062082468722779", "98642413565064/46062082468722779", "0", "0", "0", "0", "515304538060302/230310412343613895", "7214263532844228/230310412343613895", "1299307580268246/230310412343613895", "-589523281658877/46062082468722779", "-1299307580268246/230310412343613895", "-515304538060302/230310412343613895", "0", "0", "0", "2598615160536492/230310412343613895", "0"], ["0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["2153328397790439477594816512/35328849374413024588194611025", "-5841276769925247088/84984542154793527255", "-678062626497937507/2303104123436138950", "-169989038028749452/230310412343613895", "52502498785260513/230310412343613895", "916621124585032373/4606208246872277900", "-38799575021536934/230310412343613895", "-360875668579943291/1151552061718069475", "-23065644093953196/230310412343613895", "-68581543700112876/230310412343613895", "180794851381874167/460620824687227790", "-149573696310556202/1151552061718069475", "-385039017151989775216/1274768132321902908825", "341855363547039562752/1746904477626311393575", "-123708129895703681/921241649374455580", "-16565045228413943/230310412343613895", "245486342120218411/921241649374455580", "-25171990815635988/46062082468722779", "-64289044595175601/460620824687227790", "-217137925861347809/921241649374455580", "525596404842226007/13818624740616833700", "-126038056861216017/2303104123436138950", "1241220762585581568/9442726906088169695", "84572216435671182/230310412343613895", "23189723797849009/690931237030841685", "-135327642328875206/230310412343613895", "75765790331075538/230310412343613895", "37164312159471894/1151552061718069475", "693116393651126591/6909312370308416850", "50653087856620382/230310412343613895", "-191745668209668287/2303104123436138950", "-180502674090849254/230310412343613895", "4164461055684340096/9442726906088169695", "-20753453729279183/460620824687227790", "181207413121439999/2763724948123366740", "16033800676674672/46062082468722779", "-1241220762585581568/9442726906088169695", "-20410234210130193/230310412343613895", "-138189721710013922/230310412343613895", "-47856887604387918/230310412343613895", "6024373104742974/230310412343613895", "-126045620118155693/460620824687227790", "-107151695592890762/230310412343613895", "-1913381510419764/46062082468722779", "-21437609290600986/230310412343613895", "4403213052297822/230310412343613895", "-26419278313786932/230310412343613895", "-39681006552215433/230310412343613895", "-38289980052289098/230310412343613895", "-31254821171371377/230310412343613895", "-143058043642415897/460620824687227790", "-41072033052141768/230310412343613895", "-22416476761393452/230310412343613895", "-61644982732169508/230310412343613895", "-78017635593028403/13818624740616833700", "-13990291380549396/230310412343613895", "-16852370761688112/230310412343613895", "109353302119039673/460620824687227790", "-556410599970534/46062082468722779", "-1138471269234041344/9442726906088169695", "-1978348799895232/1888545381217633939", "-20410234210130193/230310412343613895", "-1913381510419764/46062082468722779", "-38289980052289098/230310412343613895", "2201606526148911/230310412343613895", "-61644982732169508/230310412343613895", "-109353302119039673/460620824687227790", "-556410599970534/46062082468722779", "-8426185380844056/230310412343613895", "-1138471269234041344/9442726906088169695", "-20410234210130193/230310412343613895", "-556410599970534/46062082468722779", "0", "0", "0", "278205299985267/46062082468722779", "0", "-278205299985267/46062082468722779", "0", "0", "-8426185380844056/230310412343613895", "0", "-4213092690422028/230310412343613895", "0", "0", "0", "0", "0", "-1913381510419764/46062082468722779", "0", "0", "-1913381510419764/46062082468722779", "0", "-4213092690422028/230310412343613895", "-278205299985267/46062082468722779", "-956690755209882/46062082468722779", "0", "0", "0", "0", "-2201606526148911/230310412343613895", "-30822491366084754/230310412343613895", "-4213092690422028/230310412343613895", "-278205299985267/46062082468722779", "4213092690422028/230310412343613895", "2201606526148911/230310412343613895", "0", "0", "0", "-8426185380844056/230310412343613895", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["1195325284678245577480732672/82433981873630390705787425725", "-73184356819410373612/84984542154793527255", "1597634146413655301/18424832987489111600", "-31313464868678541/460620824687227790", "-114753944389021268/230310412343613895", "-25564871364254109739/36849665974978223200", "95847176477355763/460620824687227790", "-14634148688662364699/18424832987489111600", "34728513059860197/460620824687227790", "-190948729594408413/460620824687227790", "59918505421263751/921241649374455580", "-88125852601275439/9212416493744555800", "-255897062668722872714/1274768132321902908825", "4240570539835027820032/15722140298636802542175", "-87555792450506903/1842483298748911160", "-357680395571626043/921241649374455580", "-975685239067465129/3684966597497822320", "3863877276695261/92124164937445558", "70223503597440231/460620824687227790", "918250540790572351/3684966597497822320", "20709310305293545699/110548997924934669600", "-485846957952109219/18424832987489111600", "545660777225269952/9442726906088169695", "-9199157873122819/460620824687227790", "355995761402009911/1842483298748911160", "62253123456590116/230310412343613895", "-21099861682863751/460620824687227790", "-1019208508396186401/4606208246872277900", "-9604110646848846419/27637249481233667400", "67556836717184513/230310412343613895", "-3859123682719565377/55274498962467334800", "-4484942096233246/230310412343613895", "2813855300792078144/9442726906088169695", "-29075421747583769/921241649374455580", "-313990360941959413/5527449896246733480", "-3029901955598657/92124164937445558", "-545660777225269952/9442726906088169695", "53342410693848408/230310412343613895", "15833933310921912/230310412343613895", "-17558818823500612/230310412343613895", "50457797871842077/460620824687227790", "43012450443471999/230310412343613895", "-56317586646283641/460620824687227790", "-425372709495456/46062082468722779", "292236891110786/230310412343613895", "2975175952435233/230310412343613895", "-17851055714611398/230310412343613895", "-23170727041992183/921241649374455580", "-15431955276023332/230310412343613895", "8277657292276053/921241649374455580", "-61094765633627673/460620824687227790", "7693183510054481/460620824687227790", "22832901894967027/230310412343613895", "-41652463334093262/230310412343613895", "-1722400403905284577/36849665974978223200", "30694997978534086/230310412343613895", "-15724192167134118/230310412343613895", "29646381299359437/460620824687227790", "7711418812420229/92124164937445558", "-1062256537513060416/9442726906088169695", "123382700998723664/16996908430958705451", "53342410693848408/230310412343613895", "-425372709495456/46062082468722779", "-15431955276023332/230310412343613895", "2975175952435233/460620824687227790", "-41652463334093262/230310412343613895", "-29646381299359437/460620824687227790", "7711418812420229/92124164937445558", "-7862096083567059/230310412343613895", "-1062256537513060416/9442726906088169695", "53342410693848408/230310412343613895", "7711418812420229/92124164937445558", "0", "0", "0", "-7711418812420229/184248329874891116", "0", "7711418812420229/184248329874891116", "0", "0", "-7862096083567059/230310412343613895", "0", "-7862096083567059/460620824687227790", "0", "0", "0", "0", "0", "-425372709495456/46062082468722779", "0", "0", "-425372709495456/46062082468722779", "0", "-7862096083567059/460620824687227790", "7711418812420229/184248329874891116", "-212686354747728/46062082468722779", "0", "0", "0", "0", "-2975175952435233/460620824687227790", "-20826231667046631/230310412343613895", "-7862096083567059/460620824687227790", "7711418812420229/184248329874891116", "7862096083567059/460620824687227790", "2975175952435233/460620824687227790", "0", "0", "0", "-7862096083567059/230310412343613895", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"]]}

==> anc/srg-gegenbauer-counting-main/results/certificates/375_102_45_21/forbidden_configurations.json <==
[
  {
    "id": 145,
    "n": 6,
    "mask": 16320,
    "root": [
      -1,
      -1,
      -1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 153,
    "n": 6,
    "mask": 22181,
    "root": [
      -1,
      1,
      -1,
      1,
      -1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 188,
    "n": 6,
    "mask": 20286,
    "root": [
      -1,
      -1,
      1,
      1,
      -1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 369,
    "n": 7,
    "mask": 16320,
    "root": [
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 377,
    "n": 7,
    "mask": 709637,
    "root": [
      -1,
      1,
      -1,
      0,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 506,
    "n": 7,
    "mask": 540608,
    "root": [
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      0
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 524,
    "n": 7,
    "mask": 81856,
    "root": [
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 541,
    "n": 7,
    "mask": 1070757,
    "root": [
      -1,
      1,
      -1,
      1,
      -1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 549,
    "n": 7,
    "mask": 54949,
    "root": [
      -1,
      1,
      -1,
      1,
      -1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 595,
    "n": 7,
    "mask": 15247,
    "root": [
      -1,
      1,
      1,
      1,
      -1,
      -1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 666,
    "n": 7,
    "mask": 54957,
    "root": [
      -1,
      1,
      -1,
      1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 669,
    "n": 7,
    "mask": 101598,
    "root": [
      -1,
      -1,
      0,
      1,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 677,
    "n": 7,
    "mask": 1461542,
    "root": [
      -1,
      -1,
      1,
      0,
      -1,
      1,
      -1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 699,
    "n": 7,
    "mask": 1102439,
    "root": [
      -1,
      0,
      1,
      -1,
      1,
      -1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 707,
    "n": 7,
    "mask": 815324,
    "root": [
      -1,
      -1,
      0,
      1,
      1,
      -1,
      -1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 719,
    "n": 7,
    "mask": 1103525,
    "root": [
      -1,
      1,
      -1,
      1,
      -1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 722,
    "n": 7,
    "mask": 608030,
    "root": [
      -1,
      -1,
      1,
      1,
      -1,
      0,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 729,
    "n": 7,
    "mask": 317093,
    "root": [
      -1,
      1,
      -1,
      1,
      -1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 779,
    "n": 7,
    "mask": 1555328,
    "root": [
      0,
      -1,
      -1,
      -1,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 785,
    "n": 7,
    "mask": 85822,
    "root": [
      -1,
      -1,
      1,
      1,
      -1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 788,
    "n": 7,
    "mask": 523136,
    "root": [
      0,
      -1,
      -1,
      -1,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 800,
    "n": 7,
    "mask": 1048064,
    "root": [
      -1,
      -1,
      -1,
      -1,
      0,
      1,
      1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 829,
    "n": 7,
    "mask": 1014793,
    "root": [
      0,
      -1,
      -1,
      -1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 841,
    "n": 7,
    "mask": 125432,
    "root": [
      -1,
      -1,
      -1,
      1,
      1,
      0,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 857,
    "n": 7,
    "mask": 1368429,
    "root": [
      -1,
      1,
      -1,
      1,
      1,
      -1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 872,
    "n": 7,
    "mask": 1013836,
    "root": [
      -1,
      0,
      1,
      1,
      1,
      -1,
      -1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 873,
    "n": 7,
    "mask": 813421,
    "root": [
      -1,
      0,
      -1,
      1,
      1,
      -1,
      -1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 875,
    "n": 7,
    "mask": 642860,
    "root": [
      -1,
      -1,
      0,
      1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 933,
    "n": 7,
    "mask": 811517,
    "root": [
      -1,
      0,
      -1,
      1,
      1,
      -1,
      -1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 947,
    "n": 7,
    "mask": 980400,
    "root": [
      -1,
      1,
      0,
      -1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 956,
    "n": 7,
    "mask": 813933,
    "root": [
      -1,
      1,
      -1,
      1,
      1,
      -1,
      -1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 974,
    "n": 7,
    "mask": 1828272,
    "root": [
      0,
      -1,
      -1,
      1,
      1,
      -1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 977,
    "n": 7,
    "mask": 1032064,
    "root": [
      -1,
      -1,
      -1,
      -1,
      0,
      1,
      1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 984,
    "n": 7,
    "mask": 1883026,
    "root": [
      -1,
      1,
      1,
      0,
      -1,
      -1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 986,
    "n": 7,
    "mask": 1304496,
    "root": [
      0,
      -1,
      -1,
      1,
      1,
      -1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 987,
    "n": 7,
    "mask": 913188,
    "root": [
      -1,
      -1,
      1,
      -1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 999,
    "n": 7,
    "mask": 1693356,
    "root": [
      -1,
      1,
      -1,
      1,
      -1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1003,
    "n": 7,
    "mask": 777840,
    "root": [
      -1,
      -1,
      -1,
      1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 1006,
    "n": 7,
    "mask": 1779315,
    "root": [
      -1,
      1,
      1,
      -1,
      1,
      1,
      0
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 1044,
    "n": 7,
    "mask": 879100,
    "root": [
      -1,
      0,
      -1,
      1,
      1,
      -1,
      -1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1071,
    "n": 7,
    "mask": 818541,
    "root": [
      -1,
      1,
      -1,
      1,
      1,
      0,
      -1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1084,
    "n": 7,
    "mask": 1826416,
    "root": [
      0,
      -1,
      -1,
      1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1087,
    "n": 7,
    "mask": 1812083,
    "root": [
      -1,
      0,
      1,
      -1,
      1,
      1,
      -1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 1091,
    "n": 7,
    "mask": 1031904,
    "root": [
      -1,
      -1,
      0,
      -1,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1093,
    "n": 7,
    "mask": 2010852,
    "root": [
      -1,
      -1,
      1,
      -1,
      1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1101,
    "n": 7,
    "mask": 522068,
    "root": [
      -1,
      0,
      -1,
      -1,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1105,
    "n": 7,
    "mask": 1779319,
    "root": [
      -1,
      1,
      1,
      -1,
      0,
      1,
      -1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 1139,
    "n": 7,
    "mask": 2074227,
    "root": [
      -1,
      1,
      1,
      -1,
      1,
      1,
      -1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1151,
    "n": 7,
    "mask": 912747,
    "root": [
      0,
      -1,
      1,
      -1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1160,
    "n": 7,
    "mask": 2028977,
    "root": [
      -1,
      1,
      0,
      -1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1162,
    "n": 7,
    "mask": 1556448,
    "root": [
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1164,
    "n": 7,
    "mask": 1031664,
    "root": [
      -1,
      -1,
      -1,
      0,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1168,
    "n": 7,
    "mask": 2039288,
    "root": [
      -1,
      -1,
      -1,
      1,
      1,
      1,
      -1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 1170,
    "n": 7,
    "mask": 515576,
    "root": [
      -1,
      -1,
      -1,
      0,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1202,
    "n": 7,
    "mask": 1941496,
    "root": [
      -1,
      -1,
      -1,
      1,
      1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1205,
    "n": 7,
    "mask": 2063243,
    "root": [
      -1,
      1,
      1,
      1,
      -1,
      -1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1209,
    "n": 7,
    "mask": 516088,
    "root": [
      -1,
      -1,
      -1,
      0,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1228,
    "n": 7,
    "mask": 1556427,
    "root": [
      0,
      -1,
      -1,
      -1,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  }
]

==> anc/srg-gegenbauer-counting-main/results/certificates/375_102_45_21/positive_semidefinite_completion_constraints.json <==
{
  "v": 375,
  "eq": [
    {
      "43": 16,
      "174": -185
    },
    {
      "90": 64,
      "471": -369
    },
    {
      "124": 64,
      "871": -369
    },
    {
      "148": 64,
      "871": -369
    },
    {
      "172": 64,
      "1104": -369
    },
    {
      "185": 64,
      "1104": -369
    },
    {
      "196": 64,
      "1207": -369
    },
    {
      "307": 1,
      "372": -1
    },
    {
      "410": 1,
      "676": -1
    },
    {
      "415": 1,
      "521": -1
    },
    {
      "415": 1,
      "679": -1
    },
    {
      "415": 1,
      "684": -1
    },
    {
      "441": 1,
      "539": -1
    },
    {
      "469": 1,
      "592": -1
    },
    {
      "521": 1,
      "684": -1
    },
    {
      "521": 1,
      "679": -1
    },
    {
      "531": 1,
      "701": -1
    },
    {
      "569": 1,
      "831": -1
    },
    {
      "577": 1,
      "851": -1
    },
    {
      "577": 1,
      "845": -1
    },
    {
      "577": 1,
      "697": -1
    },
    {
      "650": 1,
      "937": -1
    },
    {
      "650": 1,
      "815": -1
    },
    {
      "654": 1,
      "766": -1
    },
    {
      "663": 1,
      "968": -1
    },
    {
      "663": 1,
      "771": -1
    },
    {
      "663": 1,
      "853": -1
    },
    {
      "663": 1,
      "832": -1
    },
    {
      "679": 1,
      "684": -1
    },
    {
      "697": 1,
      "851": -1
    },
    {
      "697": 1,
      "845": -1
    },
    {
      "711": 1,
      "861": -1
    },
    {
      "771": 1,
      "968": -1
    },
    {
      "771": 1,
      "832": -1
    },
    {
      "771": 1,
      "853": -1
    },
    {
      "787": 1,
      "866": -1
    },
    {
      "815": 1,
      "937": -1
    },
    {
      "832": 1,
      "968": -1
    },
    {
      "832": 1,
      "853": -1
    },
    {
      "836": 1,
      "963": -1
    },
    {
      "836": 1,
      "1051": -1
    },
    {
      "845": 1,
      "851": -1
    },
    {
      "848": 1,
      "1061": -1
    },
    {
      "853": 1,
      "968": -1
    },
    {
      "864": 1,
      "993": -1
    },
    {
      "864": 1,
      "1083": -1
    },
    {
      "864": 1,
      "979": -1
    },
    {
      "864": 1,
      "938": -1
    },
    {
      "908": 1,
      "1056": -1
    },
    {
      "938": 1,
      "993": -1
    },
    {
      "938": 1,
      "979": -1
    },
    {
      "938": 1,
      "1083": -1
    },
    {
      "963": 1,
      "1051": -1
    },
    {
      "976": 1,
      "1002": -1
    },
    {
      "976": 1,
      "1136": -1
    },
    {
      "979": 1,
      "993": -1
    },
    {
      "979": 1,
      "1083": -1
    },
    {
      "988": 1,
      "1159": -1
    },
    {
      "988": 1,
      "992": -1
    },
    {
      "988": 1,
      "1066": -1
    },
    {
      "992": 1,
      "1159": -1
    },
    {
      "992": 1,
      "1066": -1
    },
    {
      "993": 1,
      "1083": -1
    },
    {
      "998": 1,
      "1088": -1
    },
    {
      "1048": 1,
      "1142": -1
    },
    {
      "1066": 1,
      "1159": -1
    },
    {
      "1072": 1,
      "1182": -1
    },
    {
      "1074": 1,
      "1133": -1
    },
    {
      "1074": 1,
      "1194": -1
    },
    {
      "1074": 1,
      "1095": -1
    },
    {
      "1095": 1,
      "1133": -1
    },
    {
      "1095": 1,
      "1194": -1
    },
    {
      "1099": 1,
      "1152": -1
    },
    {
      "1133": 1,
      "1194": -1
    },
    {
      "1156": 1,
      "1201": -1
    },
    {
      "1196": 1,
      "1223": -1
    }
  ],
  "witnesses": [
    {
      "row_index": 0,
      "type": "unique_profile_completion",
      "completed_graph": 174,
      "anchor": 43,
      "n": 5,
      "anchor_mask": 222,
      "h": [
        -1,
        -1,
        1,
        1,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 1,
      "type": "unique_profile_completion",
      "completed_graph": 471,
      "anchor": 90,
      "n": 6,
      "anchor_mask": 435,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 2,
      "type": "unique_profile_completion",
      "completed_graph": 871,
      "anchor": 124,
      "n": 6,
      "anchor_mask": 28822,
      "h": [
        0,
        -1,
        1,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 3,
      "type": "unique_profile_completion",
      "completed_graph": 871,
      "anchor": 148,
      "n": 6,
      "anchor_mask": 5741,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 4,
      "type": "unique_profile_completion",
      "completed_graph": 1104,
      "anchor": 172,
      "n": 6,
      "anchor_mask": 22317,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 5,
      "type": "unique_profile_completion",
      "completed_graph": 1104,
      "anchor": 185,
      "n": 6,
      "anchor_mask": 31155,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 6,
      "type": "unique_profile_completion",
      "completed_graph": 1207,
      "anchor": 196,
      "n": 6,
      "anchor_mask": 20383,
      "h": [
        -1,
        0,
        1,
        1,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 7,
      "type": "seven_card_bijection",
      "completed_8_mask": 56642830,
      "null": [
        1,
        1,
        -1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 372,
      "card_h": [
        -1,
        1,
        0,
        -1,
        1,
        0,
        1
      ],
      "anchor": 307,
      "n": 7,
      "anchor_mask": 19726,
      "h": [
        1,
        1,
        -1,
        0,
        1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 7,
      "type": "seven_card_bijection",
      "completed_8_mask": 56642830,
      "null": [
        1,
        1,
        -1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 372,
      "card_h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "anchor": 307,
      "n": 7,
      "anchor_mask": 19726,
      "h": [
        1,
        1,
        -1,
        0,
        1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 7,
      "type": "seven_card_bijection",
      "completed_8_mask": 56642830,
      "null": [
        1,
        1,
        -1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 372,
      "card_h": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1
      ],
      "anchor": 307,
      "n": 7,
      "anchor_mask": 19726,
      "h": [
        1,
        1,
        -1,
        0,
        1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 7,
      "type": "seven_card_bijection",
      "completed_8_mask": 56642830,
      "null": [
        1,
        1,
        -1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 372,
      "card_h": [
        1,
        1,
        -1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 307,
      "n": 7,
      "anchor_mask": 19726,
      "h": [
        1,
        1,
        -1,
        0,
        1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 7,
      "type": "seven_card_bijection",
      "completed_8_mask": 14701048,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 307,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 372,
      "n": 7,
      "anchor_mask": 20984,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 7,
      "type": "seven_card_bijection",
      "completed_8_mask": 14701048,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 307,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 372,
      "n": 7,
      "anchor_mask": 20984,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 8,
      "type": "seven_card_bijection",
      "completed_8_mask": 216142328,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 676,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 410,
      "n": 7,
      "anchor_mask": 135672,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 8,
      "type": "seven_card_bijection",
      "completed_8_mask": 216142328,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 676,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 410,
      "n": 7,
      "anchor_mask": 135672,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 8,
      "type": "seven_card_bijection",
      "completed_8_mask": 216142328,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 676,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 410,
      "n": 7,
      "anchor_mask": 135672,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 8,
      "type": "seven_card_bijection",
      "completed_8_mask": 216142328,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 676,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 410,
      "n": 7,
      "anchor_mask": 135672,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 9,
      "type": "seven_card_bijection",
      "completed_8_mask": 216044024,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 521,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 415,
      "n": 7,
      "anchor_mask": 37368,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 10,
      "type": "seven_card_bijection",
      "completed_8_mask": 216044024,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 679,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 415,
      "n": 7,
      "anchor_mask": 37368,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 9,
      "type": "seven_card_bijection",
      "completed_8_mask": 216044024,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 521,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 415,
      "n": 7,
      "anchor_mask": 37368,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 11,
      "type": "seven_card_bijection",
      "completed_8_mask": 216044024,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 684,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 415,
      "n": 7,
      "anchor_mask": 37368,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 11,
      "type": "seven_card_bijection",
      "completed_8_mask": 216044024,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 684,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 415,
      "n": 7,
      "anchor_mask": 37368,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 12,
      "type": "seven_card_bijection",
      "completed_8_mask": 82842104,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 539,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 441,
      "n": 7,
      "anchor_mask": 1053176,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 12,
      "type": "seven_card_bijection",
      "completed_8_mask": 82842104,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 539,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 441,
      "n": 7,
      "anchor_mask": 1053176,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 12,
      "type": "seven_card_bijection",
      "completed_8_mask": 82842104,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 539,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 441,
      "n": 7,
      "anchor_mask": 1053176,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 12,
      "type": "seven_card_bijection",
      "completed_8_mask": 82842104,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 539,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 441,
      "n": 7,
      "anchor_mask": 1053176,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 13,
      "type": "seven_card_bijection",
      "completed_8_mask": 121657133,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 592,
      "card_h": [
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 469,
      "n": 7,
      "anchor_mask": 22317,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 13,
      "type": "seven_card_bijection",
      "completed_8_mask": 121657133,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 592,
      "card_h": [
        1,
        1,
        -1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 469,
      "n": 7,
      "anchor_mask": 22317,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 14,
      "type": "seven_card_bijection",
      "completed_8_mask": 222565997,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 684,
      "card_h": [
        1,
        1,
        -1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 521,
      "n": 7,
      "anchor_mask": 267885,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 15,
      "type": "seven_card_bijection",
      "completed_8_mask": 222565997,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 679,
      "card_h": [
        -1,
        1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 521,
      "n": 7,
      "anchor_mask": 267885,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 9,
      "type": "seven_card_bijection",
      "completed_8_mask": 222565997,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 415,
      "card_h": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 521,
      "n": 7,
      "anchor_mask": 267885,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 14,
      "type": "seven_card_bijection",
      "completed_8_mask": 222565997,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 684,
      "card_h": [
        1,
        -1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 521,
      "n": 7,
      "anchor_mask": 267885,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 16,
      "type": "seven_card_bijection",
      "completed_8_mask": 222369389,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 701,
      "card_h": [
        -1,
        1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 531,
      "n": 7,
      "anchor_mask": 71277,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 16,
      "type": "seven_card_bijection",
      "completed_8_mask": 222369389,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 701,
      "card_h": [
        1,
        -1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 531,
      "n": 7,
      "anchor_mask": 71277,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 12,
      "type": "seven_card_bijection",
      "completed_8_mask": 88610413,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 441,
      "card_h": [
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 539,
      "n": 7,
      "anchor_mask": 530029,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 12,
      "type": "seven_card_bijection",
      "completed_8_mask": 88610413,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 441,
      "card_h": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 539,
      "n": 7,
      "anchor_mask": 530029,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 17,
      "type": "seven_card_bijection",
      "completed_8_mask": 217190904,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 831,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 569,
      "n": 7,
      "anchor_mask": 1184248,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 17,
      "type": "seven_card_bijection",
      "completed_8_mask": 217190904,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 831,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 569,
      "n": 7,
      "anchor_mask": 1184248,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 17,
      "type": "seven_card_bijection",
      "completed_8_mask": 217190904,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 831,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 569,
      "n": 7,
      "anchor_mask": 1184248,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 17,
      "type": "seven_card_bijection",
      "completed_8_mask": 217190904,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 831,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 569,
      "n": 7,
      "anchor_mask": 1184248,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 18,
      "type": "seven_card_bijection",
      "completed_8_mask": 257180013,
      "null": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 851,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 577,
      "n": 7,
      "anchor_mask": 1327469,
      "h": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 19,
      "type": "seven_card_bijection",
      "completed_8_mask": 257180013,
      "null": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 845,
      "card_h": [
        1,
        1,
        -1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 577,
      "n": 7,
      "anchor_mask": 1327469,
      "h": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 18,
      "type": "seven_card_bijection",
      "completed_8_mask": 257180013,
      "null": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 851,
      "card_h": [
        -1,
        1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 577,
      "n": 7,
      "anchor_mask": 1327469,
      "h": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 20,
      "type": "seven_card_bijection",
      "completed_8_mask": 257180013,
      "null": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 697,
      "card_h": [
        1,
        -1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 577,
      "n": 7,
      "anchor_mask": 1327469,
      "h": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 20,
      "type": "seven_card_bijection",
      "completed_8_mask": 257180013,
      "null": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 697,
      "card_h": [
        1,
        -1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 577,
      "n": 7,
      "anchor_mask": 1327469,
      "h": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 13,
      "type": "seven_card_bijection",
      "completed_8_mask": 52459955,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 469,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 592,
      "n": 7,
      "anchor_mask": 31155,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 13,
      "type": "seven_card_bijection",
      "completed_8_mask": 52459955,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 469,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 592,
      "n": 7,
      "anchor_mask": 31155,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 13,
      "type": "seven_card_bijection",
      "completed_8_mask": 52459955,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 469,
      "card_h": [
        -1,
        1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 592,
      "n": 7,
      "anchor_mask": 31155,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 13,
      "type": "seven_card_bijection",
      "completed_8_mask": 52459955,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 469,
      "card_h": [
        -1,
        1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 592,
      "n": 7,
      "anchor_mask": 31155,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 21,
      "type": "seven_card_bijection",
      "completed_8_mask": 256923437,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 937,
      "card_h": [
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 650,
      "n": 7,
      "anchor_mask": 1070893,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 21,
      "type": "seven_card_bijection",
      "completed_8_mask": 256923437,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 937,
      "card_h": [
        1,
        1,
        -1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 650,
      "n": 7,
      "anchor_mask": 1070893,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 22,
      "type": "seven_card_bijection",
      "completed_8_mask": 256923437,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 815,
      "card_h": [
        -1,
        1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 650,
      "n": 7,
      "anchor_mask": 1070893,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 22,
      "type": "seven_card_bijection",
      "completed_8_mask": 256923437,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 815,
      "card_h": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 650,
      "n": 7,
      "anchor_mask": 1070893,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 23,
      "type": "seven_card_bijection",
      "completed_8_mask": 223042085,
      "null": [
        0,
        0,
        -1,
        1,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 766,
      "card_h": [
        0,
        0,
        1,
        1,
        -1,
        -1,
        1
      ],
      "anchor": 654,
      "n": 7,
      "anchor_mask": 743973,
      "h": [
        0,
        0,
        -1,
        1,
        -1,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 23,
      "type": "seven_card_bijection",
      "completed_8_mask": 223042085,
      "null": [
        0,
        0,
        -1,
        1,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 766,
      "card_h": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1
      ],
      "anchor": 654,
      "n": 7,
      "anchor_mask": 743973,
      "h": [
        0,
        0,
        -1,
        1,
        -1,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 24,
      "type": "seven_card_bijection",
      "completed_8_mask": 255940397,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 968,
      "card_h": [
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 663,
      "n": 7,
      "anchor_mask": 87853,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 25,
      "type": "seven_card_bijection",
      "completed_8_mask": 255940397,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 771,
      "card_h": [
        1,
        1,
        -1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 663,
      "n": 7,
      "anchor_mask": 87853,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 26,
      "type": "seven_card_bijection",
      "completed_8_mask": 255940397,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 853,
      "card_h": [
        -1,
        1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 663,
      "n": 7,
      "anchor_mask": 87853,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 27,
      "type": "seven_card_bijection",
      "completed_8_mask": 255940397,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 832,
      "card_h": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 663,
      "n": 7,
      "anchor_mask": 87853,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 27,
      "type": "seven_card_bijection",
      "completed_8_mask": 255940397,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 832,
      "card_h": [
        1,
        -1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 663,
      "n": 7,
      "anchor_mask": 87853,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 8,
      "type": "seven_card_bijection",
      "completed_8_mask": 205690077,
      "null": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 410,
      "card_h": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "anchor": 676,
      "n": 7,
      "anchor_mask": 169181,
      "h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 8,
      "type": "seven_card_bijection",
      "completed_8_mask": 205690077,
      "null": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 410,
      "card_h": [
        1,
        1,
        0,
        0,
        -1,
        -1,
        1
      ],
      "anchor": 676,
      "n": 7,
      "anchor_mask": 169181,
      "h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 10,
      "type": "seven_card_bijection",
      "completed_8_mask": 153765479,
      "null": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 415,
      "card_h": [
        0,
        1,
        -1,
        1,
        0,
        -1,
        1
      ],
      "anchor": 679,
      "n": 7,
      "anchor_mask": 673383,
      "h": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 15,
      "type": "seven_card_bijection",
      "completed_8_mask": 153765479,
      "null": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 521,
      "card_h": [
        1,
        0,
        1,
        -1,
        0,
        1,
        -1
      ],
      "anchor": 679,
      "n": 7,
      "anchor_mask": 673383,
      "h": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 28,
      "type": "seven_card_bijection",
      "completed_8_mask": 153765479,
      "null": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 684,
      "card_h": [
        -1,
        0,
        1,
        1,
        0,
        -1,
        1
      ],
      "anchor": 679,
      "n": 7,
      "anchor_mask": 673383,
      "h": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 15,
      "type": "seven_card_bijection",
      "completed_8_mask": 153765479,
      "null": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 521,
      "card_h": [
        1,
        0,
        -1,
        1,
        0,
        1,
        -1
      ],
      "anchor": 679,
      "n": 7,
      "anchor_mask": 673383,
      "h": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 28,
      "type": "seven_card_bijection",
      "completed_8_mask": 153765479,
      "null": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 684,
      "card_h": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1
      ],
      "anchor": 679,
      "n": 7,
      "anchor_mask": 673383,
      "h": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 14,
      "type": "seven_card_bijection",
      "completed_8_mask": 145847397,
      "null": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 521,
      "card_h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "anchor": 684,
      "n": 7,
      "anchor_mask": 1143909,
      "h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 14,
      "type": "seven_card_bijection",
      "completed_8_mask": 145847397,
      "null": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 521,
      "card_h": [
        -1,
        1,
        0,
        0,
        1,
        -1,
        1
      ],
      "anchor": 684,
      "n": 7,
      "anchor_mask": 1143909,
      "h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 11,
      "type": "seven_card_bijection",
      "completed_8_mask": 145847397,
      "null": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 415,
      "card_h": [
        1,
        -1,
        1,
        0,
        0,
        1,
        -1
      ],
      "anchor": 684,
      "n": 7,
      "anchor_mask": 1143909,
      "h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 28,
      "type": "seven_card_bijection",
      "completed_8_mask": 145847397,
      "null": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 679,
      "card_h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "anchor": 684,
      "n": 7,
      "anchor_mask": 1143909,
      "h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 29,
      "type": "seven_card_bijection",
      "completed_8_mask": 187778981,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 851,
      "card_h": [
        1,
        0,
        0,
        -1,
        1,
        -1,
        1
      ],
      "anchor": 697,
      "n": 7,
      "anchor_mask": 1132453,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 20,
      "type": "seven_card_bijection",
      "completed_8_mask": 187778981,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 577,
      "card_h": [
        -1,
        1,
        0,
        0,
        1,
        -1,
        1
      ],
      "anchor": 697,
      "n": 7,
      "anchor_mask": 1132453,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 30,
      "type": "seven_card_bijection",
      "completed_8_mask": 187778981,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 845,
      "card_h": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "anchor": 697,
      "n": 7,
      "anchor_mask": 1132453,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 29,
      "type": "seven_card_bijection",
      "completed_8_mask": 187778981,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 851,
      "card_h": [
        -1,
        1,
        0,
        0,
        -1,
        1,
        1
      ],
      "anchor": 697,
      "n": 7,
      "anchor_mask": 1132453,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 16,
      "type": "seven_card_bijection",
      "completed_8_mask": 173166373,
      "null": [
        0,
        1,
        -1,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 531,
      "card_h": [
        0,
        1,
        0,
        -1,
        1,
        -1,
        1
      ],
      "anchor": 701,
      "n": 7,
      "anchor_mask": 1199909,
      "h": [
        0,
        1,
        -1,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 16,
      "type": "seven_card_bijection",
      "completed_8_mask": 173166373,
      "null": [
        0,
        1,
        -1,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 531,
      "card_h": [
        0,
        1,
        0,
        1,
        -1,
        1,
        -1
      ],
      "anchor": 701,
      "n": 7,
      "anchor_mask": 1199909,
      "h": [
        0,
        1,
        -1,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 16,
      "type": "seven_card_bijection",
      "completed_8_mask": 173166373,
      "null": [
        0,
        1,
        -1,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 531,
      "card_h": [
        0,
        -1,
        1,
        0,
        1,
        -1,
        1
      ],
      "anchor": 701,
      "n": 7,
      "anchor_mask": 1199909,
      "h": [
        0,
        1,
        -1,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 16,
      "type": "seven_card_bijection",
      "completed_8_mask": 173166373,
      "null": [
        0,
        1,
        -1,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 531,
      "card_h": [
        0,
        1,
        -1,
        0,
        1,
        1,
        -1
      ],
      "anchor": 701,
      "n": 7,
      "anchor_mask": 1199909,
      "h": [
        0,
        1,
        -1,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 31,
      "type": "seven_card_bijection",
      "completed_8_mask": 158873189,
      "null": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 861,
      "card_h": [
        1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "anchor": 711,
      "n": 7,
      "anchor_mask": 1586789,
      "h": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 31,
      "type": "seven_card_bijection",
      "completed_8_mask": 158873189,
      "null": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 861,
      "card_h": [
        -1,
        0,
        0,
        -1,
        1,
        1,
        1
      ],
      "anchor": 711,
      "n": 7,
      "anchor_mask": 1586789,
      "h": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 23,
      "type": "seven_card_bijection",
      "completed_8_mask": 53508531,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 654,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 766,
      "n": 7,
      "anchor_mask": 1079731,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 23,
      "type": "seven_card_bijection",
      "completed_8_mask": 53508531,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 654,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 766,
      "n": 7,
      "anchor_mask": 1079731,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 23,
      "type": "seven_card_bijection",
      "completed_8_mask": 53508531,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 654,
      "card_h": [
        -1,
        1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 766,
      "n": 7,
      "anchor_mask": 1079731,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 23,
      "type": "seven_card_bijection",
      "completed_8_mask": 53508531,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 654,
      "card_h": [
        -1,
        1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 766,
      "n": 7,
      "anchor_mask": 1079731,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 32,
      "type": "seven_card_bijection",
      "completed_8_mask": 187201971,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 968,
      "card_h": [
        1,
        1,
        -1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 771,
      "n": 7,
      "anchor_mask": 555443,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 33,
      "type": "seven_card_bijection",
      "completed_8_mask": 187201971,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 832,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 771,
      "n": 7,
      "anchor_mask": 555443,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 33,
      "type": "seven_card_bijection",
      "completed_8_mask": 187201971,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 832,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 771,
      "n": 7,
      "anchor_mask": 555443,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 34,
      "type": "seven_card_bijection",
      "completed_8_mask": 187201971,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 853,
      "card_h": [
        -1,
        1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 771,
      "n": 7,
      "anchor_mask": 555443,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 25,
      "type": "seven_card_bijection",
      "completed_8_mask": 187201971,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 663,
      "card_h": [
        -1,
        1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 771,
      "n": 7,
      "anchor_mask": 555443,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 35,
      "type": "seven_card_bijection",
      "completed_8_mask": 186710451,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 866,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 787,
      "n": 7,
      "anchor_mask": 63923,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 35,
      "type": "seven_card_bijection",
      "completed_8_mask": 186710451,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 866,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 787,
      "n": 7,
      "anchor_mask": 63923,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 35,
      "type": "seven_card_bijection",
      "completed_8_mask": 186710451,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 866,
      "card_h": [
        -1,
        1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 787,
      "n": 7,
      "anchor_mask": 63923,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 35,
      "type": "seven_card_bijection",
      "completed_8_mask": 186710451,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 866,
      "card_h": [
        -1,
        1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 787,
      "n": 7,
      "anchor_mask": 63923,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 22,
      "type": "seven_card_bijection",
      "completed_8_mask": 244618855,
      "null": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 650,
      "card_h": [
        0,
        1,
        -1,
        1,
        0,
        1,
        -1
      ],
      "anchor": 815,
      "n": 7,
      "anchor_mask": 1349223,
      "h": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 22,
      "type": "seven_card_bijection",
      "completed_8_mask": 244618855,
      "null": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 650,
      "card_h": [
        1,
        0,
        1,
        -1,
        0,
        -1,
        1
      ],
      "anchor": 815,
      "n": 7,
      "anchor_mask": 1349223,
      "h": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 36,
      "type": "seven_card_bijection",
      "completed_8_mask": 244618855,
      "null": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 937,
      "card_h": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1
      ],
      "anchor": 815,
      "n": 7,
      "anchor_mask": 1349223,
      "h": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 36,
      "type": "seven_card_bijection",
      "completed_8_mask": 244618855,
      "null": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 937,
      "card_h": [
        1,
        0,
        -1,
        1,
        0,
        -1,
        1
      ],
      "anchor": 815,
      "n": 7,
      "anchor_mask": 1349223,
      "h": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 17,
      "type": "seven_card_bijection",
      "completed_8_mask": 119282983,
      "null": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 569,
      "card_h": [
        0,
        0,
        1,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 831,
      "n": 7,
      "anchor_mask": 1842471,
      "h": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1
      ],
      "profile": [
        0,
        0,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 17,
      "type": "seven_card_bijection",
      "completed_8_mask": 119282983,
      "null": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 569,
      "card_h": [
        0,
        0,
        1,
        -1,
        -1,
        1,
        1
      ],
      "anchor": 831,
      "n": 7,
      "anchor_mask": 1842471,
      "h": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1
      ],
      "profile": [
        0,
        0,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 33,
      "type": "seven_card_bijection",
      "completed_8_mask": 245115621,
      "null": [
        0,
        -1,
        1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 771,
      "card_h": [
        0,
        1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "anchor": 832,
      "n": 7,
      "anchor_mask": 1845989,
      "h": [
        0,
        -1,
        1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 37,
      "type": "seven_card_bijection",
      "completed_8_mask": 245115621,
      "null": [
        0,
        -1,
        1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 968,
      "card_h": [
        0,
        1,
        1,
        -1,
        -1,
        0,
        1
      ],
      "anchor": 832,
      "n": 7,
      "anchor_mask": 1845989,
      "h": [
        0,
        -1,
        1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 27,
      "type": "seven_card_bijection",
      "completed_8_mask": 245115621,
      "null": [
        0,
        -1,
        1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 663,
      "card_h": [
        0,
        1,
        -1,
        1,
        -1,
        0,
        1
      ],
      "anchor": 832,
      "n": 7,
      "anchor_mask": 1845989,
      "h": [
        0,
        -1,
        1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 38,
      "type": "seven_card_bijection",
      "completed_8_mask": 245115621,
      "null": [
        0,
        -1,
        1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 853,
      "card_h": [
        0,
        1,
        -1,
        1,
        -1,
        0,
        1
      ],
      "anchor": 832,
      "n": 7,
      "anchor_mask": 1845989,
      "h": [
        0,
        -1,
        1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 39,
      "type": "seven_card_bijection",
      "completed_8_mask": 229192557,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 963,
      "card_h": [
        1,
        -1,
        0,
        1,
        0,
        -1,
        1
      ],
      "anchor": 836,
      "n": 7,
      "anchor_mask": 602989,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 40,
      "type": "seven_card_bijection",
      "completed_8_mask": 229192557,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1051,
      "card_h": [
        1,
        1,
        0,
        -1,
        0,
        1,
        -1
      ],
      "anchor": 836,
      "n": 7,
      "anchor_mask": 602989,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 39,
      "type": "seven_card_bijection",
      "completed_8_mask": 229192557,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 963,
      "card_h": [
        1,
        -1,
        1,
        0,
        0,
        1,
        -1
      ],
      "anchor": 836,
      "n": 7,
      "anchor_mask": 602989,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 40,
      "type": "seven_card_bijection",
      "completed_8_mask": 229192557,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1051,
      "card_h": [
        -1,
        1,
        -1,
        0,
        1,
        0,
        1
      ],
      "anchor": 836,
      "n": 7,
      "anchor_mask": 602989,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 41,
      "type": "seven_card_bijection",
      "completed_8_mask": 203651747,
      "null": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 851,
      "card_h": [
        1,
        1,
        0,
        0,
        -1,
        -1,
        1
      ],
      "anchor": 845,
      "n": 7,
      "anchor_mask": 228003,
      "h": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 30,
      "type": "seven_card_bijection",
      "completed_8_mask": 203651747,
      "null": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 697,
      "card_h": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "anchor": 845,
      "n": 7,
      "anchor_mask": 228003,
      "h": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 30,
      "type": "seven_card_bijection",
      "completed_8_mask": 203651747,
      "null": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 697,
      "card_h": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "anchor": 845,
      "n": 7,
      "anchor_mask": 228003,
      "h": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 19,
      "type": "seven_card_bijection",
      "completed_8_mask": 203651747,
      "null": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 577,
      "card_h": [
        -1,
        1,
        1,
        0,
        0,
        -1,
        1
      ],
      "anchor": 845,
      "n": 7,
      "anchor_mask": 228003,
      "h": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 41,
      "type": "seven_card_bijection",
      "completed_8_mask": 203651747,
      "null": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 851,
      "card_h": [
        -1,
        1,
        1,
        0,
        0,
        -1,
        1
      ],
      "anchor": 845,
      "n": 7,
      "anchor_mask": 228003,
      "h": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 42,
      "type": "seven_card_bijection",
      "completed_8_mask": 241852639,
      "null": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1061,
      "card_h": [
        1,
        1,
        -1,
        -1,
        1,
        1,
        -1
      ],
      "anchor": 848,
      "n": 7,
      "anchor_mask": 680159,
      "h": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 42,
      "type": "seven_card_bijection",
      "completed_8_mask": 241852639,
      "null": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1061,
      "card_h": [
        1,
        1,
        -1,
        -1,
        1,
        1,
        -1
      ],
      "anchor": 848,
      "n": 7,
      "anchor_mask": 680159,
      "h": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 42,
      "type": "seven_card_bijection",
      "completed_8_mask": 241852639,
      "null": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1061,
      "card_h": [
        -1,
        -1,
        1,
        1,
        1,
        -1,
        1
      ],
      "anchor": 848,
      "n": 7,
      "anchor_mask": 680159,
      "h": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 42,
      "type": "seven_card_bijection",
      "completed_8_mask": 241852639,
      "null": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1061,
      "card_h": [
        -1,
        -1,
        1,
        1,
        1,
        -1,
        1
      ],
      "anchor": 848,
      "n": 7,
      "anchor_mask": 680159,
      "h": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 29,
      "type": "seven_card_bijection",
      "completed_8_mask": 145847909,
      "null": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 697,
      "card_h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "anchor": 851,
      "n": 7,
      "anchor_mask": 1144421,
      "h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 29,
      "type": "seven_card_bijection",
      "completed_8_mask": 145847909,
      "null": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 697,
      "card_h": [
        -1,
        1,
        0,
        0,
        1,
        -1,
        1
      ],
      "anchor": 851,
      "n": 7,
      "anchor_mask": 1144421,
      "h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 18,
      "type": "seven_card_bijection",
      "completed_8_mask": 145847909,
      "null": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 577,
      "card_h": [
        1,
        -1,
        1,
        0,
        0,
        1,
        -1
      ],
      "anchor": 851,
      "n": 7,
      "anchor_mask": 1144421,
      "h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 41,
      "type": "seven_card_bijection",
      "completed_8_mask": 145847909,
      "null": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 845,
      "card_h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "anchor": 851,
      "n": 7,
      "anchor_mask": 1144421,
      "h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 38,
      "type": "seven_card_bijection",
      "completed_8_mask": 95964013,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 832,
      "card_h": [
        1,
        -1,
        0,
        1,
        -1,
        0,
        1
      ],
      "anchor": 853,
      "n": 7,
      "anchor_mask": 1592173,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 43,
      "type": "seven_card_bijection",
      "completed_8_mask": 95964013,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 968,
      "card_h": [
        1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "anchor": 853,
      "n": 7,
      "anchor_mask": 1592173,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 38,
      "type": "seven_card_bijection",
      "completed_8_mask": 95964013,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 832,
      "card_h": [
        -1,
        1,
        0,
        1,
        -1,
        0,
        1
      ],
      "anchor": 853,
      "n": 7,
      "anchor_mask": 1592173,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 26,
      "type": "seven_card_bijection",
      "completed_8_mask": 95964013,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 663,
      "card_h": [
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 853,
      "n": 7,
      "anchor_mask": 1592173,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 34,
      "type": "seven_card_bijection",
      "completed_8_mask": 95964013,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 771,
      "card_h": [
        -1,
        1,
        -1,
        0,
        1,
        0,
        1
      ],
      "anchor": 853,
      "n": 7,
      "anchor_mask": 1592173,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 31,
      "type": "seven_card_bijection",
      "completed_8_mask": 154679013,
      "null": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 711,
      "card_h": [
        0,
        0,
        -1,
        1,
        1,
        -1,
        1
      ],
      "anchor": 861,
      "n": 7,
      "anchor_mask": 1586917,
      "h": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 31,
      "type": "seven_card_bijection",
      "completed_8_mask": 154679013,
      "null": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 711,
      "card_h": [
        -1,
        0,
        0,
        1,
        1,
        -1,
        1
      ],
      "anchor": 861,
      "n": 7,
      "anchor_mask": 1586917,
      "h": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 31,
      "type": "seven_card_bijection",
      "completed_8_mask": 154679013,
      "null": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 711,
      "card_h": [
        1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "anchor": 861,
      "n": 7,
      "anchor_mask": 1586917,
      "h": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 31,
      "type": "seven_card_bijection",
      "completed_8_mask": 154679013,
      "null": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 711,
      "card_h": [
        1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "anchor": 861,
      "n": 7,
      "anchor_mask": 1586917,
      "h": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 44,
      "type": "seven_card_bijection",
      "completed_8_mask": 254843385,
      "null": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 993,
      "card_h": [
        0,
        -1,
        1,
        1,
        1,
        0,
        -1
      ],
      "anchor": 864,
      "n": 7,
      "anchor_mask": 1087993,
      "h": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 45,
      "type": "seven_card_bijection",
      "completed_8_mask": 254843385,
      "null": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1083,
      "card_h": [
        0,
        -1,
        1,
        1,
        1,
        0,
        -1
      ],
      "anchor": 864,
      "n": 7,
      "anchor_mask": 1087993,
      "h": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 46,
      "type": "seven_card_bijection",
      "completed_8_mask": 254843385,
      "null": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 979,
      "card_h": [
        0,
        1,
        1,
        -1,
        -1,
        0,
        1
      ],
      "anchor": 864,
      "n": 7,
      "anchor_mask": 1087993,
      "h": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 46,
      "type": "seven_card_bijection",
      "completed_8_mask": 254843385,
      "null": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 979,
      "card_h": [
        0,
        1,
        1,
        -1,
        -1,
        0,
        1
      ],
      "anchor": 864,
      "n": 7,
      "anchor_mask": 1087993,
      "h": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 47,
      "type": "seven_card_bijection",
      "completed_8_mask": 254843385,
      "null": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 938,
      "card_h": [
        0,
        1,
        1,
        -1,
        -1,
        0,
        1
      ],
      "anchor": 864,
      "n": 7,
      "anchor_mask": 1087993,
      "h": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 35,
      "type": "seven_card_bijection",
      "completed_8_mask": 95505261,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 787,
      "card_h": [
        1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "anchor": 866,
      "n": 7,
      "anchor_mask": 1133421,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 35,
      "type": "seven_card_bijection",
      "completed_8_mask": 95505261,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 787,
      "card_h": [
        -1,
        1,
        -1,
        0,
        1,
        0,
        1
      ],
      "anchor": 866,
      "n": 7,
      "anchor_mask": 1133421,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 48,
      "type": "seven_card_bijection",
      "completed_8_mask": 131550239,
      "null": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1056,
      "card_h": [
        0,
        1,
        1,
        0,
        1,
        -1,
        -1
      ],
      "anchor": 908,
      "n": 7,
      "anchor_mask": 1526815,
      "h": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1
      ],
      "profile": [
        0,
        1,
        1,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 48,
      "type": "seven_card_bijection",
      "completed_8_mask": 131550239,
      "null": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1056,
      "card_h": [
        1,
        0,
        -1,
        0,
        -1,
        1,
        1
      ],
      "anchor": 908,
      "n": 7,
      "anchor_mask": 1526815,
      "h": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1
      ],
      "profile": [
        0,
        1,
        1,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 48,
      "type": "seven_card_bijection",
      "completed_8_mask": 131550239,
      "null": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1056,
      "card_h": [
        1,
        0,
        -1,
        0,
        -1,
        1,
        1
      ],
      "anchor": 908,
      "n": 7,
      "anchor_mask": 1526815,
      "h": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1
      ],
      "profile": [
        0,
        1,
        1,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 48,
      "type": "seven_card_bijection",
      "completed_8_mask": 131550239,
      "null": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1056,
      "card_h": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1
      ],
      "anchor": 908,
      "n": 7,
      "anchor_mask": 1526815,
      "h": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1
      ],
      "profile": [
        0,
        1,
        1,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 21,
      "type": "seven_card_bijection",
      "completed_8_mask": 159984479,
      "null": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 650,
      "card_h": [
        0,
        1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "anchor": 937,
      "n": 7,
      "anchor_mask": 600927,
      "h": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 36,
      "type": "seven_card_bijection",
      "completed_8_mask": 159984479,
      "null": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 815,
      "card_h": [
        0,
        1,
        -1,
        1,
        0,
        -1,
        1
      ],
      "anchor": 937,
      "n": 7,
      "anchor_mask": 600927,
      "h": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 21,
      "type": "seven_card_bijection",
      "completed_8_mask": 159984479,
      "null": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 650,
      "card_h": [
        0,
        1,
        -1,
        1,
        0,
        -1,
        1
      ],
      "anchor": 937,
      "n": 7,
      "anchor_mask": 600927,
      "h": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 36,
      "type": "seven_card_bijection",
      "completed_8_mask": 159984479,
      "null": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 815,
      "card_h": [
        0,
        -1,
        1,
        1,
        0,
        1,
        -1
      ],
      "anchor": 937,
      "n": 7,
      "anchor_mask": 600927,
      "h": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 49,
      "type": "seven_card_bijection",
      "completed_8_mask": 222614255,
      "null": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 993,
      "card_h": [
        0,
        1,
        -1,
        1,
        -1,
        0,
        1
      ],
      "anchor": 938,
      "n": 7,
      "anchor_mask": 316143,
      "h": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 50,
      "type": "seven_card_bijection",
      "completed_8_mask": 222614255,
      "null": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 979,
      "card_h": [
        0,
        1,
        1,
        -1,
        1,
        0,
        -1
      ],
      "anchor": 938,
      "n": 7,
      "anchor_mask": 316143,
      "h": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 47,
      "type": "seven_card_bijection",
      "completed_8_mask": 222614255,
      "null": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 864,
      "card_h": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1
      ],
      "anchor": 938,
      "n": 7,
      "anchor_mask": 316143,
      "h": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 50,
      "type": "seven_card_bijection",
      "completed_8_mask": 222614255,
      "null": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 979,
      "card_h": [
        0,
        1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "anchor": 938,
      "n": 7,
      "anchor_mask": 316143,
      "h": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 51,
      "type": "seven_card_bijection",
      "completed_8_mask": 222614255,
      "null": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1083,
      "card_h": [
        0,
        -1,
        1,
        -1,
        1,
        0,
        1
      ],
      "anchor": 938,
      "n": 7,
      "anchor_mask": 316143,
      "h": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 52,
      "type": "seven_card_bijection",
      "completed_8_mask": 95308653,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1051,
      "card_h": [
        1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "anchor": 963,
      "n": 7,
      "anchor_mask": 936813,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 39,
      "type": "seven_card_bijection",
      "completed_8_mask": 95308653,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 836,
      "card_h": [
        -1,
        1,
        0,
        1,
        -1,
        0,
        1
      ],
      "anchor": 963,
      "n": 7,
      "anchor_mask": 936813,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 39,
      "type": "seven_card_bijection",
      "completed_8_mask": 95308653,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 836,
      "card_h": [
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 963,
      "n": 7,
      "anchor_mask": 936813,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 52,
      "type": "seven_card_bijection",
      "completed_8_mask": 95308653,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1051,
      "card_h": [
        -1,
        1,
        -1,
        0,
        1,
        0,
        1
      ],
      "anchor": 963,
      "n": 7,
      "anchor_mask": 936813,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 37,
      "type": "seven_card_bijection",
      "completed_8_mask": 103365051,
      "null": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 832,
      "card_h": [
        1,
        1,
        0,
        -1,
        -1,
        0,
        1
      ],
      "anchor": 968,
      "n": 7,
      "anchor_mask": 604603,
      "h": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 24,
      "type": "seven_card_bijection",
      "completed_8_mask": 103365051,
      "null": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 663,
      "card_h": [
        1,
        -1,
        0,
        1,
        1,
        0,
        -1
      ],
      "anchor": 968,
      "n": 7,
      "anchor_mask": 604603,
      "h": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 43,
      "type": "seven_card_bijection",
      "completed_8_mask": 103365051,
      "null": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 853,
      "card_h": [
        1,
        -1,
        0,
        1,
        1,
        0,
        -1
      ],
      "anchor": 968,
      "n": 7,
      "anchor_mask": 604603,
      "h": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 32,
      "type": "seven_card_bijection",
      "completed_8_mask": 103365051,
      "null": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 771,
      "card_h": [
        -1,
        1,
        1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 968,
      "n": 7,
      "anchor_mask": 604603,
      "h": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 37,
      "type": "seven_card_bijection",
      "completed_8_mask": 103365051,
      "null": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 832,
      "card_h": [
        -1,
        1,
        1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 968,
      "n": 7,
      "anchor_mask": 604603,
      "h": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 53,
      "type": "seven_card_bijection",
      "completed_8_mask": 33274760,
      "null": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1002,
      "card_h": [
        0,
        -1,
        -1,
        1,
        1,
        0,
        1
      ],
      "anchor": 976,
      "n": 7,
      "anchor_mask": 1817480,
      "h": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 53,
      "type": "seven_card_bijection",
      "completed_8_mask": 33274760,
      "null": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1002,
      "card_h": [
        0,
        -1,
        -1,
        1,
        1,
        0,
        1
      ],
      "anchor": 976,
      "n": 7,
      "anchor_mask": 1817480,
      "h": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 53,
      "type": "seven_card_bijection",
      "completed_8_mask": 33274760,
      "null": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 1002,
      "card_h": [
        0,
        1,
        1,
        1,
        -1,
        0,
        -1
      ],
      "anchor": 976,
      "n": 7,
      "anchor_mask": 1817480,
      "h": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 53,
      "type": "seven_card_bijection",
      "completed_8_mask": 33274760,
      "null": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1002,
      "card_h": [
        0,
        1,
        1,
        1,
        -1,
        0,
        -1
      ],
      "anchor": 976,
      "n": 7,
      "anchor_mask": 1817480,
      "h": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 117160840,
      "null": [
        1,
        0,
        0,
        -1,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1136,
      "card_h": [
        0,
        0,
        1,
        -1,
        -1,
        1,
        1
      ],
      "anchor": 976,
      "n": 7,
      "anchor_mask": 1817480,
      "h": [
        1,
        0,
        0,
        -1,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 117160840,
      "null": [
        1,
        0,
        0,
        -1,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1136,
      "card_h": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 976,
      "n": 7,
      "anchor_mask": 1817480,
      "h": [
        1,
        0,
        0,
        -1,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 55,
      "type": "seven_card_bijection",
      "completed_8_mask": 187787181,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 993,
      "card_h": [
        1,
        0,
        0,
        -1,
        1,
        -1,
        1
      ],
      "anchor": 979,
      "n": 7,
      "anchor_mask": 1140653,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 50,
      "type": "seven_card_bijection",
      "completed_8_mask": 187787181,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 938,
      "card_h": [
        1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "anchor": 979,
      "n": 7,
      "anchor_mask": 1140653,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 46,
      "type": "seven_card_bijection",
      "completed_8_mask": 187787181,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 864,
      "card_h": [
        -1,
        1,
        0,
        0,
        1,
        -1,
        1
      ],
      "anchor": 979,
      "n": 7,
      "anchor_mask": 1140653,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 56,
      "type": "seven_card_bijection",
      "completed_8_mask": 187787181,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1083,
      "card_h": [
        -1,
        1,
        0,
        0,
        -1,
        1,
        1
      ],
      "anchor": 979,
      "n": 7,
      "anchor_mask": 1140653,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 57,
      "type": "seven_card_bijection",
      "completed_8_mask": 65927528,
      "null": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1159,
      "card_h": [
        0,
        0,
        -1,
        -1,
        1,
        1,
        1
      ],
      "anchor": 988,
      "n": 7,
      "anchor_mask": 915816,
      "h": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 58,
      "type": "seven_card_bijection",
      "completed_8_mask": 65927528,
      "null": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 992,
      "card_h": [
        0,
        -1,
        0,
        -1,
        1,
        1,
        1
      ],
      "anchor": 988,
      "n": 7,
      "anchor_mask": 915816,
      "h": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 58,
      "type": "seven_card_bijection",
      "completed_8_mask": 65927528,
      "null": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 992,
      "card_h": [
        0,
        -1,
        0,
        -1,
        1,
        1,
        1
      ],
      "anchor": 988,
      "n": 7,
      "anchor_mask": 915816,
      "h": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 59,
      "type": "seven_card_bijection",
      "completed_8_mask": 65927528,
      "null": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1066,
      "card_h": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 988,
      "n": 7,
      "anchor_mask": 915816,
      "h": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 59,
      "type": "seven_card_bijection",
      "completed_8_mask": 65927528,
      "null": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1066,
      "card_h": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 988,
      "n": 7,
      "anchor_mask": 915816,
      "h": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 60,
      "type": "seven_card_bijection",
      "completed_8_mask": 125672816,
      "null": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1159,
      "card_h": [
        0,
        0,
        1,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 992,
      "n": 7,
      "anchor_mask": 1940848,
      "h": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 61,
      "type": "seven_card_bijection",
      "completed_8_mask": 125672816,
      "null": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1066,
      "card_h": [
        0,
        0,
        1,
        -1,
        -1,
        1,
        1
      ],
      "anchor": 992,
      "n": 7,
      "anchor_mask": 1940848,
      "h": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 61,
      "type": "seven_card_bijection",
      "completed_8_mask": 125672816,
      "null": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 1066,
      "card_h": [
        0,
        0,
        1,
        -1,
        -1,
        1,
        1
      ],
      "anchor": 992,
      "n": 7,
      "anchor_mask": 1940848,
      "h": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 58,
      "type": "seven_card_bijection",
      "completed_8_mask": 125672816,
      "null": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 988,
      "card_h": [
        0,
        0,
        1,
        -1,
        -1,
        1,
        1
      ],
      "anchor": 992,
      "n": 7,
      "anchor_mask": 1940848,
      "h": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 55,
      "type": "seven_card_bijection",
      "completed_8_mask": 181705720,
      "null": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 979,
      "card_h": [
        0,
        -1,
        1,
        0,
        1,
        -1,
        1
      ],
      "anchor": 993,
      "n": 7,
      "anchor_mask": 1350648,
      "h": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 55,
      "type": "seven_card_bijection",
      "completed_8_mask": 181705720,
      "null": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 979,
      "card_h": [
        0,
        -1,
        1,
        0,
        1,
        -1,
        1
      ],
      "anchor": 993,
      "n": 7,
      "anchor_mask": 1350648,
      "h": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 44,
      "type": "seven_card_bijection",
      "completed_8_mask": 181705720,
      "null": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 864,
      "card_h": [
        0,
        1,
        1,
        0,
        -1,
        1,
        -1
      ],
      "anchor": 993,
      "n": 7,
      "anchor_mask": 1350648,
      "h": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 62,
      "type": "seven_card_bijection",
      "completed_8_mask": 181705720,
      "null": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1083,
      "card_h": [
        0,
        1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "anchor": 993,
      "n": 7,
      "anchor_mask": 1350648,
      "h": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 49,
      "type": "seven_card_bijection",
      "completed_8_mask": 181705720,
      "null": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 938,
      "card_h": [
        0,
        -1,
        -1,
        1,
        0,
        1,
        1
      ],
      "anchor": 993,
      "n": 7,
      "anchor_mask": 1350648,
      "h": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 63,
      "type": "seven_card_bijection",
      "completed_8_mask": 65793804,
      "null": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1088,
      "card_h": [
        -1,
        0,
        0,
        -1,
        1,
        1,
        1
      ],
      "anchor": 998,
      "n": 7,
      "anchor_mask": 782092,
      "h": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 63,
      "type": "seven_card_bijection",
      "completed_8_mask": 65793804,
      "null": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1088,
      "card_h": [
        -1,
        0,
        0,
        -1,
        1,
        1,
        1
      ],
      "anchor": 998,
      "n": 7,
      "anchor_mask": 782092,
      "h": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 63,
      "type": "seven_card_bijection",
      "completed_8_mask": 65793804,
      "null": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1088,
      "card_h": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1
      ],
      "anchor": 998,
      "n": 7,
      "anchor_mask": 782092,
      "h": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 63,
      "type": "seven_card_bijection",
      "completed_8_mask": 65793804,
      "null": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1088,
      "card_h": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1
      ],
      "anchor": 998,
      "n": 7,
      "anchor_mask": 782092,
      "h": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 53,
      "type": "seven_card_bijection",
      "completed_8_mask": 223244525,
      "null": [
        0,
        1,
        -1,
        0,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        0,
        1,
        0,
        1,
        -1,
        -1,
        1
      ],
      "anchor": 1002,
      "n": 7,
      "anchor_mask": 946413,
      "h": [
        0,
        1,
        -1,
        0,
        -1,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 53,
      "type": "seven_card_bijection",
      "completed_8_mask": 223244525,
      "null": [
        0,
        1,
        -1,
        0,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        0,
        1,
        -1,
        0,
        1,
        1,
        -1
      ],
      "anchor": 1002,
      "n": 7,
      "anchor_mask": 946413,
      "h": [
        0,
        1,
        -1,
        0,
        -1,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 53,
      "type": "seven_card_bijection",
      "completed_8_mask": 212758765,
      "null": [
        1,
        0,
        0,
        -1,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        0,
        0,
        1,
        1,
        -1,
        -1,
        1
      ],
      "anchor": 1002,
      "n": 7,
      "anchor_mask": 946413,
      "h": [
        1,
        0,
        0,
        -1,
        -1,
        1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 53,
      "type": "seven_card_bijection",
      "completed_8_mask": 212758765,
      "null": [
        1,
        0,
        0,
        -1,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        1,
        0,
        0,
        -1,
        1,
        1,
        -1
      ],
      "anchor": 1002,
      "n": 7,
      "anchor_mask": 946413,
      "h": [
        1,
        0,
        0,
        -1,
        -1,
        1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 64,
      "type": "seven_card_bijection",
      "completed_8_mask": 241284959,
      "null": [
        0,
        1,
        -1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1142,
      "card_h": [
        0,
        1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "anchor": 1048,
      "n": 7,
      "anchor_mask": 112479,
      "h": [
        0,
        1,
        -1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 64,
      "type": "seven_card_bijection",
      "completed_8_mask": 241284959,
      "null": [
        0,
        1,
        -1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1142,
      "card_h": [
        0,
        1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "anchor": 1048,
      "n": 7,
      "anchor_mask": 112479,
      "h": [
        0,
        1,
        -1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 64,
      "type": "seven_card_bijection",
      "completed_8_mask": 241284959,
      "null": [
        0,
        1,
        -1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 1142,
      "card_h": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1
      ],
      "anchor": 1048,
      "n": 7,
      "anchor_mask": 112479,
      "h": [
        0,
        1,
        -1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 64,
      "type": "seven_card_bijection",
      "completed_8_mask": 241284959,
      "null": [
        0,
        1,
        -1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1142,
      "card_h": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1
      ],
      "anchor": 1048,
      "n": 7,
      "anchor_mask": 112479,
      "h": [
        0,
        1,
        -1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 52,
      "type": "seven_card_bijection",
      "completed_8_mask": 24640224,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 963,
      "card_h": [
        -1,
        0,
        -1,
        1,
        0,
        1,
        1
      ],
      "anchor": 1051,
      "n": 7,
      "anchor_mask": 1571552,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 40,
      "type": "seven_card_bijection",
      "completed_8_mask": 24640224,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 836,
      "card_h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "anchor": 1051,
      "n": 7,
      "anchor_mask": 1571552,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 52,
      "type": "seven_card_bijection",
      "completed_8_mask": 24640224,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 963,
      "card_h": [
        1,
        1,
        0,
        1,
        0,
        -1,
        -1
      ],
      "anchor": 1051,
      "n": 7,
      "anchor_mask": 1571552,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 40,
      "type": "seven_card_bijection",
      "completed_8_mask": 24640224,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 836,
      "card_h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "anchor": 1051,
      "n": 7,
      "anchor_mask": 1571552,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 48,
      "type": "seven_card_bijection",
      "completed_8_mask": 176049912,
      "null": [
        1,
        1,
        0,
        -1,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 908,
      "card_h": [
        1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "anchor": 1056,
      "n": 7,
      "anchor_mask": 1986296,
      "h": [
        1,
        1,
        0,
        -1,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 48,
      "type": "seven_card_bijection",
      "completed_8_mask": 176049912,
      "null": [
        1,
        1,
        0,
        -1,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 908,
      "card_h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "anchor": 1056,
      "n": 7,
      "anchor_mask": 1986296,
      "h": [
        1,
        1,
        0,
        -1,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 42,
      "type": "seven_card_bijection",
      "completed_8_mask": 54390564,
      "null": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 848,
      "card_h": [
        -1,
        -1,
        1,
        -1,
        1,
        1,
        1
      ],
      "anchor": 1061,
      "n": 7,
      "anchor_mask": 1961764,
      "h": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 42,
      "type": "seven_card_bijection",
      "completed_8_mask": 54390564,
      "null": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 848,
      "card_h": [
        -1,
        -1,
        1,
        -1,
        1,
        1,
        1
      ],
      "anchor": 1061,
      "n": 7,
      "anchor_mask": 1961764,
      "h": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 42,
      "type": "seven_card_bijection",
      "completed_8_mask": 54390564,
      "null": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 848,
      "card_h": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 1061,
      "n": 7,
      "anchor_mask": 1961764,
      "h": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 42,
      "type": "seven_card_bijection",
      "completed_8_mask": 54390564,
      "null": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 848,
      "card_h": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 1061,
      "n": 7,
      "anchor_mask": 1961764,
      "h": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 65,
      "type": "seven_card_bijection",
      "completed_8_mask": 57669040,
      "null": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1159,
      "card_h": [
        0,
        0,
        -1,
        -1,
        1,
        1,
        1
      ],
      "anchor": 1066,
      "n": 7,
      "anchor_mask": 1045936,
      "h": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 61,
      "type": "seven_card_bijection",
      "completed_8_mask": 57669040,
      "null": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 992,
      "card_h": [
        -1,
        0,
        0,
        -1,
        1,
        1,
        1
      ],
      "anchor": 1066,
      "n": 7,
      "anchor_mask": 1045936,
      "h": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 61,
      "type": "seven_card_bijection",
      "completed_8_mask": 57669040,
      "null": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 992,
      "card_h": [
        -1,
        0,
        0,
        -1,
        1,
        1,
        1
      ],
      "anchor": 1066,
      "n": 7,
      "anchor_mask": 1045936,
      "h": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 59,
      "type": "seven_card_bijection",
      "completed_8_mask": 57669040,
      "null": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 988,
      "card_h": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 1066,
      "n": 7,
      "anchor_mask": 1045936,
      "h": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 66,
      "type": "seven_card_bijection",
      "completed_8_mask": 129940385,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1182,
      "card_h": [
        1,
        0,
        0,
        -1,
        -1,
        1,
        1
      ],
      "anchor": 1072,
      "n": 7,
      "anchor_mask": 2014113,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        0,
        1,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 66,
      "type": "seven_card_bijection",
      "completed_8_mask": 129940385,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1182,
      "card_h": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 1072,
      "n": 7,
      "anchor_mask": 2014113,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        0,
        1,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 67,
      "type": "seven_card_bijection",
      "completed_8_mask": 256833125,
      "null": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1133,
      "card_h": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "anchor": 1074,
      "n": 7,
      "anchor_mask": 980581,
      "h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 68,
      "type": "seven_card_bijection",
      "completed_8_mask": 256833125,
      "null": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1194,
      "card_h": [
        1,
        1,
        0,
        0,
        -1,
        -1,
        1
      ],
      "anchor": 1074,
      "n": 7,
      "anchor_mask": 980581,
      "h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 67,
      "type": "seven_card_bijection",
      "completed_8_mask": 256833125,
      "null": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1133,
      "card_h": [
        -1,
        1,
        0,
        0,
        1,
        1,
        -1
      ],
      "anchor": 1074,
      "n": 7,
      "anchor_mask": 980581,
      "h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 69,
      "type": "seven_card_bijection",
      "completed_8_mask": 256833125,
      "null": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1095,
      "card_h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "anchor": 1074,
      "n": 7,
      "anchor_mask": 980581,
      "h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 69,
      "type": "seven_card_bijection",
      "completed_8_mask": 256833125,
      "null": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1095,
      "card_h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "anchor": 1074,
      "n": 7,
      "anchor_mask": 980581,
      "h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 56,
      "type": "seven_card_bijection",
      "completed_8_mask": 24633056,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 979,
      "card_h": [
        -1,
        0,
        -1,
        1,
        0,
        1,
        1
      ],
      "anchor": 1083,
      "n": 7,
      "anchor_mask": 1564384,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 56,
      "type": "seven_card_bijection",
      "completed_8_mask": 24633056,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 979,
      "card_h": [
        -1,
        0,
        -1,
        1,
        0,
        1,
        1
      ],
      "anchor": 1083,
      "n": 7,
      "anchor_mask": 1564384,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 51,
      "type": "seven_card_bijection",
      "completed_8_mask": 24633056,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 938,
      "card_h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "anchor": 1083,
      "n": 7,
      "anchor_mask": 1564384,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 62,
      "type": "seven_card_bijection",
      "completed_8_mask": 24633056,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 993,
      "card_h": [
        1,
        1,
        0,
        1,
        0,
        -1,
        -1
      ],
      "anchor": 1083,
      "n": 7,
      "anchor_mask": 1564384,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 45,
      "type": "seven_card_bijection",
      "completed_8_mask": 24633056,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 864,
      "card_h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "anchor": 1083,
      "n": 7,
      "anchor_mask": 1564384,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 63,
      "type": "seven_card_bijection",
      "completed_8_mask": 32501348,
      "null": [
        1,
        1,
        0,
        1,
        0,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 998,
      "card_h": [
        -1,
        -1,
        0,
        0,
        1,
        1,
        1
      ],
      "anchor": 1088,
      "n": 7,
      "anchor_mask": 1044068,
      "h": [
        1,
        1,
        0,
        1,
        0,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 63,
      "type": "seven_card_bijection",
      "completed_8_mask": 32501348,
      "null": [
        1,
        1,
        0,
        1,
        0,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 998,
      "card_h": [
        1,
        1,
        0,
        1,
        0,
        -1,
        -1
      ],
      "anchor": 1088,
      "n": 7,
      "anchor_mask": 1044068,
      "h": [
        1,
        1,
        0,
        1,
        0,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 70,
      "type": "seven_card_bijection",
      "completed_8_mask": 125691558,
      "null": [
        1,
        1,
        -1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1133,
      "card_h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "anchor": 1095,
      "n": 7,
      "anchor_mask": 1959590,
      "h": [
        1,
        1,
        -1,
        1,
        0,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 70,
      "type": "seven_card_bijection",
      "completed_8_mask": 125691558,
      "null": [
        1,
        1,
        -1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1133,
      "card_h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "anchor": 1095,
      "n": 7,
      "anchor_mask": 1959590,
      "h": [
        1,
        1,
        -1,
        1,
        0,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 71,
      "type": "seven_card_bijection",
      "completed_8_mask": 125691558,
      "null": [
        1,
        1,
        -1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1194,
      "card_h": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "anchor": 1095,
      "n": 7,
      "anchor_mask": 1959590,
      "h": [
        1,
        1,
        -1,
        1,
        0,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 69,
      "type": "seven_card_bijection",
      "completed_8_mask": 125691558,
      "null": [
        1,
        1,
        -1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1074,
      "card_h": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1
      ],
      "anchor": 1095,
      "n": 7,
      "anchor_mask": 1959590,
      "h": [
        1,
        1,
        -1,
        1,
        0,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 72,
      "type": "seven_card_bijection",
      "completed_8_mask": 260951726,
      "null": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1152,
      "card_h": [
        -1,
        1,
        0,
        0,
        1,
        1,
        -1
      ],
      "anchor": 1099,
      "n": 7,
      "anchor_mask": 904878,
      "h": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 72,
      "type": "seven_card_bijection",
      "completed_8_mask": 260951726,
      "null": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1152,
      "card_h": [
        -1,
        1,
        0,
        0,
        1,
        1,
        -1
      ],
      "anchor": 1099,
      "n": 7,
      "anchor_mask": 904878,
      "h": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 72,
      "type": "seven_card_bijection",
      "completed_8_mask": 260951726,
      "null": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1152,
      "card_h": [
        1,
        1,
        0,
        0,
        -1,
        -1,
        1
      ],
      "anchor": 1099,
      "n": 7,
      "anchor_mask": 904878,
      "h": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 72,
      "type": "seven_card_bijection",
      "completed_8_mask": 260951726,
      "null": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1152,
      "card_h": [
        1,
        1,
        -1,
        0,
        0,
        -1,
        1
      ],
      "anchor": 1099,
      "n": 7,
      "anchor_mask": 904878,
      "h": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 73,
      "type": "seven_card_bijection",
      "completed_8_mask": 33028592,
      "null": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1194,
      "card_h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "anchor": 1133,
      "n": 7,
      "anchor_mask": 1571312,
      "h": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 70,
      "type": "seven_card_bijection",
      "completed_8_mask": 33028592,
      "null": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1095,
      "card_h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "anchor": 1133,
      "n": 7,
      "anchor_mask": 1571312,
      "h": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 70,
      "type": "seven_card_bijection",
      "completed_8_mask": 33028592,
      "null": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1095,
      "card_h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "anchor": 1133,
      "n": 7,
      "anchor_mask": 1571312,
      "h": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 67,
      "type": "seven_card_bijection",
      "completed_8_mask": 33028592,
      "null": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1074,
      "card_h": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1
      ],
      "anchor": 1133,
      "n": 7,
      "anchor_mask": 1571312,
      "h": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 218226430,
      "null": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        -1,
        0,
        1,
        0,
        1,
        1,
        -1
      ],
      "anchor": 1136,
      "n": 7,
      "anchor_mask": 122622,
      "h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "profile": [
        0,
        0,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 218226430,
      "null": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        -1,
        0,
        1,
        0,
        1,
        1,
        -1
      ],
      "anchor": 1136,
      "n": 7,
      "anchor_mask": 122622,
      "h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "profile": [
        0,
        0,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 218226430,
      "null": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        1,
        1,
        0,
        0,
        -1,
        -1,
        1
      ],
      "anchor": 1136,
      "n": 7,
      "anchor_mask": 122622,
      "h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "profile": [
        0,
        0,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 218226430,
      "null": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        1,
        1,
        0,
        -1,
        0,
        -1,
        1
      ],
      "anchor": 1136,
      "n": 7,
      "anchor_mask": 122622,
      "h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "profile": [
        0,
        0,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 176283390,
      "null": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        -1,
        1,
        0,
        1,
        0,
        1,
        -1
      ],
      "anchor": 1136,
      "n": 7,
      "anchor_mask": 122622,
      "h": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 176283390,
      "null": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        -1,
        1,
        0,
        1,
        0,
        1,
        -1
      ],
      "anchor": 1136,
      "n": 7,
      "anchor_mask": 122622,
      "h": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 176283390,
      "null": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        1,
        1,
        0,
        -1,
        0,
        -1,
        1
      ],
      "anchor": 1136,
      "n": 7,
      "anchor_mask": 122622,
      "h": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 176283390,
      "null": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        1,
        1,
        -1,
        0,
        0,
        -1,
        1
      ],
      "anchor": 1136,
      "n": 7,
      "anchor_mask": 122622,
      "h": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 64,
      "type": "seven_card_bijection",
      "completed_8_mask": 165657544,
      "null": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1048,
      "card_h": [
        0,
        -1,
        -1,
        1,
        1,
        0,
        1
      ],
      "anchor": 1142,
      "n": 7,
      "anchor_mask": 2079688,
      "h": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0
      ],
      "profile": [
        0,
        1,
        1,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 64,
      "type": "seven_card_bijection",
      "completed_8_mask": 165657544,
      "null": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 1048,
      "card_h": [
        0,
        1,
        1,
        1,
        -1,
        0,
        -1
      ],
      "anchor": 1142,
      "n": 7,
      "anchor_mask": 2079688,
      "h": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0
      ],
      "profile": [
        0,
        1,
        1,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 72,
      "type": "seven_card_bijection",
      "completed_8_mask": 150337016,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1099,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1152,
      "n": 7,
      "anchor_mask": 1439224,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 72,
      "type": "seven_card_bijection",
      "completed_8_mask": 150337016,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1099,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 1152,
      "n": 7,
      "anchor_mask": 1439224,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 74,
      "type": "seven_card_bijection",
      "completed_8_mask": 100136788,
      "null": [
        1,
        0,
        1,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1201,
      "card_h": [
        0,
        -1,
        -1,
        1,
        0,
        1,
        1
      ],
      "anchor": 1156,
      "n": 7,
      "anchor_mask": 1570644,
      "h": [
        1,
        0,
        1,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 74,
      "type": "seven_card_bijection",
      "completed_8_mask": 100136788,
      "null": [
        1,
        0,
        1,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 1201,
      "card_h": [
        1,
        0,
        1,
        1,
        0,
        -1,
        -1
      ],
      "anchor": 1156,
      "n": 7,
      "anchor_mask": 1570644,
      "h": [
        1,
        0,
        1,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 57,
      "type": "seven_card_bijection",
      "completed_8_mask": 15595000,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 988,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1159,
      "n": 7,
      "anchor_mask": 914936,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 65,
      "type": "seven_card_bijection",
      "completed_8_mask": 15595000,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1066,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1159,
      "n": 7,
      "anchor_mask": 914936,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 65,
      "type": "seven_card_bijection",
      "completed_8_mask": 15595000,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1066,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1159,
      "n": 7,
      "anchor_mask": 914936,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 60,
      "type": "seven_card_bijection",
      "completed_8_mask": 15595000,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 992,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 1159,
      "n": 7,
      "anchor_mask": 914936,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 60,
      "type": "seven_card_bijection",
      "completed_8_mask": 15595000,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 992,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 1159,
      "n": 7,
      "anchor_mask": 914936,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 66,
      "type": "seven_card_bijection",
      "completed_8_mask": 16641528,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1072,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1182,
      "n": 7,
      "anchor_mask": 1961464,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 66,
      "type": "seven_card_bijection",
      "completed_8_mask": 16641528,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1072,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1182,
      "n": 7,
      "anchor_mask": 1961464,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 66,
      "type": "seven_card_bijection",
      "completed_8_mask": 16641528,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1072,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 1182,
      "n": 7,
      "anchor_mask": 1961464,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 66,
      "type": "seven_card_bijection",
      "completed_8_mask": 16641528,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 1072,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 1182,
      "n": 7,
      "anchor_mask": 1961464,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 68,
      "type": "seven_card_bijection",
      "completed_8_mask": 16643576,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1074,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1194,
      "n": 7,
      "anchor_mask": 1963512,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 73,
      "type": "seven_card_bijection",
      "completed_8_mask": 16643576,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1133,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1194,
      "n": 7,
      "anchor_mask": 1963512,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 73,
      "type": "seven_card_bijection",
      "completed_8_mask": 16643576,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1133,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1194,
      "n": 7,
      "anchor_mask": 1963512,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 71,
      "type": "seven_card_bijection",
      "completed_8_mask": 16643576,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1095,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 1194,
      "n": 7,
      "anchor_mask": 1963512,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 71,
      "type": "seven_card_bijection",
      "completed_8_mask": 16643576,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 1095,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 1194,
      "n": 7,
      "anchor_mask": 1963512,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 75,
      "type": "seven_card_bijection",
      "completed_8_mask": 66043723,
      "null": [
        0,
        1,
        1,
        1,
        0,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1223,
      "card_h": [
        0,
        -1,
        -1,
        0,
        1,
        1,
        1
      ],
      "anchor": 1196,
      "n": 7,
      "anchor_mask": 1032011,
      "h": [
        0,
        1,
        1,
        1,
        0,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 75,
      "type": "seven_card_bijection",
      "completed_8_mask": 66043723,
      "null": [
        0,
        1,
        1,
        1,
        0,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1223,
      "card_h": [
        0,
        1,
        1,
        1,
        0,
        -1,
        -1
      ],
      "anchor": 1196,
      "n": 7,
      "anchor_mask": 1032011,
      "h": [
        0,
        1,
        1,
        1,
        0,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 74,
      "type": "seven_card_bijection",
      "completed_8_mask": 49282544,
      "null": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1156,
      "card_h": [
        -1,
        -1,
        0,
        0,
        1,
        1,
        1
      ],
      "anchor": 1201,
      "n": 7,
      "anchor_mask": 1048048,
      "h": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        0,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 74,
      "type": "seven_card_bijection",
      "completed_8_mask": 49282544,
      "null": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1156,
      "card_h": [
        -1,
        -1,
        0,
        0,
        1,
        1,
        1
      ],
      "anchor": 1201,
      "n": 7,
      "anchor_mask": 1048048,
      "h": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        0,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 74,
      "type": "seven_card_bijection",
      "completed_8_mask": 49282544,
      "null": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1156,
      "card_h": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "anchor": 1201,
      "n": 7,
      "anchor_mask": 1048048,
      "h": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        0,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 74,
      "type": "seven_card_bijection",
      "completed_8_mask": 49282544,
      "null": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1156,
      "card_h": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "anchor": 1201,
      "n": 7,
      "anchor_mask": 1048048,
      "h": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        0,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 75,
      "type": "seven_card_bijection",
      "completed_8_mask": 150978520,
      "null": [
        1,
        1,
        1,
        0,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1196,
      "card_h": [
        -1,
        -1,
        0,
        1,
        1,
        0,
        1
      ],
      "anchor": 1223,
      "n": 7,
      "anchor_mask": 2080728,
      "h": [
        1,
        1,
        1,
        0,
        -1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 75,
      "type": "seven_card_bijection",
      "completed_8_mask": 150978520,
      "null": [
        1,
        1,
        1,
        0,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1196,
      "card_h": [
        -1,
        -1,
        0,
        1,
        1,
        0,
        1
      ],
      "anchor": 1223,
      "n": 7,
      "anchor_mask": 2080728,
      "h": [
        1,
        1,
        1,
        0,
        -1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 75,
      "type": "seven_card_bijection",
      "completed_8_mask": 150978520,
      "null": [
        1,
        1,
        1,
        0,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 1196,
      "card_h": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1
      ],
      "anchor": 1223,
      "n": 7,
      "anchor_mask": 2080728,
      "h": [
        1,
        1,
        1,
        0,
        -1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 75,
      "type": "seven_card_bijection",
      "completed_8_mask": 150978520,
      "null": [
        1,
        1,
        1,
        0,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1196,
      "card_h": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1
      ],
      "anchor": 1223,
      "n": 7,
      "anchor_mask": 2080728,
      "h": [
        1,
        1,
        1,
        0,
        -1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        1
      ]
    }
  ],
  "prerequisite": "complete shortest shell, not merely root-freeness",
  "normalization": "y_H=injind(H,G)/(v)_|H| * 2^choose(|H|,2)"
}

==> anc/srg-gegenbauer-counting-main/results/certificates/405_132_63_33/README.md <==
# 405, 132, 63, 33

`ordinary_counting_certificate/` supplies the article proof. `earlier_structural_certificate/` is a distinct retained alternative with additional zero-count sources. See the main article and 405 supplement; do not mix their coefficients.

普通計數子目錄供本篇證明使用；早期結構子目錄保留含額外零計數的另一份證書，係數不可混用。


==> anc/srg-gegenbauer-counting-main/results/certificates/405_132_63_33/earlier_structural_certificate/reduced_certificate.json <==
{
  "format": "srg-local-sos-v2",
  "parameters": [
    405,
    132,
    63,
    33
  ],
  "level": 7,
  "normalization": "X_F=N_F/v; free variables are nonnegative X_F",
  "free_graphs": [
    {
      "size": 7,
      "bits": "000011011011101010101"
    },
    {
      "size": 7,
      "bits": "000011011011101110101"
    },
    {
      "size": 7,
      "bits": "000011011011110001101"
    },
    {
      "size": 7,
      "bits": "000011011011110100111"
    },
    {
      "size": 7,
      "bits": "000011011011111100101"
    },
    {
      "size": 7,
      "bits": "000011011111111100001"
    },
    {
      "size": 7,
      "bits": "000011011111111100010"
    },
    {
      "size": 7,
      "bits": "000011011111111100110"
    },
    {
      "size": 7,
      "bits": "000011011111111101100"
    },
    {
      "size": 7,
      "bits": "000011011111111101101"
    },
    {
      "size": 7,
      "bits": "000011111001100111111"
    },
    {
      "size": 7,
      "bits": "000011111001101110111"
    },
    {
      "size": 7,
      "bits": "000011111001111111110"
    },
    {
      "size": 7,
      "bits": "000011111011101110100"
    },
    {
      "size": 7,
      "bits": "000011111011101110101"
    },
    {
      "size": 7,
      "bits": "000011111011101110110"
    },
    {
      "size": 7,
      "bits": "000011111011101110111"
    },
    {
      "size": 7,
      "bits": "000011111011101111110"
    },
    {
      "size": 7,
      "bits": "000011111011110111110"
    },
    {
      "size": 7,
      "bits": "000011111011110111111"
    },
    {
      "size": 7,
      "bits": "000011111011111111110"
    },
    {
      "size": 7,
      "bits": "000011111111111111110"
    },
    {
      "size": 7,
      "bits": "000011111111111111111"
    },
    {
      "size": 7,
      "bits": "000111001110111111000"
    },
    {
      "size": 7,
      "bits": "000111001110111111001"
    },
    {
      "size": 7,
      "bits": "000111001110111111011"
    },
    {
      "size": 7,
      "bits": "000111001110111111111"
    },
    {
      "size": 7,
      "bits": "000111001111011011010"
    },
    {
      "size": 7,
      "bits": "000111001111011011011"
    },
    {
      "size": 7,
      "bits": "000111001111011011110"
    },
    {
      "size": 7,
      "bits": "000111001111011011111"
    },
    {
      "size": 7,
      "bits": "000111001111011101000"
    },
    {
      "size": 7,
      "bits": "000111001111011101001"
    },
    {
      "size": 7,
      "bits": "000111001111011101011"
    },
    {
      "size": 7,
      "bits": "000111001111011101100"
    },
    {
      "size": 7,
      "bits": "000111001111011101101"
    },
    {
      "size": 7,
      "bits": "000111001111011101111"
    },
    {
      "size": 7,
      "bits": "000111001111011111000"
    },
    {
      "size": 7,
      "bits": "000111001111011111001"
    },
    {
      "size": 7,
      "bits": "000111001111011111010"
    },
    {
      "size": 7,
      "bits": "000111001111011111011"
    },
    {
      "size": 7,
      "bits": "000111001111011111110"
    },
    {
      "size": 7,
      "bits": "000111001111011111111"
    },
    {
      "size": 7,
      "bits": "000111001111111111000"
    },
    {
      "size": 7,
      "bits": "000111001111111111001"
    },
    {
      "size": 7,
      "bits": "000111001111111111011"
    },
    {
      "size": 7,
      "bits": "000111001111111111111"
    },
    {
      "size": 7,
      "bits": "000111010111101001011"
    },
    {
      "size": 7,
      "bits": "000111010111101001100"
    },
    {
      "size": 7,
      "bits": "000111010111101001101"
    },
    {
      "size": 7,
      "bits": "000111010111101001111"
    },
    {
      "size": 7,
      "bits": "000111010111101010100"
    },
    {
      "size": 7,
      "bits": "000111010111101010101"
    },
    {
      "size": 7,
      "bits": "000111010111101010110"
    },
    {
      "size": 7,
      "bits": "000111010111101010111"
    },
    {
      "size": 7,
      "bits": "000111010111101011110"
    },
    {
      "size": 7,
      "bits": "000111010111101011111"
    },
    {
      "size": 7,
      "bits": "000111010111101110100"
    },
    {
      "size": 7,
      "bits": "000111010111101110101"
    },
    {
      "size": 7,
      "bits": "000111010111101110111"
    },
    {
      "size": 7,
      "bits": "000111010111101111111"
    },
    {
      "size": 7,
      "bits": "000111010111111001011"
    },
    {
      "size": 7,
      "bits": "000111010111111001100"
    },
    {
      "size": 7,
      "bits": "000111010111111001101"
    },
    {
      "size": 7,
      "bits": "000111010111111001110"
    },
    {
      "size": 7,
      "bits": "000111010111111001111"
    },
    {
      "size": 7,
      "bits": "000111010111111011110"
    },
    {
      "size": 7,
      "bits": "000111010111111011111"
    },
    {
      "size": 7,
      "bits": "000111010111111100001"
    },
    {
      "size": 7,
      "bits": "000111010111111100010"
    },
    {
      "size": 7,
      "bits": "000111010111111100011"
    },
    {
      "size": 7,
      "bits": "000111010111111100110"
    },
    {
      "size": 7,
      "bits": "000111010111111100111"
    },
    {
      "size": 7,
      "bits": "000111010111111101010"
    },
    {
      "size": 7,
      "bits": "000111010111111101011"
    },
    {
      "size": 7,
      "bits": "000111010111111101100"
    },
    {
      "size": 7,
      "bits": "000111010111111101101"
    },
    {
      "size": 7,
      "bits": "000111010111111101110"
    },
    {
      "size": 7,
      "bits": "000111010111111101111"
    },
    {
      "size": 7,
      "bits": "000111010111111111110"
    },
    {
      "size": 7,
      "bits": "000111010111111111111"
    },
    {
      "size": 7,
      "bits": "000111011111111001011"
    },
    {
      "size": 7,
      "bits": "000111011111111001100"
    },
    {
      "size": 7,
      "bits": "000111011111111001101"
    },
    {
      "size": 7,
      "bits": "000111011111111001111"
    },
    {
      "size": 7,
      "bits": "000111011111111011000"
    },
    {
      "size": 7,
      "bits": "000111011111111011001"
    },
    {
      "size": 7,
      "bits": "000111011111111011010"
    },
    {
      "size": 7,
      "bits": "000111011111111011011"
    },
    {
      "size": 7,
      "bits": "000111011111111011110"
    },
    {
      "size": 7,
      "bits": "000111011111111011111"
    },
    {
      "size": 7,
      "bits": "000111011111111111000"
    },
    {
      "size": 7,
      "bits": "000111011111111111001"
    },
    {
      "size": 7,
      "bits": "000111011111111111011"
    },
    {
      "size": 7,
      "bits": "000111011111111111111"
    },
    {
      "size": 7,
      "bits": "000111110011001001111"
    },
    {
      "size": 7,
      "bits": "000111110011001010110"
    },
    {
      "size": 7,
      "bits": "000111110011001010111"
    },
    {
      "size": 7,
      "bits": "000111110011001011111"
    },
    {
      "size": 7,
      "bits": "000111110011001110101"
    },
    {
      "size": 7,
      "bits": "000111110011001110111"
    },
    {
      "size": 7,
      "bits": "000111110011001111101"
    },
    {
      "size": 7,
      "bits": "000111110011001111111"
    },
    {
      "size": 7,
      "bits": "000111110011010100111"
    },
    {
      "size": 7,
      "bits": "000111110011010101110"
    },
    {
      "size": 7,
      "bits": "000111110011010101111"
    },
    {
      "size": 7,
      "bits": "000111110011010111110"
    },
    {
      "size": 7,
      "bits": "000111110011010111111"
    },
    {
      "size": 7,
      "bits": "000111110011011101111"
    },
    {
      "size": 7,
      "bits": "000111110011011110110"
    },
    {
      "size": 7,
      "bits": "000111110011011110111"
    },
    {
      "size": 7,
      "bits": "000111110011011111111"
    },
    {
      "size": 7,
      "bits": "000111110011110110101"
    },
    {
      "size": 7,
      "bits": "000111110011110110111"
    },
    {
      "size": 7,
      "bits": "000111110011110111101"
    },
    {
      "size": 7,
      "bits": "000111110011110111111"
    },
    {
      "size": 7,
      "bits": "000111110011111111111"
    },
    {
      "size": 7,
      "bits": "000111110111011011110"
    },
    {
      "size": 7,
      "bits": "000111110111011011111"
    },
    {
      "size": 7,
      "bits": "000111110111011101011"
    },
    {
      "size": 7,
      "bits": "000111110111011101100"
    },
    {
      "size": 7,
      "bits": "000111110111011101101"
    },
    {
      "size": 7,
      "bits": "000111110111011101110"
    },
    {
      "size": 7,
      "bits": "000111110111011101111"
    },
    {
      "size": 7,
      "bits": "000111110111011111011"
    },
    {
      "size": 7,
      "bits": "000111110111011111110"
    },
    {
      "size": 7,
      "bits": "000111110111011111111"
    },
    {
      "size": 7,
      "bits": "000111110111101110001"
    },
    {
      "size": 7,
      "bits": "000111110111101110011"
    },
    {
      "size": 7,
      "bits": "000111110111101110111"
    },
    {
      "size": 7,
      "bits": "000111110111101111001"
    },
    {
      "size": 7,
      "bits": "000111110111101111011"
    },
    {
      "size": 7,
      "bits": "000111110111101111100"
    },
    {
      "size": 7,
      "bits": "000111110111101111101"
    },
    {
      "size": 7,
      "bits": "000111110111101111111"
    },
    {
      "size": 7,
      "bits": "000111110111111111001"
    },
    {
      "size": 7,
      "bits": "000111110111111111010"
    },
    {
      "size": 7,
      "bits": "000111110111111111011"
    },
    {
      "size": 7,
      "bits": "000111110111111111110"
    },
    {
      "size": 7,
      "bits": "000111110111111111111"
    },
    {
      "size": 7,
      "bits": "000111111111111111000"
    },
    {
      "size": 7,
      "bits": "000111111111111111001"
    },
    {
      "size": 7,
      "bits": "000111111111111111011"
    },
    {
      "size": 7,
      "bits": "000111111111111111111"
    },
    {
      "size": 7,
      "bits": "001111011111111001011"
    },
    {
      "size": 7,
      "bits": "001111011111111001100"
    },
    {
      "size": 7,
      "bits": "001111011111111001101"
    },
    {
      "size": 7,
      "bits": "001111011111111001111"
    },
    {
      "size": 7,
      "bits": "001111011111111011110"
    },
    {
      "size": 7,
      "bits": "001111011111111011111"
    },
    {
      "size": 7,
      "bits": "001111011111111111111"
    },
    {
      "size": 7,
      "bits": "001111101110111111001"
    },
    {
      "size": 7,
      "bits": "001111101110111111011"
    },
    {
      "size": 7,
      "bits": "001111101110111111111"
    },
    {
      "size": 7,
      "bits": "001111101111011011110"
    },
    {
      "size": 7,
      "bits": "001111101111011011111"
    },
    {
      "size": 7,
      "bits": "001111101111011101011"
    },
    {
      "size": 7,
      "bits": "001111101111011101100"
    },
    {
      "size": 7,
      "bits": "001111101111011101101"
    },
    {
      "size": 7,
      "bits": "001111101111011101111"
    },
    {
      "size": 7,
      "bits": "001111101111011111110"
    },
    {
      "size": 7,
      "bits": "001111101111011111111"
    },
    {
      "size": 7,
      "bits": "001111101111111111001"
    },
    {
      "size": 7,
      "bits": "001111101111111111011"
    },
    {
      "size": 7,
      "bits": "001111101111111111111"
    },
    {
      "size": 7,
      "bits": "001111111111111001111"
    },
    {
      "size": 7,
      "bits": "001111111111111011110"
    },
    {
      "size": 7,
      "bits": "001111111111111011111"
    },
    {
      "size": 7,
      "bits": "001111111111111111111"
    },
    {
      "size": 7,
      "bits": "011111111110111111011"
    },
    {
      "size": 7,
      "bits": "011111111110111111111"
    },
    {
      "size": 7,
      "bits": "011111111111111111111"
    },
    {
      "size": 7,
      "bits": "111111111111111111111"
    }
  ],
  "terms": [
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "011110",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-3/10",
        "1/5",
        "1/5",
        "1/5",
        "1/5",
        "0",
        "0",
        "-1/2",
        "1/5",
        "0",
        "0",
        "-1/2",
        "1/5",
        "-1/2",
        "-1/2",
        "1"
      ],
      "weight": "452920326403338561012500862702341349532748775690401803507855197344466483406381657559227958322600153691025861946419347464544727569155308060448698355135111428430223360983015774465052312119113127939297109050979849742360402010928477319223905157558381594939109899756468816735107398119211717329125947261427231620073094670118912084897173126494391767905199655204131970951484140007947934172337584471753623835393904313085789542825549225319984002274441233994191919337032729543041754653359579000/31576329725144686677702361108609423765840496922346559521836885138480706283940200983641781548724073686746288303387821156057466607505395789837524554777093235852642061614262199960238235585991958700836218277198634195720902509613757004905756951834581882587603787129942678636449863498089551374687220528612471175129004864224733633215756831950949703435989100050305027901407954977648330919245975356737175233215754092262802371932663905040456584738625084565288903952199429082630137342800656683142229"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "011111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "-2/5",
        "-2/5",
        "1",
        "-1/5",
        "1/5",
        "1/5",
        "-1/5",
        "-1/5",
        "1/5",
        "1/5",
        "-1/5",
        "4/5",
        "-3/10",
        "-3/10",
        "-1/5"
      ],
      "weight": "19735139674747361400438049638829111104348952714298437774140851174756833539211293872331996181455256552397818614871918773099938000431774951901139295676683495937216588994739753867177818668811110638587297501057136214919739511423751769704367889325045146474179934742281649123560555937432120651300237223381460235809002215641653865354119683860797110607185446833080426274368063314853191063730398439832293977914816245128934672313693134172910544047850026417832579013272948858170454427844998400/38593291886287950383858441354967073491582829571756906082245081835920863235926912313339955226218312283801019037474003635181348075839928187579196678060891732708784741972987133284735621271767949523244266783242775128103325289527925228218147385575600078718182406492152162777883166497665007235728825090526353658491005945163563329485925016828938526421764455617039478546165278306014626679078414324900991951708143890543425121251033661716113603569430658913130882608243746656547945641200802612729391"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "111111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "-2/5",
        "2/5",
        "-1/10",
        "0",
        "7/10",
        "-3/5",
        "0",
        "0",
        "3/5",
        "-7/10",
        "1/10",
        "1/10",
        "-1",
        "9/10",
        "0"
      ],
      "weight": "8037261926139147017391891331050457051481265502810014381750699048972175241410162391646146254446127760261047863211775668571682862120848902918336664129049536806838104071574315907626657880174070016366267592162044763562918865001772441134088224104871397241774201829957229561502924717748099666312698070580574193402665153898262670871993568630779447276872465503326719185430386197005581166426366358239208594826112835045222879254915437883183707687396855706399235652999508341406176866144560200/5513327412326850054836920193566724784511832795965272297463583119417266176560987473334279318031187469114431291067714805025906867977132598225599525437270247529826391710426733326390803038823992789034895254748967875443332184218275032602592483653657154102597486641736023253983309499666429605104117870075193379784429420737651904212275002404134075203109207945291354078023611186573518097011202046414427421672591984363346445893004808816587657652775808416161554658320535236649706520171543230389913"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0000000011",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1/10",
        "0",
        "1/2",
        "-1/2",
        "1/2",
        "-1/2",
        "-1",
        "9/10",
        "1/10",
        "0",
        "-1/2",
        "1/2",
        "-1/2",
        "1/2",
        "1",
        "-9/10",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "240629877127106164713034377383244545750855650748477746616360620319108918928282195721534233633706379584138100955312502712881197366299218834480599286781932802520410457710084932005683349632189998371449281005890933602466251044189340576158520660264330392083030793226332926394072280540716732096797964496455377717938497923733108001639349229646398996575954642741179817715048297882509397181210938172554950967848041921997101281014234650911220740879029117572653535313619407920364748212160625/11026654824653700109673840387133449569023665591930544594927166238834532353121974946668558636062374938228862582135429610051813735954265196451199050874540495059652783420853466652781606077647985578069790509497935750886664368436550065205184967307314308205194973283472046507966618999332859210208235740150386759568858841475303808424550004808268150406218415890582708156047222373147036194022404092828854843345183968726692891786009617633175315305551616832323109316641070473299413040343086460779826"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0000000111",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/5",
        "-1/2",
        "-1/2",
        "7/10",
        "-1/2",
        "7/10",
        "7/10",
        "-1",
        "-1/5",
        "1/2",
        "1/2",
        "-7/10",
        "1/2",
        "-7/10",
        "-7/10",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "28226300571074330933124548273914761003625496296562393110320228990516641434641084132942923456305623907619575666598693780260945982582968382790082322740574887558015766475978352727275229960572790380610099047746533814321367382475939188046371337357481515244572237235085873651677016899203115766399723368464366164279589769141836697542762985213736687295278336572986789975326128587895389927950331524545295881040313865832360486113465471071396948043694088145452120424192582417279452100288375/3482101523574852666212791701200036706007473344820171977345420917526694427301676298947965885072328927861746078569083034753204337669767956774062858170907524755679826343427410521931033498204627024653618055630927079227367695295752652170058410728625571012166833668464856791989458631368271329539442865310648450390165949939569623713015790992084679075647920807552434154541228117835906166533390766156480476845847569071587228985055668726265889043858405315470455573676127517884025170634658882351524"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0000001011",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "-1",
        "1/10",
        "2/5",
        "1/10",
        "2/5",
        "1/10",
        "-1/10",
        "-1/5",
        "2/5",
        "1/10",
        "-1/10",
        "-1/5",
        "-1/10",
        "-1/5",
        "-1/10",
        "1/10",
        "3/5",
        "1/5",
        "-3/10",
        "-1/5",
        "-3/10",
        "-1/5",
        "1/10",
        "1/10",
        "-3/10",
        "-1/5",
        "1/10",
        "1/10",
        "1/10",
        "1/10",
        "0",
        "1/10"
      ],
      "weight": "58332745029049513256379775117848061212395254442639244159304301966774133101154068940056143393424018299312444791540106130648533118492134208658286185543564809740553945064618897365744904321899329527617234737002745818179196315723518694311296907055135532047811268672535872792887631835720988769392242637770357211971811707858595798115565023661435585089903910444632832829442662384789405419736365801007074284099851774119561359947236740313186180116121634085879937870214509550599165472999375/154373167545151801535433765419868293966331318287027624328980327343683452943707649253359820904873249135204076149896014540725392303359712750316786712243566930835138967891948533138942485087071798092977067132971100512413301158111700912872589542302400314872729625968608651111532665990660028942915300362105414633964023780654253317943700067315754105687057822468157914184661113224058506716313657299603967806832575562173700485004134646864454414277722635652523530432974986626191782564803210450917564"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0000001011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-1/10",
        "-1/5",
        "0",
        "-1/10",
        "0",
        "-1/10",
        "1/10",
        "0",
        "0",
        "-1/10",
        "1/10",
        "0",
        "1/10",
        "0",
        "1/5",
        "1/10",
        "0",
        "-1/10",
        "1/10",
        "0",
        "1/10",
        "0",
        "1/5",
        "1/10",
        "1/10",
        "0",
        "1/5",
        "1/10",
        "1/5",
        "1/10",
        "-1",
        "1/5"
      ],
      "weight": "4728881590792855262931204609330892447062074669022947508048972263880579750749078060099312991128419996868625807473227868211916961172668893348696111991175315337598273358135216983013837268463895735560506925075974935127554962507497592928982360422110987763589959789994075152819005227306886570878289901849484734455763304466547257693561688860402980000203541833250343944485154240249106850998968072761727869406972266417939821567645787230958941457108565142471096160304511385645682305627206030675365/2835680714636893442404382836997560691867539985614410431299039632976121347122965809134966550201616713364563674797439891098584731220414563510569055117202080952510667701207202605229234508564421859169895746165546145312519928973353834068556597302552791383897170499417372312267743541582434071652411152351514361411285152826837979197307826536523087167365565140917592725658039988812730709871965570936425284643707580501568704209040949328253163135867487094301204730523317529336516853932870172772904733116"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0000001011",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0"
      ],
      "weight": "562304628000497961232970628074223521025332621299608716620960413089566595493065656534787841566285938153319401937335398672865853153535582804097666575914329795102479110821337994764158752896921903014673048284409284912978312136333546106512627178226570990570051561052523575619295700195307616049159095178621715924399869365399901651103984284620970902755893041837670009601542344049226456718008168237006364926067398682678397651778266170922877922146292134395097253991846792616143092967096653739997/84828055566060914943720854098217627534499059398721679568774689875354057392567353264721221587227850399794639844367859990128603070696162156299074298377840028493908862856625718959848895555345953052090898389567619731571108986382379651623487953495168973022564929469750453785787199961867685904131957548976925341363231067469512198210063186990006881075038273446252773844471281716620149440614354686132380309854500271414448416509771988452017700645608588291061679972919755151092384519359364142779201418"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0000001101",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "-3/10",
        "-3/10",
        "1/5",
        "-3/10",
        "1/5",
        "1/2",
        "-3/10",
        "-3/10",
        "1/2",
        "1/5",
        "-3/10",
        "9/10",
        "-1",
        "-1",
        "9/10",
        "3/10",
        "-1/2",
        "-1/2",
        "3/5",
        "-1/2",
        "3/5",
        "3/10",
        "-7/10",
        "-1/2",
        "3/10",
        "3/5",
        "-7/10",
        "-1/10",
        "1/10",
        "1/10",
        "1/5"
      ],
      "weight": "2290532665449462013619095081887095109700082123898877030261684903290576670800466168082819219264596927013854607635019175609685330573761775815269312772783067222938421480061307561570751648540595799637598372938769721200475648237379573705389442213502243902673077224177580465536530792448663999559508185483512494599266686844071376392362170912995791112770132457967602697744089548745478297848401882489378879404360637973305762882600989657971689465983187796715561362108738240363303970141275/477935503235764091440971409968632489059849282622376545910155812209546293943367335149720807755025539118278873529089828299459418895850503870949804062673581829210956556941017130461122244851615473972065223321891952050815173864122913042949193629419196021277800699593215638116200204305449006015217648179892924563356110776019360117472755626364563794696773444173863511407619545585320454230073242413634575253351627127472756919517444727134533790333506611927317431681037110297807376361619846597268"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0000011110",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "-1/5",
        "1/5",
        "0",
        "-1/10",
        "-3/10",
        "1/10",
        "1/5",
        "1/10",
        "-1/10",
        "3/10",
        "-1/5",
        "0",
        "1/2",
        "-1/2",
        "0",
        "0",
        "-3/10",
        "3/10",
        "0",
        "-1/10",
        "9/10",
        "-2/5",
        "-2/5",
        "1/10",
        "2/5",
        "-9/10",
        "2/5",
        "0",
        "-1",
        "1",
        "0"
      ],
      "weight": "2806621644655064232349704225076273893728735941526464252037915830326871860301758790869989746670924335199909760499751608284694817628150898174221758896230327791345865304993068856188700826090947378885519826177938329514236393939368889927296245167226686053570216646653669749070019320381824766376788280445286965271129239253620464301522326528715588372737476196222753957648350165728819665571179914029685383264175923633714743573741892042523143405361789146316182019416284823134922137022072825/231559751317727702303150648129802440949496977430541436493470491015525179415561473880039731357309873702806114224844021811088088455039569125475180068365350396252708451837922799708413727630607697139465600699456650768619951737167551369308884313453600472309094438952912976667298998985990043414372950543158121950946035670981379976915550100973631158530586733702236871276991669836087760074470485949405951710248863343260550727506201970296681621416583953478785295649462479939287673847204815676376346"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0000011110",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "3/10",
        "-3/10",
        "0",
        "0",
        "-3/10",
        "3/10",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "1",
        "0",
        "0",
        "1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "120384372451369943956269166694667118517983334248226115504617073453891453879575230696451822566824981932800389765284738724811122860793112763754929639267825866465778438634762610648094272108681154160017561408643483818479120787660539776510601133911671104250712430931938569548905337564920454447727144015455066403416498996324385383431108879314420857583789855953789943644071867701983043475417270727908901100297287377847528299116583741214431478523532143604855977829615767768956421484540600/972940131587091186147691798864716138443264611052695111317102903426576384098997789411931644358444847490781992541361436181042388466552811451576386841871220152322304419487070587010141712733645786300275633190994330960588032509107358694575144174174791900458379995600474691879407558764664047959550212366210596432546368365467983096283823953670719153489860225639650719651225503512973781825506243484898956765751526652355255157589083908809586644607495602852039057350682688820536444736154687715867"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0000011111",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "1/5",
        "-1/5",
        "0",
        "0",
        "1/5",
        "-1/5",
        "0",
        "0",
        "1/5",
        "-1/5",
        "0",
        "0",
        "-3/5",
        "3/5",
        "0",
        "0",
        "1/5",
        "-1/5",
        "0",
        "0",
        "-3/5",
        "3/5",
        "0",
        "0",
        "-3/5",
        "3/5",
        "0",
        "0",
        "1",
        "-1",
        "0"
      ],
      "weight": "6607980071673411633956680583632098405758145496172605825508378625488780659297832223763756887928048972454561804977185557589558098306220494826778219515938446629609416703181683262458322350774676211359640464958650008263471991934099022569575150969220854419556415538922494137701124613710361909429935002492469686527550596328490512298163155319968234045309813474891464085766833902784429794751723251898121561180464371102755215292683905762290987933232662428015696458113940897471838270912829575/519993827520511331487776894045872148097116019493145681950249523683986367810383660642896238837467786560687414399649733189811847758685348211593386820188857030181520733951826637941701002398557635681606962974218443831286909164165729390728722668808085271150247161157418614270425822284328518544556801219723501924931448524309063807810358121484645408630089507261163500411490065596828654202319687746034417875646570314690359528434979863122372763882855193776921365668968376004014425481442393097827584"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0000011111",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "-1/10",
        "3/10",
        "3/10",
        "-1/2",
        "1/10",
        "-3/10",
        "-3/10",
        "1/2",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "3/5",
        "-4/5",
        "-4/5",
        "1",
        "-3/5",
        "4/5",
        "4/5",
        "-1",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "9983170484537008277263854417705033713267263552328604957866929101498071060489831688882413765783085365835163834869188179931490457403285303102309648253812085933099067470350067587047404870695861048030232194433097486017266024594754910993504682411156996038118182558607392353720296383227057430355027153714427168996969126068605165465052362004721821966014586152262109774456409883386024027691637825642556458619792913054683285923490409610033247689577204692332590668800997937672109359039742675/1852478010541821618425205185038419527595975819444331491947763928124201435324491791040317850858478989622448913798752174488704707640316553003801440546922803170021667614703382397667309821044861577115724805595653206148959613897340410954471074507628803778472755511623303813338391991887920347314983604345264975607568285367851039815324400807789049268244693869617894970215933358688702080595763887595247613681990906746084405820049615762373452971332671627830282365195699839514301390777638525411010768"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0000011111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/10",
        "-2/5",
        "-2/5",
        "1",
        "-1/5",
        "1/10",
        "1/10",
        "-1/5",
        "-1/5",
        "1/10",
        "1/10",
        "-1/5",
        "9/10",
        "-3/10",
        "-3/10",
        "-3/10",
        "1/10",
        "-2/5",
        "-2/5",
        "7/10",
        "-3/10",
        "1/5",
        "1/5",
        "-1/10",
        "-3/10",
        "1/5",
        "1/5",
        "-1/10",
        "3/5",
        "-1/5",
        "-1/5",
        "-1/10"
      ],
      "weight": "29499020963034313387603700168916115781934378473381754782813667782130569631036018760225695322261781949791143374698810927390933323735193608602286283485316085743796158228591666254724427213062495817300413116785062678000487875575477634644161297779489644564382027464881344836045064728772816039873148408387510061612578137080689387381076748660705775379886638718792430367442215225153307074902039919303884446068377189534482955133769785511976429797950712229464832850892180314657729467730400/501211582938804550439720017596974980410166617815024754314871192674296925141907952121298119821017042646766481006155891365991533452466599838690865948842749775438762882766066666035527548983999344457717750431724352313030198565297730236599316695787014009327044240157820295816664499969675418645828897279563034525857220067059264019297727491284915927555382540481032188911237380597592554273745640583129765606599271305758767808454982619689787059343255310560141332574594112422700592742867566399083"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0000111111",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "-1/10",
        "0",
        "3/10",
        "1/10",
        "-3/10",
        "0",
        "-1/10",
        "-3/10",
        "1/2",
        "1/10",
        "-2/5",
        "1/5",
        "0",
        "0",
        "1/5",
        "-2/5",
        "3/10",
        "1/2",
        "-1",
        "-1/10",
        "3/5",
        "-3/10",
        "1/10",
        "1",
        "-9/10",
        "-3/10",
        "7/10",
        "-2/5",
        "0"
      ],
      "weight": "3246691789426971243825462337002169862639517764609598732208076030337383498656276739958039369335287911384670079838489267616916381857036099160330313578922873564462695744428338809154742328880630898781278831738083928503066617453321819417085804189288250007431490133297554814373398305611937921456964483752586672172418741200462872862161235392116444629887951611597325214969626248410158500426322257472862433874868027697753582915759549695800465547130418423983933273822095225663862063305655075/38593291886287950383858441354967073491582829571756906082245081835920863235926912313339955226218312283801019037474003635181348075839928187579196678060891732708784741972987133284735621271767949523244266783242775128103325289527925228218147385575600078718182406492152162777883166497665007235728825090526353658491005945163563329485925016828938526421764455617039478546165278306014626679078414324900991951708143890543425121251033661716113603569430658913130882608243746656547945641200802612729391"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001001011",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "1",
        "-3/5",
        "-1/2",
        "3/10",
        "-1/5",
        "0",
        "-3/10",
        "1/5",
        "-3/10",
        "0",
        "2/5",
        "-1/10",
        "0",
        "1/10",
        "-1/5",
        "1/10",
        "-2/5",
        "1/10",
        "3/10",
        "0",
        "0",
        "1/10",
        "1/5",
        "0",
        "0",
        "1/5",
        "0",
        "-2/5",
        "0",
        "0"
      ],
      "weight": "57779010877535528901107919408513506289485224537610184629397154218253537888791014452150607503466531111807677562494202566190032342072708428521683884988104754728988522374399907917822850072249916219644232920921410252089307130562977108759600291105102532299851317310530521114121241308083408460892488693628455377520084406880354039623065715632824790911149732321530735146796551341173486755010083933749338150244856774028875116000128361260298344719214610364226247136862609002577160430791825/14033924322286527412312160492715299451484665298820693120816393394880313903973422659396347354988477194109461468172364958247762936669064795483344246567596993712285360717449866648994771371551981644816097012088281864764845559828336446624780867482036392261157238724418968282866605999150911722083209123827764966724002161877659392540336369755977645971550711133468901289514646656732591519664877936327633436984779596561245498636739513351314037661611148695683957312088635147835616596800291859174324"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001001011",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "-1/5",
        "-1/10",
        "-2/5",
        "0",
        "7/10",
        "0",
        "-3/10",
        "0",
        "1/2",
        "0",
        "7/10",
        "0",
        "-1",
        "1/10",
        "9/10",
        "0",
        "-7/10",
        "0",
        "-1/2",
        "0",
        "3/10",
        "0",
        "-7/10",
        "0",
        "1/2",
        "0",
        "1/5",
        "0",
        "0"
      ],
      "weight": "99915417991654827678443287767490498418968609708491766709525363442152453496538685260015044263937643375305795478513829483768265283387549389459943458759060168339040305609624068543131579272035460217692669903260657586628282985980803007513607711782682763977710844762353797048769745367359962224526755712480838828648719352941086416478249143214231631040200849349216722838997511116422556700244706438276471895333325070634041568854041604804389682504714456599180228660410411305434520984319275/8124903555007989554496513969466752314017437804580401280472648807562286997037244697545253731835434165010740849994527081090810121229458565806146669065450891096586261467997291217839078162477463057525108796472163184863857955690089521730136291700126332361722611893084665847975403473192633102258700019058179717577053883192329121997036845648197584509845148550955679693929532274950447721911245121031787779306977661167036867631796560361287074435669612402764396338577630875062725398147537392153556"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001001011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "-3/10",
        "0",
        "0",
        "1/2",
        "-3/10",
        "-1",
        "3/5",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "3/5",
        "1/2",
        "-3/10",
        "0",
        "0",
        "1/2",
        "-3/10",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "2189173766503860628132703226504714370471012841537996030292256779793228987747161286458201284738032295941930744222213913866950381964687728278297498581234374061103692250428187484985130580252717496755779076158322071322660428810159924836692298941444498405890116183454847252593574099268275869710920646632195330906576041462161614361051058347917260487266844354499788681420630007950514723222030343694089756886576389294321151854869743010612568527836868003472061957591891621033493470238268000/38593291886287950383858441354967073491582829571756906082245081835920863235926912313339955226218312283801019037474003635181348075839928187579196678060891732708784741972987133284735621271767949523244266783242775128103325289527925228218147385575600078718182406492152162777883166497665007235728825090526353658491005945163563329485925016828938526421764455617039478546165278306014626679078414324900991951708143890543425121251033661716113603569430658913130882608243746656547945641200802612729391"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001001011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "-1/10",
        "3/5",
        "0",
        "0",
        "-1/10",
        "-2/5",
        "1/5",
        "-9/10",
        "1/10",
        "1/5",
        "1/5",
        "7/10",
        "0",
        "-2/5",
        "-1/10",
        "3/10",
        "-1/5",
        "-7/10",
        "-1/10",
        "-1/5",
        "0",
        "1",
        "1/10",
        "2/5",
        "0",
        "0",
        "0",
        "-7/10",
        "0",
        "0"
      ],
      "weight": "3890174120309794134682061861319164740657167688324950047642517224260832154926153951065062435313968712329965866614878182356013066193509969420497419806022522162246033172849550280140744374372926103415209544987716502077469849226454858454210367630926466811908406083516562183104541465696584159565385798136299303177072057436474709770314323700551643267765445434835046232087584732898188651197106864037207094051817737206982803800049089139484955656223096990728475494288059619958598266350271000/38593291886287950383858441354967073491582829571756906082245081835920863235926912313339955226218312283801019037474003635181348075839928187579196678060891732708784741972987133284735621271767949523244266783242775128103325289527925228218147385575600078718182406492152162777883166497665007235728825090526353658491005945163563329485925016828938526421764455617039478546165278306014626679078414324900991951708143890543425121251033661716113603569430658913130882608243746656547945641200802612729391"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001001011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "-1/10",
        "3/10",
        "-1/10",
        "7/10",
        "-3/10",
        "-4/5",
        "0",
        "-1/10",
        "0",
        "-1/10",
        "-1/10",
        "-2/5",
        "0",
        "1",
        "1/5",
        "-9/10",
        "1/10",
        "2/5",
        "0",
        "1/10",
        "0",
        "1/5",
        "3/10",
        "4/5",
        "0",
        "-4/5",
        "0",
        "-2/5",
        "0",
        "0"
      ],
      "weight": "2243150409545278656643042016313052025890310379135930585171458184147458817431344110522570878979711885480777017005991425038611300398745803324505481060308122261237222763885110017927380547848171619621218490639086849992183099933251004286832820836232364984745856589768224255775717166444122601020751556578444648500533189678006926992592214458380325246813452966867007856317436115292195364070656773333762292828389783991846812531738574626740300468912669937546354309355811625376372400477684800/3508481080571631853078040123178824862871166324705173280204098348720078475993355664849086838747119298527365367043091239561940734167266198870836061641899248428071340179362466662248692842887995411204024253022070466191211389957084111656195216870509098065289309681104742070716651499787727930520802280956941241681000540469414848135084092438994411492887677783367225322378661664183147879916219484081908359246194899140311374659184878337828509415402787173920989328022158786958904149200072964793581"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001001011",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "4/5",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1/10",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "3/10",
        "0",
        "0",
        "0"
      ],
      "weight": "52218526332645057606846135510290996172153771882845384919102296997027602531648892680570625267326871210812317953502939685038714480624010814161785850834621604951053579384172786117787053992376570647251187751982319573165329242583584360744135221451908601977953281112237847758077515754863154658980765762584247536198486029139090800501676569557309671873126604893830689788358711578061488217722468172049757042986004463132732443921426284524721303032068132045221506491308367512967386547474470400/5513327412326850054836920193566724784511832795965272297463583119417266176560987473334279318031187469114431291067714805025906867977132598225599525437270247529826391710426733326390803038823992789034895254748967875443332184218275032602592483653657154102597486641736023253983309499666429605104117870075193379784429420737651904212275002404134075203109207945291354078023611186573518097011202046414427421672591984363346445893004808816587657652775808416161554658320535236649706520171543230389913"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001001011",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "weight": "6445903716340166155202430966258262941725622966154860024900940407814725103475274281023367169825436598242011820877616751175865568151714114882748797885245310061910434867201083823953787750932921985724535243304774861163595325433940362607976691840890965829540690384172547715298586170946422024607911414668031475507644928415053634976038516608903800345870288321507244910626442675237260108835754818191951685815311819181973205654502116508805576683916174342690025553864352611220838310725283195392/578899378294319255757876620324506102373742443576353591233676227538812948538903684700099328393274684257015285562110054527720221137598922813687950170913375990631771129594806999271034319076519242848664001748641626921549879342918878423272210783634001180772736097382282441668247497464975108535932376357895304877365089177453449942288875252434077896326466834255592178192479174590219400186176214873514879275622158358151376818765504925741704053541459883696963239123656199848219184618012039190940865"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001001100",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "-1/10",
        "0",
        "1/10",
        "0",
        "0",
        "0",
        "0",
        "0",
        "3/5",
        "-1/2",
        "-3/5",
        "1/2",
        "0",
        "0",
        "0",
        "0",
        "3/5",
        "-1/2",
        "-3/5",
        "1/2",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "9/10",
        "1",
        "-9/10",
        "0",
        "0"
      ],
      "weight": "4882216426599847736810887190261116712324263772674358737681904648831779427888578792913726594558050171731274087304199544403191068284720517075983250834937252364451889322357193482957342784764780625487015870640987721633996041534393776068698263415852511685573077003010396217493948213381296918461831651109642899373092086819368613623350038902927470437342420822022128413047741083809156249439985274566729306698341084562324211628804955845647320599626142603853235412800889509687792168505584175/463119502635455404606301296259604881898993954861082872986940982031050358831122947760079462714619747405612228449688043622176176910079138250950360136730700792505416903675845599416827455261215394278931201398913301537239903474335102738617768626907200944618188877905825953334597997971980086828745901086316243901892071341962759953831100201947262317061173467404473742553983339672175520148940971898811903420497726686521101455012403940593363242833167906957570591298924959878575347694409631352752692"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001001100",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/10",
        "-2/5",
        "-2/5",
        "7/10",
        "-2/5",
        "7/10",
        "4/5",
        "-1",
        "-1/10",
        "2/5",
        "2/5",
        "-7/10",
        "2/5",
        "-7/10",
        "-4/5",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "237588068675989528704374227691667597638691866484284640895848627714606186724310331346492232781033517214742503880958232708340593410256694586775503310944401121772988695535914038032929065481177498109441886298158149934527186171566775374597483298971845345849784982174940408570098286392409818770017355629355433540123525102631073197157397779976585539294337467041425633519524943893024074441628446182247594696600984847965574326346480027202697460061667406910883319439370200723116531194874275/38593291886287950383858441354967073491582829571756906082245081835920863235926912313339955226218312283801019037474003635181348075839928187579196678060891732708784741972987133284735621271767949523244266783242775128103325289527925228218147385575600078718182406492152162777883166497665007235728825090526353658491005945163563329485925016828938526421764455617039478546165278306014626679078414324900991951708143890543425121251033661716113603569430658913130882608243746656547945641200802612729391"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001001101",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "-1/10",
        "0",
        "1/10",
        "1/5",
        "-3/10",
        "-1/10",
        "-1/10",
        "1/5",
        "1/10",
        "-1/10",
        "3/10",
        "-3/10",
        "0",
        "-1/10",
        "-1/10",
        "1/5",
        "1/10",
        "-1/10",
        "3/10",
        "-3/10",
        "0",
        "-1/10",
        "3/5",
        "-3/10",
        "-3/10",
        "1/2",
        "-1",
        "1/10",
        "2/5"
      ],
      "weight": "677185368509258588129309958399696895681430459535947218873853778670207690223299443322932211427777111120718735763931232254875877975547978659266771187975839956640939182486240513385274397792968085248847071543491453904485511224000721512877160504989604124153635782002055258042097189355798419527054310387157030571470026789785868325130393460677490673737347197431893847806660260363475598355315143527138037205596736781853110168016492005642839287906946879528776135928536284018022937836256000/38593291886287950383858441354967073491582829571756906082245081835920863235926912313339955226218312283801019037474003635181348075839928187579196678060891732708784741972987133284735621271767949523244266783242775128103325289527925228218147385575600078718182406492152162777883166497665007235728825090526353658491005945163563329485925016828938526421764455617039478546165278306014626679078414324900991951708143890543425121251033661716113603569430658913130882608243746656547945641200802612729391"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001001101",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "2/5",
        "-1/2",
        "-1/2",
        "3/5",
        "-7/10",
        "4/5",
        "9/10",
        "-1",
        "-2/5",
        "1/2",
        "1/2",
        "-3/5",
        "7/10",
        "-4/5",
        "-9/10",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "1239368779346037743110473484947644813283735029758189591870389105858413821435824179128179056648626356413708184553004013954343529953656378931148473744088947159937097898862838269054257085109331968132546534520761321079778993746657499609246691481010848916118718058621199719435065161620685425450128215702650227400391111347077349169668125424452555437240834175072055663874360524868394628231765520040044473123978654859519193559612010464472258987224099615132673806014147851555659697776821700/115779875658863851151575324064901220474748488715270718246735245507762589707780736940019865678654936851403057112422010905544044227519784562737590034182675198126354225918961399854206863815303848569732800349728325384309975868583775684654442156726800236154547219476456488333649499492995021707186475271579060975473017835490689988457775050486815579265293366851118435638495834918043880037235242974702975855124431671630275363753100985148340810708291976739392647824731239969643836923602407838188173"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001001101",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "-3/10",
        "-1/2",
        "0",
        "1/2",
        "-1/10",
        "-2/5",
        "1/5",
        "7/10",
        "1/5",
        "3/5",
        "0",
        "-1/2",
        "1/5",
        "2/5",
        "-1/10",
        "-9/10",
        "1/5",
        "3/5",
        "0",
        "-1/2",
        "1/5",
        "2/5",
        "-1/10",
        "-9/10",
        "1/10",
        "-7/10",
        "-1/10",
        "2/5",
        "-3/10",
        "-2/5",
        "0",
        "1"
      ],
      "weight": "509366257614967592242600140510674423332065005891035385181864629492696388161790056971759907287284816956684107334573241729178295724324953129566850289102171581032228684162048017064904245982282240911185018904557961408772416495379268936058863759715968458556461984655311487479966403756949834023522950033931796185750826184929111939490155248088798581422863453850371457012101287929735216049101317721919015732425671909612685703508158705739803328104817014773873036623957280302708082063053925/115779875658863851151575324064901220474748488715270718246735245507762589707780736940019865678654936851403057112422010905544044227519784562737590034182675198126354225918961399854206863815303848569732800349728325384309975868583775684654442156726800236154547219476456488333649499492995021707186475271579060975473017835490689988457775050486815579265293366851118435638495834918043880037235242974702975855124431671630275363753100985148340810708291976739392647824731239969643836923602407838188173"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001001111",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1/5",
        "1/10",
        "3/5",
        "-1/2",
        "3/5",
        "-1/2",
        "-1",
        "9/10",
        "1/5",
        "-1/10",
        "-3/5",
        "1/2",
        "-3/5",
        "1/2",
        "1",
        "-9/10",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "464306148168456911854138856728155267558565989576667775584507132748428141222338147948183193342914791330427502258145993078560746119710557990909781619559707116457233401001721572268067458130249982181409267330842431575213068688436313315832302496526134998111587968645773293023346275066830999972043554002317098976406119546538021249699130808564616790874302834848227252722497180934138121821195336210966456838240637098860425179261614721534553152424649792277093722464900063602902970092145925/44106619298614800438695361548533798276094662367722178379708664955338129412487899786674234544249499752915450328541718440207254943817060785804796203498161980238611133683413866611126424310591942312279162037991743003546657473746200260820739869229257232820779893133888186031866475997331436840832942960601547038275435365901215233698200019233072601624873663562330832624188889492588144776089616371315419373380735874906771567144038470532701261222206467329292437266564281893197652161372345843119304"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001001111",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "3/10",
        "0",
        "-1/10",
        "1/10",
        "-1/10",
        "1/10",
        "0",
        "-4/5",
        "-1/10",
        "-2/5",
        "-1/5",
        "-1/10",
        "-1/5",
        "-1/10",
        "0",
        "4/5",
        "-1/10",
        "-2/5",
        "-1/5",
        "-1/10",
        "-1/5",
        "-1/10",
        "0",
        "4/5",
        "-2/5",
        "3/5",
        "2/5",
        "0",
        "2/5",
        "0",
        "0",
        "-1"
      ],
      "weight": "637232954281166066608981040674042043842745971878136750155689046721780730328654008304380624247156252732620104259830432758498784766053311140508733586200758975856566079375586176137885018483205701011394768363192490614099684874744532004787625426926723991483433050839298040276865507529111148757022782660748307132259299063048065530493181949791145169602878365051395151815764914488436270810706796785921163830942572398625941504513338347704804917851520711559027522056240492264435995500971250/115779875658863851151575324064901220474748488715270718246735245507762589707780736940019865678654936851403057112422010905544044227519784562737590034182675198126354225918961399854206863815303848569732800349728325384309975868583775684654442156726800236154547219476456488333649499492995021707186475271579060975473017835490689988457775050486815579265293366851118435638495834918043880037235242974702975855124431671630275363753100985148340810708291976739392647824731239969643836923602407838188173"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001001111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "2/5",
        "0",
        "-2/5",
        "0",
        "0",
        "0",
        "0",
        "0",
        "2/5",
        "0",
        "-2/5",
        "0",
        "0",
        "0",
        "0",
        "1",
        "-9/10",
        "-1",
        "9/10",
        "0",
        "0"
      ],
      "weight": "7078686343666927516193134828710027635543634690215107227403778395783002921524755660307954423999066646628775899973281987126454632361742939983028100790568653349178209792342416485330250385745534805113723244308688894639142048986104039874400957294387461167050729272366915885285538401515867096632499170002394419870263874360533989729067611647477777585304101804879590913492459764234525607271158621769011990485199905683573747504097951122484858251716652998134101173281455012908301265701227000/115779875658863851151575324064901220474748488715270718246735245507762589707780736940019865678654936851403057112422010905544044227519784562737590034182675198126354225918961399854206863815303848569732800349728325384309975868583775684654442156726800236154547219476456488333649499492995021707186475271579060975473017835490689988457775050486815579265293366851118435638495834918043880037235242974702975855124431671630275363753100985148340810708291976739392647824731239969643836923602407838188173"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001001111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "3/10",
        "2/5",
        "-3/10",
        "-7/10",
        "-3/10",
        "-7/10",
        "1/5",
        "1",
        "-3/10",
        "-2/5",
        "3/10",
        "7/10",
        "3/10",
        "7/10",
        "-1/5",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "1244010841015399691957027790014917162655107211552015683513904023340083562347215861215718928323626540637780199438640941641956014150124066273833614864359314537502097525482453497519586249575562882436614987809577496725895905624040194727026045220682076730327216626615007933610251312843528322069267023124910349479738557516059545646829255939484938004096600592751156970253003397693985916341559743515975071092767408834647233677883016667414799261808396208887740083795271978245981500001809500/16539982236980550164510760580700174353535498387895816892390749358251798529682962420002837954093562407343293873203144415077720603931397794676798576311810742589479175131280199979172409116471978367104685764246903626329996552654825097807777450960971462307792459925208069761949928498999288815312353610225580139353288262212955712636825007212402225609327623835874062234070833559720554291033606139243282265017775953090039337679014426449762972958327425248484663974961605709949119560514629691169739"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001001111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "3/10",
        "-1",
        "-1/10",
        "1/2",
        "-1/10",
        "1/2",
        "4/5",
        "-7/10",
        "1/10",
        "-1/10",
        "-7/10",
        "7/10",
        "-7/10",
        "7/10",
        "1/5",
        "-3/5",
        "1/10",
        "-1/10",
        "-7/10",
        "7/10",
        "-7/10",
        "7/10",
        "1/5",
        "-3/5",
        "4/5",
        "-9/10",
        "1/5",
        "1/5",
        "1/5",
        "1/5",
        "0",
        "-3/10"
      ],
      "weight": "77285994316960551712395225785279445637408958570249977747490299865096533757824811171171150786057552641131846303285859460806598556539189780315310883158861723039455190804468169410310669334525745870933044355377512595424037273277640584976810232423589325757311860411946138922261009572269030103641954175375827598547203770305263856171746148453657017878164625483719455318778751723060219435815971728945869417332367719562170391429360915676361007892178295136902289685769659348353076204202000/38593291886287950383858441354967073491582829571756906082245081835920863235926912313339955226218312283801019037474003635181348075839928187579196678060891732708784741972987133284735621271767949523244266783242775128103325289527925228218147385575600078718182406492152162777883166497665007235728825090526353658491005945163563329485925016828938526421764455617039478546165278306014626679078414324900991951708143890543425121251033661716113603569430658913130882608243746656547945641200802612729391"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001001111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-1/10",
        "-1/5",
        "0",
        "-1/10",
        "0",
        "-1/10",
        "1/10",
        "0",
        "0",
        "-1/10",
        "1/10",
        "0",
        "1/10",
        "0",
        "1/5",
        "1/10",
        "0",
        "-1/10",
        "1/10",
        "0",
        "1/10",
        "0",
        "1/5",
        "1/10",
        "1/10",
        "0",
        "1/5",
        "1/10",
        "1/5",
        "1/10",
        "-1",
        "1/5"
      ],
      "weight": "25574328947988064074913530607968401631285747188073619771228233302276092942704557860982592652359715567403981365306177548415521100806365504107515289707959784690629756928589289009364675540336946493427209159787468803493225287893595231917922185709149603664539552064466688800456522501111575189357604621130541130222023458621587447122630895692155854470873729617432404180984049044441665056753113483989024957735296816998207843887074258630868511652246031314080690141377998325630564734442226055000/58700396959043972533848689300904918780697483778642254151094769472435632981844833628590071899078052983661349955997959529110830423352530773307958147330616325450061592540913429726082879954359051224854529777312260969845157765371974272119802173460487719730355440274563439585160296242948476005543542962690583914564820042593779824148091950596815498687503736993517046868717388303448247178878268188174408758548086857516549609422822199470208791029104032206872072447138738664609425320266420773961403711"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001001111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/10",
        "-3/10",
        "-2/5",
        "1/2",
        "-2/5",
        "1/2",
        "-1/5",
        "1/10",
        "1/5",
        "-3/10",
        "1/5",
        "0",
        "1/5",
        "0",
        "2/5",
        "-3/5",
        "1/5",
        "-3/10",
        "1/5",
        "0",
        "1/5",
        "0",
        "2/5",
        "-3/5",
        "-1",
        "1/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "-3/5"
      ],
      "weight": "164715455736833904532938141640588255603035571779241606113756320125697349082055994037647531731273118841487467490887689416008446620306334284223246988326234553485068117419690056074013717187716123914763289546449517999758926789843018693274492945796552806801687507240615776206427019758646861645625320620328106776078964472263011381610156131655807681482808656034088660581651573484070860544697766894742551510342573934362326429112537503387637989816141931663507510398329064561454213025110000/3508481080571631853078040123178824862871166324705173280204098348720078475993355664849086838747119298527365367043091239561940734167266198870836061641899248428071340179362466662248692842887995411204024253022070466191211389957084111656195216870509098065289309681104742070716651499787727930520802280956941241681000540469414848135084092438994411492887677783367225322378661664183147879916219484081908359246194899140311374659184878337828509415402787173920989328022158786958904149200072964793581"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001001111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "4/5",
        "-1",
        "-4/5",
        "4/5",
        "-4/5",
        "4/5",
        "-9/10",
        "1",
        "-4/5",
        "1",
        "4/5",
        "-4/5",
        "4/5",
        "-4/5",
        "9/10",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "2300308272752098817594925521380806648241601605502104245801541089371629302326490389267353540217289444386755401106641146190861755158101019908934702988590550155605316666783559041551860524373374728352067560118790368805219539300545128619005901294942029701633545870944279736018441937798882189043012988862067730432765832330861551388457875620522238460007570343005245679876916186913096611107731911200216526163067144304406544452676140936215957920874290410698061522134754031449015393973199500/115779875658863851151575324064901220474748488715270718246735245507762589707780736940019865678654936851403057112422010905544044227519784562737590034182675198126354225918961399854206863815303848569732800349728325384309975868583775684654442156726800236154547219476456488333649499492995021707186475271579060975473017835490689988457775050486815579265293366851118435638495834918043880037235242974702975855124431671630275363753100985148340810708291976739392647824731239969643836923602407838188173"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001001111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-2/5",
        "2/5",
        "-3/10",
        "3/5",
        "-3/10",
        "3/5",
        "0",
        "-1",
        "1/10",
        "-7/10",
        "0",
        "1/10",
        "0",
        "1/10",
        "1/5",
        "1/2",
        "1/10",
        "-7/10",
        "0",
        "1/10",
        "0",
        "1/10",
        "1/5",
        "1/2",
        "3/5",
        "7/10",
        "-1/5",
        "-3/5",
        "-1/5",
        "-3/5",
        "0",
        "-1/5"
      ],
      "weight": "13123564462617191572158351460038903469882237621820487729787260409913056528908136016262541405037373519242227890708823854634409078676328328854948681176755718029221685894022057451933867555433773342290688643210613134875301664358999786995177461739783183696274384893480271770435480430716090232412502580701151974594011487820983579260686814193938516001217663007243198827093425726439492184460828189873209189894980108218864110355894413161373104397032267239972267353168395684710427343786150000/115779875658863851151575324064901220474748488715270718246735245507762589707780736940019865678654936851403057112422010905544044227519784562737590034182675198126354225918961399854206863815303848569732800349728325384309975868583775684654442156726800236154547219476456488333649499492995021707186475271579060975473017835490689988457775050486815579265293366851118435638495834918043880037235242974702975855124431671630275363753100985148340810708291976739392647824731239969643836923602407838188173"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001010110",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "1/10",
        "-1/10",
        "0",
        "0",
        "-1/5",
        "1/5",
        "0",
        "2/5",
        "-7/10",
        "-1/2",
        "4/5",
        "-3/5",
        "1",
        "3/5",
        "-1",
        "-2/5",
        "1/2",
        "7/10",
        "-4/5",
        "3/5",
        "-3/5",
        "-1",
        "1",
        "0",
        "1/10",
        "-1/10",
        "0",
        "0",
        "-1/5",
        "1/5",
        "0"
      ],
      "weight": "132654692058420783578945858514490283192120627111797058052537554929825702045691754064877720455709493841410331652764309516225922894799964791960230717720628680439935385623786089931932657103897648487178826224049293413428185087203238178439923861574830108340622676884219841551678998844267751645513386198558746913264834635251228237057761721836124717135117056458195793892861238289110865370114200295609264179187753684807271425589437689313549616890029127711323248565944774512783073372556825/88213238597229600877390723097067596552189324735444356759417329910676258824975799573348469088498999505830900657083436880414509887634121571609592406996323960477222267366827733222252848621183884624558324075983486007093314947492400521641479738458514465641559786267776372063732951994662873681665885921203094076550870731802430467396400038466145203249747327124661665248377778985176289552179232742630838746761471749813543134288076941065402522444412934658584874533128563786395304322744691686238608"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001010111",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "1/10",
        "1/10",
        "1/10",
        "1/10",
        "0",
        "-2/5",
        "-2/5",
        "2/5",
        "-3/10",
        "-1/5",
        "1/10",
        "0",
        "1/10",
        "3/5",
        "3/10",
        "-3/5",
        "-3/10",
        "1/10",
        "-1/5",
        "0",
        "1/10",
        "3/10",
        "3/5",
        "-3/5",
        "1",
        "-2/5",
        "-2/5",
        "3/10",
        "-3/5",
        "-1/10",
        "-1/10",
        "1/2"
      ],
      "weight": "425192036751524177729902096698828339467590275825534206013681579248827830930078323486121478600891972156437266855781632064932937356610105502458056055678625248319079225184714171439895947402788406877493655459583354699581701162373050980948961847428859641269290352947917901790316486514677956866037759212475103935657855099387501048947833948599018091917849527127270209192983152517174327298739409712500021312503155179519524530315168780540894015710617059511869051138938337563826664170395725/463119502635455404606301296259604881898993954861082872986940982031050358831122947760079462714619747405612228449688043622176176910079138250950360136730700792505416903675845599416827455261215394278931201398913301537239903474335102738617768626907200944618188877905825953334597997971980086828745901086316243901892071341962759953831100201947262317061173467404473742553983339672175520148940971898811903420497726686521101455012403940593363242833167906957570591298924959878575347694409631352752692"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001010111",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "1/10",
        "-1/2",
        "-1/2",
        "3/5",
        "1/10",
        "1/10",
        "1/10",
        "0",
        "-1/5",
        "1",
        "3/10",
        "-4/5",
        "-1/10",
        "-1/2",
        "1/5",
        "0",
        "-1/5",
        "3/10",
        "1",
        "-4/5",
        "-1/10",
        "1/5",
        "-1/2",
        "0",
        "1/10",
        "-3/5",
        "-3/5",
        "7/10",
        "1/5",
        "0",
        "0",
        "1/10"
      ],
      "weight": "196787921737212414346672005822479269687703057230024884114066896491066790990167933041466461596613450884489773906874994378252872996406720518843818061573451083100020933089048978124809981554629918859451264306584139554602762129278197663567252007821200863343009899379687442642266554893214294078911125979674657650373175993111648217425237970015621496528847574148314432204874854237388074116939553062248124477226764325611205291872414534794886822317752493654329934891233116559710216010901975/38593291886287950383858441354967073491582829571756906082245081835920863235926912313339955226218312283801019037474003635181348075839928187579196678060891732708784741972987133284735621271767949523244266783242775128103325289527925228218147385575600078718182406492152162777883166497665007235728825090526353658491005945163563329485925016828938526421764455617039478546165278306014626679078414324900991951708143890543425121251033661716113603569430658913130882608243746656547945641200802612729391"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001010111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/5",
        "-1/2",
        "-1/2",
        "9/10",
        "-2/5",
        "1/5",
        "1/5",
        "-3/10",
        "0",
        "-1/2",
        "3/10",
        "1/10",
        "-1/10",
        "1",
        "-7/10",
        "0",
        "0",
        "3/10",
        "-1/2",
        "1/10",
        "-1/10",
        "-7/10",
        "1",
        "0",
        "-1/10",
        "2/5",
        "2/5",
        "-1/2",
        "4/5",
        "-2/5",
        "-2/5",
        "-1/10"
      ],
      "weight": "701321435383404560291529676824190111957222381714474042651564267442097663139187143043864436839701911204218102832331562111800581903712090019827433561334538741783716200353012810878163326041024551731503237048110296266592775297726255562267242558374470091111976880334181613857867012618530640937444530197576029835628438670539821933218021361818710936629915556101816267202981616829319081843906102388468734041754532671489493965573082331154925713519150056750692138688797937476276136353413000/18281032998767976497617156431300192706539235060305902881063459817015145743333800569476820896629726871274166912487685932454322772766281773063830005397264504967319088302993905240137925865574291879431494792062367165943680400302701423892806656325284247813875876759440498157944657814683424480082075042880904364548371237182740524493332902708444565147151584239650279311341447618638507374300301522321522503440699737625832952171542260812895917480256627906219891761799669468891132145831959132345501"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001011110",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "3/5",
        "-1",
        "0",
        "1/5",
        "-3/10",
        "3/10",
        "1/10",
        "1/5",
        "-3/10",
        "3/10",
        "1/10",
        "-3/10",
        "-1/5",
        "3/10",
        "-1/5",
        "0",
        "-7/10",
        "9/10",
        "1/10",
        "-1/10",
        "1/5",
        "-2/5",
        "0",
        "-1/10",
        "1/5",
        "-2/5",
        "0",
        "0",
        "2/5",
        "-1/10",
        "-1/10"
      ],
      "weight": "96413815333950832757263988273875552748664132038049029202574955503695711978010569131292535481991975537493465427427759482566902929366810689109826648230384040040088618683877918995932301055931143313790176400543677896202286657059346740825417887649823431800556384303809170171691310011672226412917268507831257999928287848745009123728487372514699660341948753027599758910962930505850969651044818839144391929370059898329456741570563974292440268734354874666874654229246002030707529633543550/16539982236980550164510760580700174353535498387895816892390749358251798529682962420002837954093562407343293873203144415077720603931397794676798576311810742589479175131280199979172409116471978367104685764246903626329996552654825097807777450960971462307792459925208069761949928498999288815312353610225580139353288262212955712636825007212402225609327623835874062234070833559720554291033606139243282265017775953090039337679014426449762972958327425248484663974961605709949119560514629691169739"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001011110",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "-7/10",
        "1/10",
        "-2/5",
        "1",
        "7/10",
        "-1/10",
        "2/5",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "4/5",
        "-1/5",
        "3/10",
        "-9/10",
        "-4/5",
        "1/5",
        "-3/10",
        "9/10",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "118999455279598285974170691650776319159949412996443568061676914096436300110666234318784243611877232303509786270932201855159906946237033939320509067585403898678267669225427056136529401367816724097330987699583357105119424178639511068569287576057005574164781467403665780716259085598667335841561607609188020761851370299184545635500865801428936348779712540477254417748349343635808258575909515812901359017315083172071226010753845663362612874306865708144178642139381355786617150193807475/28067848644573054824624320985430598902969330597641386241632786789760627807946845318792694709976954388218922936344729916495525873338129590966688493135193987424570721434899733297989542743103963289632194024176563729529691119656672893249561734964072784522314477448837936565733211998301823444166418247655529933448004323755318785080672739511955291943101422266937802579029293313465183039329755872655266873969559193122490997273479026702628075323222297391367914624177270295671233193600583718348648"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001011110",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "-1/10",
        "-9/10",
        "-1/10",
        "0",
        "1/5",
        "1/5",
        "0",
        "3/5",
        "1/5",
        "1/5",
        "0",
        "3/5",
        "-1/5",
        "2/5",
        "-1/5",
        "-1",
        "-3/10",
        "1",
        "1",
        "-7/10",
        "-1/10",
        "-1/10",
        "-4/5",
        "-1/10",
        "-1/10",
        "-1/10",
        "-4/5",
        "-1/10",
        "3/10",
        "-4/5",
        "7/10",
        "4/5"
      ],
      "weight": "105790330400398536252338315717284716779294131447554255901367463064064043919425746082182279169426714711947484421147885673475188385606897120337092575709857836146397664229882248076211086340046427028611272922203230614198691778823082815652990217963821846501037918709037925973392741428293794653482974256934271678800806727572131076982543900403042999776134254461448926028867277984805626279237740361733790890568369316459042063469134819691140836398214803414445544693642871352532321683060825/42101772966859582236936481478145898354453995896462079362449180184640941711920267978189042064965431582328384404517094874743288810007194386450032739702790981136856082152349599946984314114655944934448291036264845594294536679485009339874342602446109176783471716173256904848599817997452735166249627371483294900172006485632978177621009109267932937914652133400406703868543939970197774558994633808982900310954338789683736495910218540053942112984833446087051871936265905443506849790400875577522972"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001011110",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "-1/10",
        "0",
        "1/10",
        "0",
        "1/10",
        "0",
        "0",
        "3/10",
        "1/10",
        "0",
        "0",
        "3/10",
        "1/2",
        "-3/10",
        "-3/10",
        "-1/5",
        "1/5",
        "0",
        "-1/10",
        "1/5",
        "3/10",
        "0",
        "-1/10",
        "-3/10",
        "3/10",
        "0",
        "-1/10",
        "-3/10",
        "-1",
        "3/5",
        "3/5",
        "0"
      ],
      "weight": "2331588458633646707294447182425603518441873525645622278390816686091218336730846592244081068800200139329800150426040111245789827284390974990939123613614766215985145141126093885112026851808743601677161648421777027398185122551774207787654680967158157869952777658627009923986731499274894906772947290923872520211223334283923695823447145440295228176572984015302287368979917492584271389505046139562574951827919660232579097942423631860003271501404875893410668116978700549098806059845145625/66159928947922200658043042322800697414141993551583267569562997433007194118731849680011351816374249629373175492812577660310882415725591178707194305247242970357916700525120799916689636465887913468418743056987614505319986210619300391231109803843885849231169839700832279047799713995997155261249414440902320557413153048851822850547300028849608902437310495343496248936283334238882217164134424556973129060071103812360157350716057705799051891833309700993938655899846422839796478242058518764678956"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001011110",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "-3/5",
        "2/5",
        "1/2",
        "-3/10",
        "3/5",
        "-2/5",
        "-1/2",
        "3/10",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "-4/5",
        "-9/10",
        "3/5",
        "-1",
        "4/5",
        "9/10",
        "-3/5",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "3733070672809753762107950545793046383484279724771927931360151838893702643663324336532690061016779308350840526348602790257918352414724027322572069355480354444521154479705495722134032372479361179427981186022608181132494415870932564874311627765939723913053306553234075541487626449287387223205174313914671740625896790343298188211624311302285610172752183106705172328565470785066201945492986846365042626967419220329434374851307232685886215336497101163495532533127223954265123287183141725/463119502635455404606301296259604881898993954861082872986940982031050358831122947760079462714619747405612228449688043622176176910079138250950360136730700792505416903675845599416827455261215394278931201398913301537239903474335102738617768626907200944618188877905825953334597997971980086828745901086316243901892071341962759953831100201947262317061173467404473742553983339672175520148940971898811903420497726686521101455012403940593363242833167906957570591298924959878575347694409631352752692"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001011110",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-1/5",
        "3/5",
        "-1/10",
        "0",
        "1/5",
        "-1/5",
        "0",
        "-3/10",
        "1/5",
        "-1/5",
        "0",
        "-3/10",
        "1/10",
        "1/10",
        "-7/10",
        "1",
        "-1/5",
        "1/5",
        "-1/5",
        "1/5",
        "-1/10",
        "1/5",
        "3/5",
        "-1/2",
        "-1/10",
        "1/5",
        "3/5",
        "-1/2",
        "-3/10",
        "-1/5",
        "1/2",
        "-1/10"
      ],
      "weight": "5530215450107839636952236773846821126079930589056554412419092051735625562306118235152557706434680279465965832530716974074951189993383946655312693593405639722908159485538946250633798946858281099937157214374946454660662284949360325021978569138135230901239807843312405642351790682812320119026384211448184150637723058167679485235538654993657784751449878949207999907608620801944911378820920581436470467709560397559426324991542782026330508915686769573913084514753346960558962116321360900/115779875658863851151575324064901220474748488715270718246735245507762589707780736940019865678654936851403057112422010905544044227519784562737590034182675198126354225918961399854206863815303848569732800349728325384309975868583775684654442156726800236154547219476456488333649499492995021707186475271579060975473017835490689988457775050486815579265293366851118435638495834918043880037235242974702975855124431671630275363753100985148340810708291976739392647824731239969643836923602407838188173"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001011111",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "3/10",
        "-1/10",
        "-1/2",
        "2/5",
        "-3/10",
        "1/10",
        "1/2",
        "-2/5",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-7/10",
        "3/5",
        "1",
        "-4/5",
        "7/10",
        "-3/5",
        "-1",
        "4/5",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "97471192830505934944136043726926121429922630653058368676236567085813626539747973859993982567478190810930006078580302449993094231143921821483310113528973578646136707910205923326766884170167053328367618808671810153964914088983168630024659770429143295440582593055377295050757235845742892604181419647102219628361563231257482896986574405972748432076897616628818677371077140205132909619278751927941799606618588932021848602683554116356133970525110048494791224864305752959498971197819625/42101772966859582236936481478145898354453995896462079362449180184640941711920267978189042064965431582328384404517094874743288810007194386450032739702790981136856082152349599946984314114655944934448291036264845594294536679485009339874342602446109176783471716173256904848599817997452735166249627371483294900172006485632978177621009109267932937914652133400406703868543939970197774558994633808982900310954338789683736495910218540053942112984833446087051871936265905443506849790400875577522972"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001011111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "2/5",
        "-9/10",
        "3/5",
        "-7/10",
        "0",
        "2/5",
        "-1/10",
        "7/10",
        "0",
        "2/5",
        "-1/10",
        "7/10",
        "-1/2",
        "2/5",
        "-3/10",
        "-9/10",
        "1/5",
        "1",
        "-1/10",
        "-1/2",
        "-1/10",
        "-7/10",
        "0",
        "-1/10",
        "-1/10",
        "-7/10",
        "0",
        "-1/10",
        "0",
        "3/10",
        "0",
        "9/10"
      ],
      "weight": "948222201326375677393884254261136485119505583037124195083618095636740257354937435346934625519910526848369374964685640591117400717602200258641147478713077874145568209614580101990456632811240372877678756813495782807442953457131648940291354209322116833293401685211229796106628288025528002038612515470453825886530468375673521318015180910954872956938658616157909284519409291705404137057179574725052575661970585024074400813628451610948596667268642278018954926851007136042125136996400000/38593291886287950383858441354967073491582829571756906082245081835920863235926912313339955226218312283801019037474003635181348075839928187579196678060891732708784741972987133284735621271767949523244266783242775128103325289527925228218147385575600078718182406492152162777883166497665007235728825090526353658491005945163563329485925016828938526421764455617039478546165278306014626679078414324900991951708143890543425121251033661716113603569430658913130882608243746656547945641200802612729391"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001110100",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "-3/10",
        "0",
        "1/10",
        "-1/5",
        "2/5",
        "0",
        "1/5",
        "-1/5",
        "3/10",
        "2/5",
        "-7/10",
        "0",
        "0",
        "0",
        "0",
        "-3/10",
        "3/5",
        "1/10",
        "-3/10",
        "2/5",
        "-3/5",
        "1/5",
        "-2/5",
        "3/10",
        "-2/5",
        "-7/10",
        "1",
        "0",
        "0"
      ],
      "weight": "2302933673218368801526087332461021055935560202297196135659866201892817808949882080383064584248255208285802269723980484985988792015434609846891782031743332795697826463110410198501690460548709950996470323148450023454657290203306168875122293393805318904777250206156077423262879726277597009396094527164297904190046587629618202802053535530510158902039288623615266068183009103245463302296246962054681326700586204900162241924125267950390002853030719692297410869775874627347011951884284150/38593291886287950383858441354967073491582829571756906082245081835920863235926912313339955226218312283801019037474003635181348075839928187579196678060891732708784741972987133284735621271767949523244266783242775128103325289527925228218147385575600078718182406492152162777883166497665007235728825090526353658491005945163563329485925016828938526421764455617039478546165278306014626679078414324900991951708143890543425121251033661716113603569430658913130882608243746656547945641200802612729391"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001110100",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "-1/5",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "-7/10",
        "0",
        "1/2",
        "0",
        "-7/10",
        "0",
        "-7/10",
        "0",
        "1",
        "1/5",
        "0",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "7/10",
        "0",
        "-1/2",
        "0",
        "7/10",
        "0",
        "7/10",
        "0",
        "-1",
        "0"
      ],
      "weight": "453685748310587569637845376136649186361000686219483500575137842506950183421367315173651958839990722793006051391155195547215669670646275211237909040918375056137031621799397813141619692901227890346885423919419616651430836562035939811247661400792436061564381374366950090517400193298398872358997853920156945442502896632553026741573790507660247522634183932413889405199020504443947452377977420314845403991093174958581220065196943534584583671999109788542666907710088179958453594753503525/38593291886287950383858441354967073491582829571756906082245081835920863235926912313339955226218312283801019037474003635181348075839928187579196678060891732708784741972987133284735621271767949523244266783242775128103325289527925228218147385575600078718182406492152162777883166497665007235728825090526353658491005945163563329485925016828938526421764455617039478546165278306014626679078414324900991951708143890543425121251033661716113603569430658913130882608243746656547945641200802612729391"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001110100",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "1/10",
        "1/5",
        "1/10",
        "-1/10",
        "1/10",
        "-1/10",
        "3/10",
        "-1/5",
        "1/10",
        "-1/10",
        "3/10",
        "-1/5",
        "3/10",
        "-1/5",
        "-9/10",
        "1",
        "1/5",
        "-9/10",
        "-1/10",
        "9/10",
        "-1/10",
        "9/10",
        "-1/5",
        "-2/5",
        "-1/10",
        "9/10",
        "-1/5",
        "-2/5",
        "-1/5",
        "-2/5",
        "1",
        "-2/5"
      ],
      "weight": "59571789978975124050905037040274989275005512778255567783678139489068364338657886365129579696875925586779363978874736766267571458047519349342491957822052732605918555437157100391116888574824444288420999005616138028761071949324671031262763765804627058406743107267816599290544222101232892079776434942643988222224691487558701227900929066939898179105734007323168865578643884546680334869809868504890296326588154293947146937354861057256550289573368353939559048136558370378758266564080275/77186583772575900767716882709934146983165659143513812164490163671841726471853824626679910452436624567602038074948007270362696151679856375158393356121783465417569483945974266569471242543535899046488533566485550256206650579055850456436294771151200157436364812984304325555766332995330014471457650181052707316982011890327126658971850033657877052843528911234078957092330556612029253358156828649801983903416287781086850242502067323432227207138861317826261765216487493313095891282401605225458782"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001110101",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "2/5",
        "-1/2",
        "-1/2",
        "3/5",
        "-2/5",
        "1/2",
        "1/2",
        "-3/5",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-4/5",
        "9/10",
        "9/10",
        "-1",
        "4/5",
        "-9/10",
        "-9/10",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "390058871787814064154097660024858219109990119177681601114614093887664091964100728952905725439632581161335637166135239637946750171352828919131478188747247514655509965484297699810116906816892741787272546396687509432719229598382330090260726235741625719528598093150382074658267984583060166815589972533841621648548511271438240768627951217493909056215167427686102843539104897840965002980657073884578613213350131383986488284657797038484232333612461499236179182163515575504471917630227075/54484647368877106424270740736424103752822818218950926233757762591888277509543876207068172084072911459483791582316240426138373754126957441288277663144788328530049047491275952872567935913084164032815435458695682533792929820510012086896208073753788346425669279753626582745246823290821186685734811892507793400222596628466207053391894141405560272595432172635820440300468628196726531782228349635154341578882085492531894288824988698893336852098019753759714187211638230573950040905224662512088552"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001110111",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "-1/5",
        "3/10",
        "1/5",
        "-3/10",
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "-7/10",
        "-1/2",
        "7/10",
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "-7/10",
        "-1/2",
        "7/10",
        "0",
        "0",
        "0",
        "0",
        "-9/10",
        "1",
        "9/10",
        "-1",
        "0",
        "0"
      ],
      "weight": "2126968275063171047017004485618777794641396249538216439841087167593232774706264707687301504545140797983709192547339952729233102943205001885356670675535334168725654353080151092990233739848564827865221653782413744564907071137844870340627475969805908294647244068144687501043245767494051941103028735330930458603261623943384288778628336091524544527299312947261484133151875467819143780898488945752514534637313576079151550339462508072608953096912744168694720696943717013767435791635502225/463119502635455404606301296259604881898993954861082872986940982031050358831122947760079462714619747405612228449688043622176176910079138250950360136730700792505416903675845599416827455261215394278931201398913301537239903474335102738617768626907200944618188877905825953334597997971980086828745901086316243901892071341962759953831100201947262317061173467404473742553983339672175520148940971898811903420497726686521101455012403940593363242833167906957570591298924959878575347694409631352752692"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001110111",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "1/10",
        "1/10",
        "0",
        "-1/5",
        "0",
        "-1/5",
        "-1/5",
        "1/2",
        "-1/10",
        "-1/2",
        "1/10",
        "3/5",
        "1/10",
        "3/5",
        "0",
        "-7/10",
        "-2/5",
        "1/10",
        "1/10",
        "3/10",
        "1/10",
        "3/10",
        "1/2",
        "-9/10",
        "3/5",
        "1/5",
        "-3/10",
        "-1/2",
        "-3/10",
        "-1/2",
        "-1/10",
        "1"
      ],
      "weight": "1222392437071224540509562461400043182129917596587493110158485380861479640422264985647872114806916707527057205565986727587802088968560007271403005794410515567291051979045808884960390487787386029348480956545933136961320466893314289275580255580962196018967103221060443537647368769378281129638459505436947394513440463116877591538666417695696560458140013381257662219698729767804485318476447668474501365659823175510796253607829760243231907428723299347834838254542785427382489029395226325/463119502635455404606301296259604881898993954861082872986940982031050358831122947760079462714619747405612228449688043622176176910079138250950360136730700792505416903675845599416827455261215394278931201398913301537239903474335102738617768626907200944618188877905825953334597997971980086828745901086316243901892071341962759953831100201947262317061173467404473742553983339672175520148940971898811903420497726686521101455012403940593363242833167906957570591298924959878575347694409631352752692"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001110111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-1/10",
        "1/10",
        "-3/10",
        "1/10",
        "-3/10",
        "1/10",
        "7/10",
        "-2/5",
        "1/10",
        "1/5",
        "1/10",
        "-1/5",
        "1/10",
        "-1/5",
        "-3/10",
        "3/10",
        "-1/10",
        "0",
        "-2/5",
        "1/10",
        "-2/5",
        "1/10",
        "1",
        "-3/10",
        "1/10",
        "2/5",
        "1/10",
        "-1/5",
        "1/10",
        "-1/5",
        "-1/2",
        "1/5"
      ],
      "weight": "1392940324545927814174436311043359808199141775434525875116992862875798284460428098537568238868496734031147007660085925076577197071906465512959664046009414810481311144075945450468507730732149028335418246630155580109370399567461468692406709588825651991303811651080403017197371845978385000374483339084884100943410951776721433578017270733287797601964092462720827472529553418251608877261667649753873642199628680277149436018213147387042326648852334220144922564328823610714793607459255200/5513327412326850054836920193566724784511832795965272297463583119417266176560987473334279318031187469114431291067714805025906867977132598225599525437270247529826391710426733326390803038823992789034895254748967875443332184218275032602592483653657154102597486641736023253983309499666429605104117870075193379784429420737651904212275002404134075203109207945291354078023611186573518097011202046414427421672591984363346445893004808816587657652775808416161554658320535236649706520171543230389913"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001110111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/5",
        "-1/2",
        "-1/10",
        "2/5",
        "-1/10",
        "2/5",
        "3/10",
        "-1/5",
        "-1/10",
        "-1/10",
        "0",
        "1/5",
        "0",
        "1/5",
        "3/10",
        "-1",
        "1/2",
        "-3/10",
        "-2/5",
        "-1/5",
        "-2/5",
        "-1/5",
        "0",
        "1/2",
        "-1/5",
        "4/5",
        "-3/10",
        "0",
        "-3/10",
        "0",
        "2/5",
        "-1/10"
      ],
      "weight": "31525118729631681310869975112499164282067151157971998720701738094391019898378958974636011427460287575989376279104597390602706165673637641358125693834030565802063736282389375455791135072410466548691437621265385874656984920816033199772253191375979112553346702065847144141540502093585107733881523359191832627788916826725144960300285963600918822289472205372047978540767192623262890048742130279504739818904323854288571712072198092873894207811965828522061381538743044479966664861300200/324313377195697062049230599621572046147754870350898370439034301142192128032999263137310548119481615830260664180453812060347462822184270483858795613957073384107434806495690195670047237577881928766758544396998110320196010836369119564858381391391597300152793331866824897293135852921554682653183404122070198810848789455155994365427941317890239717829953408546550239883741834504324593941835414494966318921917175550785085052529694636269862214869165200950679685783560896273512148245384895905289"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001111111",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "1/5",
        "-1/5",
        "0",
        "0",
        "-3/5",
        "1/2",
        "-1/5",
        "1/5",
        "1/10",
        "-1/10",
        "1/2",
        "-1/2",
        "0",
        "0",
        "0",
        "0",
        "-3/5",
        "3/5",
        "-1/10",
        "1/10",
        "1",
        "-1",
        "7/10",
        "-3/5",
        "-1/10",
        "1/10",
        "-9/10",
        "9/10",
        "0",
        "0"
      ],
      "weight": "2595464710953356085578068704377835154869949637956851655081094466207215668285754900603089863978618144102981534491395252476302955495701536616469822601053301072644916177035898254254104305714877100407052887372848925923303033668823122673701236781009979611929785978529895739865878889546156130699780668866769747031346186850787408147103629070877554134794763041899066826998392108916549283921618234802205984555161889436713431821988473446772048162591553115000517606238795658652200217981787775/77186583772575900767716882709934146983165659143513812164490163671841726471853824626679910452436624567602038074948007270362696151679856375158393356121783465417569483945974266569471242543535899046488533566485550256206650579055850456436294771151200157436364812984304325555766332995330014471457650181052707316982011890327126658971850033657877052843528911234078957092330556612029253358156828649801983903416287781086850242502067323432227207138861317826261765216487493313095891282401605225458782"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001111111",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "-1/10",
        "-4/5",
        "-1/10",
        "9/10",
        "-1/10",
        "9/10",
        "0",
        "-7/10",
        "-1/10",
        "9/10",
        "0",
        "-7/10",
        "0",
        "-7/10",
        "1/5",
        "2/5",
        "2/5",
        "3/10",
        "0",
        "-7/10",
        "0",
        "-7/10",
        "-3/10",
        "9/10",
        "0",
        "-7/10",
        "-3/10",
        "9/10",
        "-3/10",
        "9/10",
        "2/5",
        "-1"
      ],
      "weight": "222816202027823820327242562400322217926133197299524765721764131192192016125818445968572595559470131036579107553559111349612780430259087690408773401475387517657420866340500863940729062288612091817007382532947920250222338509277147571866097611046778578062043417380025620312824302183048708113157330858615969450153963532863989120457802295679626510598763114375337382870773841062605822239293681570557200718046949069426872568626489713080520370405850341981836124631409681386910182256625/58966068581035829463496472658467644754137249154708794625278963844034932369636229661329190567178475605501938941900693101881356876760776451610690111628558797110442692090125490121826770468705805230319735344908747330944729242976203557246978434798472236391416969430331799507842882349373578664215164385830945238336143537301089884623262057798225403241809710644827316342498515364422653443970075362721148894894031918324560918641762661139974948158030036536487215597011072049729481499160890164598"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001111111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "3/10",
        "-9/10",
        "-1/5",
        "-1/10",
        "-1/5",
        "-1/10",
        "-1/2",
        "9/10",
        "-1/5",
        "-1/10",
        "-1/2",
        "9/10",
        "-1/2",
        "9/10",
        "-1/5",
        "1/2",
        "-4/5",
        "7/10",
        "3/5",
        "-1/10",
        "3/5",
        "-1/10",
        "3/10",
        "-1/2",
        "3/5",
        "-1/10",
        "3/10",
        "-1/2",
        "3/10",
        "-1/2",
        "0",
        "-1"
      ],
      "weight": "3659219301677667358068515914186469143184987195776098933526099189354871585565056050802852614705562712316038372943054345866742336533605301722867458612130235399846607309750767359920481110392682588682511267297571172381875918989340622874529726050333537575843239839249293806535724133466857093920442411106763671214653102145530597264603812763532002137691971426731683632427378143239311636632479570387844264926825495217816448859599121733484175951812139100205391320940965188531493831345968000/115779875658863851151575324064901220474748488715270718246735245507762589707780736940019865678654936851403057112422010905544044227519784562737590034182675198126354225918961399854206863815303848569732800349728325384309975868583775684654442156726800236154547219476456488333649499492995021707186475271579060975473017835490689988457775050486815579265293366851118435638495834918043880037235242974702975855124431671630275363753100985148340810708291976739392647824731239969643836923602407838188173"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0001111111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-1/10",
        "7/10",
        "1/10",
        "-3/10",
        "1/10",
        "-3/10",
        "0",
        "-2/5",
        "1/10",
        "-3/10",
        "0",
        "-2/5",
        "0",
        "-2/5",
        "1/10",
        "1",
        "-3/5",
        "-2/5",
        "1/5",
        "2/5",
        "1/5",
        "2/5",
        "0",
        "0",
        "1/5",
        "2/5",
        "0",
        "0",
        "0",
        "0",
        "-1/10",
        "-3/5"
      ],
      "weight": "11263628761576006522180674706203876671043950589982978981165471653439097050498265797994176064938967118108182723224550515885750321269128231300531344962236940459377030675960154866896665028160354561276282231538673887768197613740133526275100878648777765375823084012721333113260249932458050621836813408936074492498201410304935292448363263425977456984566286623259315901059036169980645361833825540386653693928854723108559941191220204508862782669220066869493992621686351615467474347216400000/115779875658863851151575324064901220474748488715270718246735245507762589707780736940019865678654936851403057112422010905544044227519784562737590034182675198126354225918961399854206863815303848569732800349728325384309975868583775684654442156726800236154547219476456488333649499492995021707186475271579060975473017835490689988457775050486815579265293366851118435638495834918043880037235242974702975855124431671630275363753100985148340810708291976739392647824731239969643836923602407838188173"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011011110",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "-1/10",
        "-1/10",
        "-1/10",
        "1",
        "0",
        "0",
        "0",
        "0",
        "-1/10",
        "-1/10",
        "-1/10",
        "-1/10",
        "1/10",
        "1/10",
        "1/10",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "1/10",
        "1/10",
        "1/10",
        "1/10",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "2286227093838339943939693340885146380334234876262047080352910906716723800303502888308348522701148186588468089336017393027677198925145513322482566823689229167201571590399983837435513675054724564673101244282261415804840546533005401758798882454792207627510496508826076110840840194834137185677651323399452268090043594043614805355867585852451950020186139866718151481509603762854914699904864590832245125913888044722401678994223998298488531653844449493025890055404115453378369655586160837475/4669788318240841996446871403951015892481522378182585635951654902146424451547156389914134582372415786339923303534354439856943117176631310697082798045367899657762953778731443127453010173883921892312556280772375790500502360032878952614395833654647609524900071185550411696123863146217465875523187835953688792677411719364791162867796927036301561697033499129661776904085998675027769828168488133313020026156685410755754439671375073067649746031901109728488836795597493345442301422585297116140256311"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011011110",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1/5",
        "3/10",
        "3/10",
        "0",
        "-1/5",
        "2/5",
        "2/5",
        "-1",
        "1/5",
        "-3/10",
        "-3/10",
        "0",
        "1/5",
        "-2/5",
        "-2/5",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "3852438777333924804762362785288699203639535517723759026713508115687821486283111280112330414355926849408110662778254584318747184662444929376471576579502701742061205176100582855420448838540766410404493651259065579376172757696120273766536637678418038813244875155989557703598481801972340060200101953109572647352875845138144494577130723900427467534279451012454312153981327823422334712030635908811648717700472320179617223901070475253593775695182522006267892906391791383256816739511617400/2270193640369879434344614197351004323034284092456288593073240107995344896230994841961173836836371310811824649263176684422432239755289893387011569297699513688752043645469831369690330663045173501367309810778986772241372075854583836954008669739741181101069553323067774281051950970450882778572283828854491391675941526186091960557995589225231678024809673859825851679186192841530272157592847901464764232453420228855495595367707862453889035504084156406654757800484926273914585037717694271337023"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011011110",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "-4/5",
        "1/5",
        "1/5",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/10",
        "-3/10",
        "-3/10",
        "9/10",
        "7/10",
        "-1/5",
        "-1/5",
        "0",
        "0",
        "0",
        "0",
        "1/10",
        "-1/10",
        "3/10",
        "3/10",
        "-1",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "8127568113563176639954778526667331428713194584644554102483260244251200469537496104846428040172451983949559501039190920598428422474027042134519165903099786032465300840802245551085303886614847304925267537053687841494104899475573559145014581812646217641283360180475844840771698326513181455260363612154321784263868784754163807659031998029083938122991589407712356473600732582228745423850689109016568906231902789601586365370343358741276079353635230476105084274078169644159596018307075200/3508481080571631853078040123178824862871166324705173280204098348720078475993355664849086838747119298527365367043091239561940734167266198870836061641899248428071340179362466662248692842887995411204024253022070466191211389957084111656195216870509098065289309681104742070716651499787727930520802280956941241681000540469414848135084092438994411492887677783367225322378661664183147879916219484081908359246194899140311374659184878337828509415402787173920989328022158786958904149200072964793581"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011011110",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1/5",
        "1/5",
        "0",
        "0",
        "3/10",
        "-3/10",
        "0",
        "0",
        "-3/10",
        "3/10",
        "0",
        "0",
        "-1/10",
        "1/10",
        "0",
        "0",
        "1",
        "-1",
        "0",
        "0",
        "-7/10",
        "7/10",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "16788102463666369931065756349746207410181370962202237500276348276657904149038056870639834938572386692165729831104847349829760774229558301131604387113863479699764599930096792994647957850782174848312924199428301357066710319432487052026626235295588885894549552729406980958890824500887509602330236273928817178736115310637876441373218479444972262578073406077039589408422775411742961914286135622344520993556392948955000858749344244826004529056581134414740276456235989171634400019557532800/38593291886287950383858441354967073491582829571756906082245081835920863235926912313339955226218312283801019037474003635181348075839928187579196678060891732708784741972987133284735621271767949523244266783242775128103325289527925228218147385575600078718182406492152162777883166497665007235728825090526353658491005945163563329485925016828938526421764455617039478546165278306014626679078414324900991951708143890543425121251033661716113603569430658913130882608243746656547945641200802612729391"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011011110",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/5",
        "1/5",
        "1/5",
        "0",
        "1/5",
        "-9/10",
        "-9/10",
        "-2/5",
        "-1/5",
        "-1/5",
        "-1/5",
        "0",
        "-1/5",
        "1",
        "1",
        "1/2",
        "0",
        "-1/10",
        "-1/10",
        "-1/10",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "120108182123508725499294619724911644092448884570386117882101310121748601000223298251635217024504703435837762852482854916314865169880244164724121930756083782656129779630701861402863003623520035521943164468668922043438613421592658538701641086402177588327162887582694104490533148060432194643760164714791424322138268111337268974237173522065201260982792318580523123327399937152381906535828810749862237951186536412858355034557941215369215441930775614999825188180366754126904135071447144000/38593291886287950383858441354967073491582829571756906082245081835920863235926912313339955226218312283801019037474003635181348075839928187579196678060891732708784741972987133284735621271767949523244266783242775128103325289527925228218147385575600078718182406492152162777883166497665007235728825090526353658491005945163563329485925016828938526421764455617039478546165278306014626679078414324900991951708143890543425121251033661716113603569430658913130882608243746656547945641200802612729391"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011011110",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "1/5",
        "1/10",
        "1/10",
        "0",
        "1/5",
        "1/10",
        "1/10",
        "0",
        "1/5",
        "0",
        "0",
        "1/5",
        "1/5",
        "1/10",
        "1/10",
        "0",
        "1/5",
        "0",
        "0",
        "1/5",
        "1/5",
        "0",
        "0",
        "1/5",
        "0",
        "-1",
        "-1",
        "1/10"
      ],
      "weight": "4475637781048705750182820392261684414404383771150628646044161981384289559255567250229399031254370525464802648532526317368320014453513802954982962569884078374116597955316077970833509493084687517053426809196248265673225733078329983298630009991456569912196907085140930824633002279029659470890589014040800595555654115037903500654249496054269751867071418440793697656654242140402528374649102305248513704200163884104738634556293388834546445492168163577001559701327339587686752125598211328/324313377195697062049230599621572046147754870350898370439034301142192128032999263137310548119481615830260664180453812060347462822184270483858795613957073384107434806495690195670047237577881928766758544396998110320196010836369119564858381391391597300152793331866824897293135852921554682653183404122070198810848789455155994365427941317890239717829953408546550239883741834504324593941835414494966318921917175550785085052529694636269862214869165200950679685783560896273512148245384895905289"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011011110",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "7/10",
        "-3/10",
        "-3/10",
        "0",
        "3/10",
        "-1/10",
        "-1/10",
        "0",
        "1/5",
        "-1/5",
        "-1/5",
        "9/10",
        "-1",
        "2/5",
        "2/5",
        "0",
        "-1/10",
        "0",
        "0",
        "-3/10",
        "-1/10",
        "1/10",
        "1/10",
        "-3/5",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "2523421353656473023182452279043129191137514237085520997662147259181300469635074036125545331525256036710473241826841166706225351513969961995636145656479734070529071558357917177783653769268697690747756758289927970438111599573228882587958455962975135193745186743584425409409079847212178499304901509034166589179565049117682495123105973616453177883586826704342928585457213374909263933202414312896976977321153880550110699839531088989205897889006177716960114376580248867176810575751337600/38593291886287950383858441354967073491582829571756906082245081835920863235926912313339955226218312283801019037474003635181348075839928187579196678060891732708784741972987133284735621271767949523244266783242775128103325289527925228218147385575600078718182406492152162777883166497665007235728825090526353658491005945163563329485925016828938526421764455617039478546165278306014626679078414324900991951708143890543425121251033661716113603569430658913130882608243746656547945641200802612729391"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011011111",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "-1/10",
        "0",
        "0",
        "1/10",
        "-1/5",
        "0",
        "0",
        "3/10",
        "1",
        "-7/10",
        "-7/10",
        "2/5",
        "3/10",
        "0",
        "0",
        "-3/10",
        "-4/5",
        "3/5",
        "3/5",
        "-3/10",
        "-1/5",
        "1/10",
        "1/10",
        "-1/10",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "926556783263078917222563756759635044144530499011095505599607026811074063840422332331861084248612009483887951797164186699853235965561968238585525446119253700261026518915149586648817403151713208575874890818775144437910561721741034343678720774149090083878604089414322903036117204358592015134287644204784399953625562872775093466688006407102303966665642955568947028873028776124978652581813522999527950449312151576176553891060998236173969704146059392286024616271261401880199096932707700/38593291886287950383858441354967073491582829571756906082245081835920863235926912313339955226218312283801019037474003635181348075839928187579196678060891732708784741972987133284735621271767949523244266783242775128103325289527925228218147385575600078718182406492152162777883166497665007235728825090526353658491005945163563329485925016828938526421764455617039478546165278306014626679078414324900991951708143890543425121251033661716113603569430658913130882608243746656547945641200802612729391"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011011111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/5",
        "-2/5",
        "-2/5",
        "0",
        "1/5",
        "1/5",
        "1/5",
        "3/10",
        "1/5",
        "1/5",
        "1/5",
        "3/10",
        "-1/10",
        "-1/5",
        "-1/5",
        "-1/2",
        "1/5",
        "1/5",
        "1/5",
        "3/10",
        "-1/10",
        "-1/5",
        "-1/5",
        "-1/2",
        "-1/10",
        "-1/5",
        "-1/5",
        "-1/2",
        "0",
        "0",
        "0",
        "1"
      ],
      "weight": "49686476496952335243464018768660189072379808800048339302194415735557288117301077536370547141884421605795783653988166611678265991338279317106975448853977829462894473716185662436617491459633037504951404011145084455577835019470294063152910993967774284573135844636865215898683048023427565511022524534557861326886488949002700107835011929262717499143777904389854361628589066443025873497782892762844904263501328786497260202511088769021769388472581135361202204211404300290509703628123077800/115779875658863851151575324064901220474748488715270718246735245507762589707780736940019865678654936851403057112422010905544044227519784562737590034182675198126354225918961399854206863815303848569732800349728325384309975868583775684654442156726800236154547219476456488333649499492995021707186475271579060975473017835490689988457775050486815579265293366851118435638495834918043880037235242974702975855124431671630275363753100985148340810708291976739392647824731239969643836923602407838188173"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011101011",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "1/5",
        "1/5",
        "1/10",
        "1/5",
        "1/10",
        "-3/10",
        "-2/5",
        "1/5",
        "1/10",
        "-3/10",
        "-2/5",
        "-2/5",
        "-3/10",
        "1/2",
        "7/10",
        "1/5",
        "1/10",
        "-2/5",
        "-3/10",
        "-3/10",
        "-2/5",
        "1/2",
        "7/10",
        "-3/10",
        "-2/5",
        "1/2",
        "7/10",
        "1/2",
        "7/10",
        "-3/5",
        "-1"
      ],
      "weight": "1809293002455581953179682601069600826135139237782201364155261508459222686299832951330309538012212090525705999808869313905248680661745838476801229331194870379866785672948184029346855344089537208667924818218624200525122413780414447499842419696739612155337791537256421364232070339311623743258874130254278355699953677657653486716289697916650132387240585568506582443272111087829418636768279328788888038377289235340876765046743806045177583692726799096685131600864610984012095363486800350/115779875658863851151575324064901220474748488715270718246735245507762589707780736940019865678654936851403057112422010905544044227519784562737590034182675198126354225918961399854206863815303848569732800349728325384309975868583775684654442156726800236154547219476456488333649499492995021707186475271579060975473017835490689988457775050486815579265293366851118435638495834918043880037235242974702975855124431671630275363753100985148340810708291976739392647824731239969643836923602407838188173"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011101011",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "-3/10",
        "1/5",
        "1/5",
        "-1/10",
        "2/5",
        "-3/10",
        "-1/5",
        "1/10",
        "1",
        "-4/5",
        "0",
        "0",
        "-1",
        "9/10",
        "3/10",
        "-1/5",
        "0",
        "0",
        "-1",
        "4/5",
        "1/2",
        "-2/5",
        "-2/5",
        "3/10",
        "-1/2",
        "2/5",
        "1",
        "-9/10",
        "0",
        "0"
      ],
      "weight": "368029709849424254452916904678511128361803942132199677694580863007636927996955822845742383027699842434465999771174635061337680894131155533199369265172837530025897302523753314830876884003314285639411970790590015719162447926292930858098087483750095055027184122809498160322227612376205388469792233941474203100570122600142617249610454971377516406628755337818291487067149391349109194106963746776111224446391192405352583012065048455294265761940103667742793868761219642425952551065594425/77186583772575900767716882709934146983165659143513812164490163671841726471853824626679910452436624567602038074948007270362696151679856375158393356121783465417569483945974266569471242543535899046488533566485550256206650579055850456436294771151200157436364812984304325555766332995330014471457650181052707316982011890327126658971850033657877052843528911234078957092330556612029253358156828649801983903416287781086850242502067323432227207138861317826261765216487493313095891282401605225458782"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011101011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-1/5",
        "1",
        "0",
        "-2/5",
        "0",
        "-2/5",
        "1/5",
        "-1/10",
        "0",
        "-2/5",
        "1/5",
        "-1/10",
        "-1/10",
        "1/10",
        "0",
        "2/5",
        "0",
        "-2/5",
        "-1/10",
        "1/10",
        "1/5",
        "-1/10",
        "0",
        "2/5",
        "1/5",
        "-1/10",
        "0",
        "2/5",
        "0",
        "2/5",
        "-1/5",
        "-3/5"
      ],
      "weight": "7542906423976938351281610892919486958129429310772826166150351409038874483873863392805202323107171573041837527330174894960123983675913611911834530670263118244355536895384669375919470379144488515773046820335960643326169896282971062326129039012728830717620444990688428300120067665044333993499336424576269809471192907215121678745148546789734916765174799639235375873667453031575915680358163859969300283426356288156092608216689357245383321107009251262369285283116720778053915550366943200/115779875658863851151575324064901220474748488715270718246735245507762589707780736940019865678654936851403057112422010905544044227519784562737590034182675198126354225918961399854206863815303848569732800349728325384309975868583775684654442156726800236154547219476456488333649499492995021707186475271579060975473017835490689988457775050486815579265293366851118435638495834918043880037235242974702975855124431671630275363753100985148340810708291976739392647824731239969643836923602407838188173"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011101011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "2/5",
        "-3/5",
        "-2/5",
        "3/5",
        "0",
        "0",
        "-2/5",
        "3/5",
        "0",
        "0",
        "3/10",
        "-1/5",
        "3/5",
        "-1",
        "2/5",
        "-3/5",
        "-3/10",
        "1/5",
        "0",
        "0",
        "-3/5",
        "1",
        "0",
        "0",
        "-3/5",
        "1",
        "3/5",
        "-1",
        "0",
        "0"
      ],
      "weight": "5819730568257046776978337927096315163727435778270666519452442632145309334029156816352326465681378366156403034839910764748386874319057553766319727442364578837285754143616184367237669092263978951235581238849142650153190462538087326405606189524174890298419092925809901309505371335265010436001269441242022838870025214780458601137344477065469390759602452380888453489822261679882051033897368087915866986255133145777300381002027693415292956134395675760990801348157690743000359972893677800/347339626976591553454725972194703661424245466145812154740205736523287769123342210820059597035964810554209171337266032716632132682559353688212770102548025594379062677756884199562620591445911545709198401049184976152929927605751327053963326470180400708463641658429369465000948498478985065121559425814737182926419053506472069965373325151460446737795880100553355306915487504754131640111705728924108927565373295014890826091259302955445022432124875930218177943474193719908931510770807223514564519"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011101011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "-3/10",
        "9/10",
        "3/10",
        "-9/10",
        "0",
        "0",
        "3/10",
        "-9/10",
        "0",
        "0",
        "2/5",
        "1",
        "-1/10",
        "-7/10",
        "-3/10",
        "9/10",
        "-2/5",
        "-1",
        "0",
        "0",
        "1/10",
        "7/10",
        "0",
        "0",
        "1/10",
        "7/10",
        "-1/10",
        "-7/10",
        "0",
        "0"
      ],
      "weight": "25201716075970970500372043473595433694147677102195941744064626587970186206311283491743172604912937351449929510781250981959788813700359549483953541074180521259057448785087562681112279199773061555929438131336145206195659322871349312829316585603467769572112635637085337771428881502924521425024356311850626637611005499369402090071403557570565531049617188790021407034277800320474136428021671136658260068194141151534277573688015259782853329814270630963237044068167699049922277307531420400/347339626976591553454725972194703661424245466145812154740205736523287769123342210820059597035964810554209171337266032716632132682559353688212770102548025594379062677756884199562620591445911545709198401049184976152929927605751327053963326470180400708463641658429369465000948498478985065121559425814737182926419053506472069965373325151460446737795880100553355306915487504754131640111705728924108927565373295014890826091259302955445022432124875930218177943474193719908931510770807223514564519"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011101100",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "1/10",
        "-1/5",
        "-1/5",
        "0",
        "3/10",
        "1/2",
        "-1/2",
        "1/5",
        "-9/10",
        "0",
        "9/10",
        "-3/5",
        "9/10",
        "1/10",
        "-7/10",
        "-1/10",
        "1/10",
        "9/10",
        "-3/5",
        "-3/10",
        "-1/10",
        "-9/10",
        "1",
        "1/5",
        "1/2",
        "-1",
        "1/10",
        "7/10",
        "-9/10",
        "1/2",
        "0"
      ],
      "weight": "52532338142843742391770885059308412208200117346886908662313594070469554620074163880149037693166977752913310935847993886529076631319721120559079057821619301147292849605894536651251264523654046366764219595011576400730983248693429151977811257248720925782167611710484119817125912463005918080096184553122030089429115231973633156722899278801054642554825277996591839050058500903892811135312342064118167787093096355811585568222182313291073425106510726137082611481476816284939001810208000/16539982236980550164510760580700174353535498387895816892390749358251798529682962420002837954093562407343293873203144415077720603931397794676798576311810742589479175131280199979172409116471978367104685764246903626329996552654825097807777450960971462307792459925208069761949928498999288815312353610225580139353288262212955712636825007212402225609327623835874062234070833559720554291033606139243282265017775953090039337679014426449762972958327425248484663974961605709949119560514629691169739"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011101100",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "1/5",
        "2/5",
        "-4/5",
        "-3/10",
        "0",
        "-1/5",
        "3/5",
        "0",
        "-2/5",
        "-1/2",
        "1",
        "2/5",
        "0",
        "1/5",
        "-7/10",
        "-2/5",
        "3/10",
        "0",
        "3/10",
        "4/5",
        "-3/5",
        "-3/10",
        "0",
        "1/2",
        "-1/5",
        "0",
        "-2/5",
        "-1",
        "7/10",
        "2/5",
        "0"
      ],
      "weight": "4424310763110984621830321081238934167321419148101819080309959976590075320934286460251482976269057882628224604494866697956583327364966854108776377592701279547799418236080916200516102040524930901528798718012532149391389320478021891850938571175743266619205953965387141910990371117524802228347470514656286965249260886712568111564521411494397164225492152168659099431814536319335272083299832083704614687862112803881052453005972564438584976276011766431648374841704778491422218661769725625/463119502635455404606301296259604881898993954861082872986940982031050358831122947760079462714619747405612228449688043622176176910079138250950360136730700792505416903675845599416827455261215394278931201398913301537239903474335102738617768626907200944618188877905825953334597997971980086828745901086316243901892071341962759953831100201947262317061173467404473742553983339672175520148940971898811903420497726686521101455012403940593363242833167906957570591298924959878575347694409631352752692"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011101100",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "3/10",
        "-1/5",
        "-1/5",
        "-2/5",
        "-1/5",
        "-2/5",
        "3/10",
        "1",
        "-1/5",
        "3/10",
        "-2/5",
        "1",
        "3/10",
        "-7/10",
        "-7/10",
        "-1/10",
        "-1/5",
        "3/10",
        "3/10",
        "-7/10",
        "-2/5",
        "1",
        "-7/10",
        "-1/10",
        "-2/5",
        "-7/10",
        "1",
        "-1/10",
        "1",
        "-1/10",
        "-1/10",
        "-2/5"
      ],
      "weight": "28062373527921349110212350213393963045220028369239555530301008940905817816622978942841124297027755891780734205661360064868345462159690715516021746842275395568434031137783861307648613606704981332544952850690534092585541426103949330612553381390924440098834420922502249446826166815306071020423273708122647644246842344799968374732786827162858155341975060006110395276128060376788804631584148558934822673317086508910270351680473240934156907872787491000383655438096238999169001340137060000/347339626976591553454725972194703661424245466145812154740205736523287769123342210820059597035964810554209171337266032716632132682559353688212770102548025594379062677756884199562620591445911545709198401049184976152929927605751327053963326470180400708463641658429369465000948498478985065121559425814737182926419053506472069965373325151460446737795880100553355306915487504754131640111705728924108927565373295014890826091259302955445022432124875930218177943474193719908931510770807223514564519"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011101101",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/10",
        "-3/10",
        "-3/10",
        "-3/10",
        "-1/5",
        "1/10",
        "-1/5",
        "1",
        "-1/5",
        "-1/5",
        "1/10",
        "1",
        "1/5",
        "-1/2",
        "-1/2",
        "1/5",
        "-3/10",
        "1/2",
        "1/2",
        "-3/10",
        "1/10",
        "-1/5",
        "3/10",
        "-2/5",
        "1/10",
        "3/10",
        "-1/5",
        "-2/5",
        "1/5",
        "2/5",
        "2/5",
        "-4/5"
      ],
      "weight": "45992190608152397255060097276623457830414432421906434092032333763452280770119423605147552250215384386971721871520205814157383721340056459744689502685125080361301478669892892662917088222768724122216154949967143049874539400828298897878188246789434459543336501128852316219597479217409613190748492319458631897755557641985744058412478391029154319788333865480760997658136164171770046775560678016858475163706490276927111052294968709854450661496487409589145090744002283849234790554849000/6093677666255992165872385477100064235513078353435300960354486605671715247777933523158940298876575623758055637495895310818107590922093924354610001799088168322439696100997968413379308621858097293143831597354122388647893466767567141297602218775094749271291958919813499385981552604894474826694025014293634788182790412394246841497777634236148188382383861413216759770447149206212835791433433840773840834480233245875277650723847420270965305826752209302073297253933223156297044048610653044115167"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011101101",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-1/10",
        "-1/5",
        "-1/5",
        "-3/10",
        "-1/5",
        "1/10",
        "-1/10",
        "3/10",
        "-1/5",
        "-1/10",
        "1/10",
        "3/10",
        "1/10",
        "1/5",
        "1/5",
        "1/5",
        "-3/10",
        "1/10",
        "1/10",
        "1/10",
        "7/10",
        "-1/10",
        "1/5",
        "1/10",
        "7/10",
        "1/5",
        "-1/10",
        "1/10",
        "1/10",
        "-1",
        "-1",
        "1/5"
      ],
      "weight": "65329149959283503625032314175311827923930941903424281001867742711974653943705868755731160003881820665474100410549936589492898718217616897616238996818571194417191643692910094413001519979578575562610973746677917006201570226935360839299386890041506828713645136451564050759977665080477556044802258538790202128172146728683471999425245063843725476486967572328440743327097620319143423239637489305508873460054731723768543574047736566968039197527803812047142626746623768920494224905601600/6093677666255992165872385477100064235513078353435300960354486605671715247777933523158940298876575623758055637495895310818107590922093924354610001799088168322439696100997968413379308621858097293143831597354122388647893466767567141297602218775094749271291958919813499385981552604894474826694025014293634788182790412394246841497777634236148188382383861413216759770447149206212835791433433840773840834480233245875277650723847420270965305826752209302073297253933223156297044048610653044115167"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011101101",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "1/10",
        "-1/10",
        "0",
        "1/5",
        "-1",
        "-1/5",
        "4/5",
        "-1/5",
        "1/5",
        "1",
        "-4/5",
        "0",
        "2/5",
        "-2/5",
        "0",
        "0",
        "1/2",
        "-1/2",
        "0",
        "3/10",
        "1/10",
        "1/10",
        "-1/5",
        "-3/10",
        "-1/10",
        "-1/10",
        "1/5",
        "0",
        "-1/5",
        "1/5",
        "0"
      ],
      "weight": "63756216587535675663709822137275070778199170838759302821120435464027941494734970472569958433756833247209540556856539998825617046367813593649405936700834851243297939640607629410612837687560782590978100351070391303543501329439200558580389415016284223241190006354117512741476214347049040804416660157330794097724179119031080762469768917634742422291532194689090835253622718943021016204089626571075213031777255451236450382075502558604708864193593655429868408384090153605298225181543600/6093677666255992165872385477100064235513078353435300960354486605671715247777933523158940298876575623758055637495895310818107590922093924354610001799088168322439696100997968413379308621858097293143831597354122388647893466767567141297602218775094749271291958919813499385981552604894474826694025014293634788182790412394246841497777634236148188382383861413216759770447149206212835791433433840773840834480233245875277650723847420270965305826752209302073297253933223156297044048610653044115167"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011101101",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-1/10",
        "3/5",
        "3/5",
        "-9/10",
        "-3/10",
        "1/5",
        "-3/10",
        "1/10",
        "-3/10",
        "-3/10",
        "1/5",
        "1/10",
        "-3/5",
        "2/5",
        "2/5",
        "0",
        "3/10",
        "-1",
        "-1",
        "1",
        "3/5",
        "-2/5",
        "3/5",
        "-1/10",
        "3/5",
        "3/5",
        "-2/5",
        "-1/10",
        "-9/10",
        "1/2",
        "1/2",
        "-9/10"
      ],
      "weight": "12712684659645851767862951077906785840774364519207165461137501227096866479774923611419048505564531463657317267054343254460173307954232819183271213030083998670949468351968066352068590107857981015399368496655792403697610770445010363005020079381159018208266375502308607935767067122825295731574045827467050867903535978411404652248716650645704966024063670847127670727473201261895433455638957273001668532851504754633397923411292196166284720054547826344977271455217521944047747953838400/2031225888751997388624128492366688078504359451145100320118162201890571749259311174386313432958858541252685212498631770272702530307364641451536667266362722774146565366999322804459769540619365764381277199118040796215964488922522380432534072925031583090430652973271166461993850868298158275564675004764544929394263470798082280499259211412049396127461287137738919923482383068737611930477811280257946944826744415291759216907949140090321768608917403100691099084644407718765681349536884348038389"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011101101",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-1/5",
        "7/10",
        "7/10",
        "-1",
        "0",
        "1/5",
        "0",
        "0",
        "0",
        "0",
        "1/5",
        "0",
        "7/10",
        "-4/5",
        "-4/5",
        "2/5",
        "1/5",
        "-1/5",
        "-1/5",
        "-2/5",
        "-1/5",
        "1/10",
        "1/5",
        "1/5",
        "-1/5",
        "1/5",
        "1/10",
        "1/5",
        "-1/10",
        "-1/5",
        "-1/5",
        "3/5"
      ],
      "weight": "166160300627743883597026265748055588151655181867604405098247795521260233941532896409495031066712788986328833592121915487427000159407981299634954509644408864552980008076554431691883450983085172763048020144675111241911802860147553854023450919633152448960736617380411934904929093057258678928715197652440561029504164434616815567042159180290770727049635900358823432159739080772695525668463265590092484314128774276788001312638427680130803994123408166537038473739864339519823813768551800/6093677666255992165872385477100064235513078353435300960354486605671715247777933523158940298876575623758055637495895310818107590922093924354610001799088168322439696100997968413379308621858097293143831597354122388647893466767567141297602218775094749271291958919813499385981552604894474826694025014293634788182790412394246841497777634236148188382383861413216759770447149206212835791433433840773840834480233245875277650723847420270965305826752209302073297253933223156297044048610653044115167"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011101111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "-2/5",
        "1",
        "2/5",
        "-1",
        "0",
        "0",
        "1/10",
        "-2/5",
        "-1/2",
        "2/5",
        "0",
        "3/5",
        "3/10",
        "-2/5",
        "-1/10",
        "2/5",
        "0",
        "-3/5",
        "1/2",
        "-2/5",
        "-3/10",
        "2/5",
        "0",
        "0",
        "-1/10",
        "1/10",
        "1/10",
        "-1/10",
        "0",
        "0"
      ],
      "weight": "13518740662166643542785519577422204678938119532610300189965836414110649229449582601899635975400394490118782574372554759618022955833994187232019135358602277650252084363340613548198417942323567204167839248968168036543208088714384176868623080162900968953102226561846884241562998183275259437848744968933154099900202077671126061608940600797449804708169453026799826752602347528292806726259193346557092987663938523509379448811740496979570217536873175189030746711522043381726038287244784000/115779875658863851151575324064901220474748488715270718246735245507762589707780736940019865678654936851403057112422010905544044227519784562737590034182675198126354225918961399854206863815303848569732800349728325384309975868583775684654442156726800236154547219476456488333649499492995021707186475271579060975473017835490689988457775050486815579265293366851118435638495834918043880037235242974702975855124431671630275363753100985148340810708291976739392647824731239969643836923602407838188173"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011101111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-1/5",
        "1",
        "2/5",
        "-3/5",
        "2/5",
        "-3/5",
        "-1/10",
        "-3/5",
        "0",
        "-2/5",
        "-1/10",
        "-3/10",
        "1/10",
        "0",
        "1/5",
        "9/10",
        "0",
        "-2/5",
        "1/10",
        "0",
        "-1/10",
        "-3/10",
        "1/5",
        "9/10",
        "3/5",
        "3/5",
        "-7/10",
        "1/10",
        "-7/10",
        "1/10",
        "-1/5",
        "-1/5"
      ],
      "weight": "7767798526448100317329215783783146353281486219997719659306491262035169428469242431440143925681117790740674037484353065782630695349706758657572258523391888869473491171807471279096379031377672411614218813104663746262341847915765254955883044785777947772609410518345204954078945909477135498585777311153389758223806979806281577456864507150505492760417364907219611738947552997118469523510576759267682428951275764925673260467397535303615429827152734259023287317585069696266600371312000000/115779875658863851151575324064901220474748488715270718246735245507762589707780736940019865678654936851403057112422010905544044227519784562737590034182675198126354225918961399854206863815303848569732800349728325384309975868583775684654442156726800236154547219476456488333649499492995021707186475271579060975473017835490689988457775050486815579265293366851118435638495834918043880037235242974702975855124431671630275363753100985148340810708291976739392647824731239969643836923602407838188173"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011111110",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "1/5",
        "-1/5",
        "-1/5",
        "-1/5",
        "-1/5",
        "1/5",
        "1/5",
        "1/5",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-3/10",
        "-3/10",
        "1",
        "0",
        "3/10",
        "3/10",
        "-1",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "118634046078673307913588417866137917478383082540740629763331431176557311769225184172668252470483396436334351056748083337173175235142401860020776944877043979089961453844726510978255638257268957740497137142419179117042052305896372645991293320703903671802256245252227591546124119839668640960589269748936190191169243533727127199848131209107198457963152219913917154264228280451738169688863002185579982192363603357408814083297189808810065722994628076635693453724629162619791589909759300/358451627426823068580728557476474366794886961966782409432616859157159720457525501362290605816269154338709155146817371224594564171887877903212353047005186371908217417705762847845841683638711605479048917491418964038111380398092184782211895222064397015958350524694911728587150153229086754511413236134919693422517083082014520088104566719773422846022580083130397633555714659188990340672554931810225931440013720345604567689638083545350900342750129958945488073760777832723355532271214884947951"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011111110",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1/5",
        "-1/5",
        "1",
        "0",
        "1/5",
        "1/5",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-3/5",
        "-1/10",
        "-1/10",
        "1/10",
        "3/5",
        "1/10",
        "1/10",
        "-1/10",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "751453293881369424631506136905906809780004528507611741276263519781901132651413366730611278706153079882493105594321770531170493352267282118693002663207025783473842980266116767795982715197464065714834651524664815288853406211449377566763675958002381533267504297720488524774509477898666663971483407201217380343728329590670249687729913470200921346713928397086744541830310798570503234331092886027600795980477810057954172166053979241757251781395500395158070188782776645925834092827587650/6810580921109638303033842592053012969102852277368865779219720323986034688692984525883521510509113932435473947789530053267296719265869680161034707893098541066256130936409494109070991989135520504101929432336960316724116227563751510862026009219223543303208659969203322843155852911352648335716851486563474175027824578558275881673986767675695034074429021579477555037558578524590816472778543704394292697360260686566486786103123587361667106512252469219964273401454778821743755113153082814011069"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011111110",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/5",
        "-1/5",
        "-1/5",
        "0",
        "0",
        "-1/5",
        "-1/5",
        "-1/10",
        "0",
        "-1/5",
        "-1/5",
        "-1/10",
        "1/2",
        "2/5",
        "2/5",
        "-1/10",
        "1/10",
        "-2/5",
        "-2/5",
        "0",
        "-3/10",
        "1/2",
        "1/2",
        "3/5",
        "-3/10",
        "1/2",
        "1/2",
        "3/5",
        "-2/5",
        "-3/10",
        "-3/10",
        "-1"
      ],
      "weight": "96469657427771732961801576277239761603186562315030260451448780707968249523909344935426172126547294383391902256102818188512906529108506840667893457124802703665692440998775529451343674815137979583634353256603912506646104417315243383008656560582787608133015317187594566349703337300181900663247466471564553226888521503232364288240097758068353808818788170916461936424355097663986925947862998690423178122242739122498400469399785369257541872950238342250858355947828875424717172530978300/972940131587091186147691798864716138443264611052695111317102903426576384098997789411931644358444847490781992541361436181042388466552811451576386841871220152322304419487070587010141712733645786300275633190994330960588032509107358694575144174174791900458379995600474691879407558764664047959550212366210596432546368365467983096283823953670719153489860225639650719651225503512973781825506243484898956765751526652355255157589083908809586644607495602852039057350682688820536444736154687715867"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011111110",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "-1/5",
        "1/5",
        "0",
        "0",
        "2/5",
        "-2/5",
        "0",
        "0",
        "2/5",
        "-2/5",
        "0",
        "0",
        "-1",
        "1",
        "0",
        "0",
        "-3/5",
        "3/5",
        "0",
        "0",
        "2/5",
        "-2/5",
        "0",
        "0",
        "2/5",
        "-2/5",
        "0",
        "0",
        "3/10",
        "-3/10",
        "0"
      ],
      "weight": "75614926302061833304433787250803413641633198960969057808921905615832609141478442238924705168148329367382114102288404961722131916043634225898079606459059052216995696760159959443918231356681075913618701096951139307867890820052863501273862616739260983097257730133812986062713015620014699647609993107776506039735035472774453047909101016853721822626068714669091219497227083305912010537020295382728160299255294639673279561449930166966537988750000928467465259293083631958618049307956800/2270193640369879434344614197351004323034284092456288593073240107995344896230994841961173836836371310811824649263176684422432239755289893387011569297699513688752043645469831369690330663045173501367309810778986772241372075854583836954008669739741181101069553323067774281051950970450882778572283828854491391675941526186091960557995589225231678024809673859825851679186192841530272157592847901464764232453420228855495595367707862453889035504084156406654757800484926273914585037717694271337023"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011111110",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/10",
        "1/2",
        "1/2",
        "0",
        "1/5",
        "-3/10",
        "-3/10",
        "-1/10",
        "1/5",
        "-3/10",
        "-3/10",
        "-1/10",
        "-7/10",
        "-1/5",
        "-1/5",
        "4/5",
        "-3/5",
        "1/5",
        "1/5",
        "-1",
        "1/10",
        "1/10",
        "1/10",
        "1/5",
        "1/10",
        "1/10",
        "1/10",
        "1/5",
        "0",
        "2/5",
        "2/5",
        "-3/5"
      ],
      "weight": "238849103753409670986775408239970163889979365610878723099287958769957979342104121022861776992155262129389103470549605012317980997762698432630523283991530256907244962862645469564693007576294441886018091779340108225974221886887692717775060343390631069286559068255648701009046618141745790304206814737496159189659309306641955043436658795272118939979483297307931236214254397402350758625708705128037675817645166340240605307870932104321597934534876164660164111025674019191335731417532400/6810580921109638303033842592053012969102852277368865779219720323986034688692984525883521510509113932435473947789530053267296719265869680161034707893098541066256130936409494109070991989135520504101929432336960316724116227563751510862026009219223543303208659969203322843155852911352648335716851486563474175027824578558275881673986767675695034074429021579477555037558578524590816472778543704394292697360260686566486786103123587361667106512252469219964273401454778821743755113153082814011069"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011111110",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-3/10",
        "1/5",
        "1/5",
        "0",
        "3/10",
        "-1/10",
        "-1/10",
        "1/10",
        "3/10",
        "-1/10",
        "-1/10",
        "1/10",
        "-1",
        "3/5",
        "3/5",
        "-7/10",
        "1/2",
        "-1/5",
        "-1/5",
        "-7/10",
        "1/10",
        "0",
        "0",
        "1/5",
        "1/10",
        "0",
        "0",
        "1/5",
        "0",
        "-3/10",
        "-3/10",
        "7/10"
      ],
      "weight": "139593704374131772710031182274106098172331061391248904411961589487452166677132772491235773629817412377849169622775428486237330605484673150313023189068817073853292661161265836925523248486160007499732293781174843409038982138770496492401474371138793508380617508603806054152672366425787321735251873995383731966093577809491660480224985949280835868042698496095244853686512119997589880356410960793853942582588923683999290839031243499584790271382340876171922702136086291636492128981851250/2270193640369879434344614197351004323034284092456288593073240107995344896230994841961173836836371310811824649263176684422432239755289893387011569297699513688752043645469831369690330663045173501367309810778986772241372075854583836954008669739741181101069553323067774281051950970450882778572283828854491391675941526186091960557995589225231678024809673859825851679186192841530272157592847901464764232453420228855495595367707862453889035504084156406654757800484926273914585037717694271337023"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011111111",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "-2/5",
        "-2/5",
        "1",
        "0",
        "1/5",
        "1/5",
        "-3/5",
        "0",
        "1/5",
        "1/5",
        "-3/5",
        "-1/10",
        "0",
        "0",
        "1/5",
        "1/10",
        "1/10",
        "1/10",
        "-1/2",
        "1/10",
        "-1/10",
        "-1/10",
        "3/10",
        "1/10",
        "-1/10",
        "-1/10",
        "3/10",
        "-2/5",
        "1/5",
        "1/5",
        "-1/5"
      ],
      "weight": "5027882832321706884119791736354015887466409604942620136148998336704628782338154431024716062710228340432573530592654378311993110732868246241335300041829584376369107486394838473325550425783763702153296068030281196097832275646068728688799354432078993114584084105040039792313037017422389091938280344518591127455557799669195775299453059182285667039857538155765261882851108154500539378503143914300101428691401623529099226945574152869266933274814171610272117809248402780260302691811655300/115779875658863851151575324064901220474748488715270718246735245507762589707780736940019865678654936851403057112422010905544044227519784562737590034182675198126354225918961399854206863815303848569732800349728325384309975868583775684654442156726800236154547219476456488333649499492995021707186475271579060975473017835490689988457775050486815579265293366851118435638495834918043880037235242974702975855124431671630275363753100985148340810708291976739392647824731239969643836923602407838188173"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011111111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "-4/5",
        "4/5",
        "0",
        "0",
        "1",
        "-1",
        "0",
        "0",
        "1",
        "-1",
        "0",
        "0",
        "-1/10",
        "1/10",
        "0",
        "0",
        "1/2",
        "-1/2",
        "0",
        "0",
        "-1/2",
        "1/2",
        "0",
        "0",
        "-1/2",
        "1/2",
        "0",
        "0",
        "-3/5",
        "3/5",
        "0"
      ],
      "weight": "134988584794146307577506489142456204675347912002249176728891353076277207231065610460728477875062167733275737092230412269186278089185275827712745774026901044512737609410036205285428264960195889435195459948156719392646758439155566417625728190383430001330160506389968706231290784154384557401100724736580047785292172858711955885523436911814862395192093770077455392384658521656802481502127138915640703218428911128878936465012236961076422324410314853348792879002433719447294509297810000/16539982236980550164510760580700174353535498387895816892390749358251798529682962420002837954093562407343293873203144415077720603931397794676798576311810742589479175131280199979172409116471978367104685764246903626329996552654825097807777450960971462307792459925208069761949928498999288815312353610225580139353288262212955712636825007212402225609327623835874062234070833559720554291033606139243282265017775953090039337679014426449762972958327425248484663974961605709949119560514629691169739"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011111111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/10",
        "-3/10",
        "-3/10",
        "0",
        "-3/10",
        "2/5",
        "2/5",
        "-1/5",
        "-3/10",
        "2/5",
        "2/5",
        "-1/5",
        "-2/5",
        "1/10",
        "1/10",
        "0",
        "-1/10",
        "-2/5",
        "-2/5",
        "1",
        "1/10",
        "1/10",
        "1/10",
        "-2/5",
        "1/10",
        "1/10",
        "1/10",
        "-2/5",
        "1/5",
        "0",
        "0",
        "-3/10"
      ],
      "weight": "6446439087053512030692019800295029371652534320195244014503142880711750416944283720350643237314367551170435396719004934560368279740900641267129391295464351832099386356417431789053690971875340135565555583940528449013158644733536940671178946945195846573014562614913775680492132659673252552721318627763072588575563751537535987783312971688008513403992246566483441914694812238087007632129345747225665479977863788776648864443479960245140166193164033974666859612582479087797275331469988500/38593291886287950383858441354967073491582829571756906082245081835920863235926912313339955226218312283801019037474003635181348075839928187579196678060891732708784741972987133284735621271767949523244266783242775128103325289527925228218147385575600078718182406492152162777883166497665007235728825090526353658491005945163563329485925016828938526421764455617039478546165278306014626679078414324900991951708143890543425121251033661716113603569430658913130882608243746656547945641200802612729391"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011111111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "-3/10",
        "3/5",
        "3/5",
        "-1",
        "3/10",
        "-3/5",
        "-3/5",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "4/5",
        "-3/10",
        "-3/10",
        "-1/10",
        "-4/5",
        "3/10",
        "3/10",
        "1/10",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "2697178822852635052015419965789809188708612756731247468180356815865008578987200169182556940138106822635779889100278652495231774056102741457193861818424176181450338104059231394154398324740173456399315119913866336243980660673035080076409484285253304861847942458545998494854544059308641985270810160239524849843435214040009715092759714806091517068704227857510118241396152358237186260478426440454790112721873325851325263886462877443757227044906995332573758773802429740913686181260556000/38593291886287950383858441354967073491582829571756906082245081835920863235926912313339955226218312283801019037474003635181348075839928187579196678060891732708784741972987133284735621271767949523244266783242775128103325289527925228218147385575600078718182406492152162777883166497665007235728825090526353658491005945163563329485925016828938526421764455617039478546165278306014626679078414324900991951708143890543425121251033661716113603569430658913130882608243746656547945641200802612729391"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011111111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/10",
        "-1/5",
        "-1/5",
        "1/2",
        "-1/5",
        "-1/5",
        "-1/5",
        "1/2",
        "-1/5",
        "-1/5",
        "-1/5",
        "1/2",
        "-1/5",
        "0",
        "0",
        "1/5",
        "-1/2",
        "1/10",
        "1/10",
        "-1/5",
        "1/5",
        "1/10",
        "1/10",
        "-1/10",
        "1/5",
        "1/10",
        "1/10",
        "-1/10",
        "1",
        "-1/5",
        "-1/5",
        "-7/10"
      ],
      "weight": "7356303838542224151215144087317086569959283280653420501761621159653538103360770568205285943522426354155966054343288171830569094413633923932249175165085115577824517494261511409975280797150559692184117629058091720882598629612422578031172130624182826446544474249116145344179465100337329193260655040707014631523309814185290789668840640022128509296832281871403107049282278034130785302288385570120879256778341985591365971696178369033358607141969301116361477429574433078682559722703199500/16539982236980550164510760580700174353535498387895816892390749358251798529682962420002837954093562407343293873203144415077720603931397794676798576311810742589479175131280199979172409116471978367104685764246903626329996552654825097807777450960971462307792459925208069761949928498999288815312353610225580139353288262212955712636825007212402225609327623835874062234070833559720554291033606139243282265017775953090039337679014426449762972958327425248484663974961605709949119560514629691169739"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0011111111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-1/10",
        "-1/2",
        "-1/2",
        "1/2",
        "-1/10",
        "1/5",
        "1/5",
        "1/2",
        "-1/10",
        "1/5",
        "1/5",
        "1/2",
        "1/10",
        "-1/10",
        "-1/10",
        "-9/10",
        "2/5",
        "3/10",
        "3/10",
        "0",
        "1/10",
        "-2/5",
        "-2/5",
        "-2/5",
        "1/10",
        "-2/5",
        "-2/5",
        "-2/5",
        "1/5",
        "0",
        "0",
        "1"
      ],
      "weight": "351347323156558708218487370254999377737369484392334798855972125819473816526532022443633973555486705423025550023984629202099382549683092807827254201696563749844340076569515749813062953875445838396055723559582979441695779174778078956070176553375391509052768808178135843407695875390693687911861336457037868936231881357696746269767331346051224242096737945344992667668916286807993495499366621663230381635422134925828555150775713250129717863631998344461182273562851697608318827341454000/1503634748816413651319160052790924941230499853445074262944613578022890775425723856363894359463051127940299443018467674097974600357399799516072597846528249326316288648298199998106582646951998033373153251295173056939090595695893190709797950087361042027981132720473460887449993499909026255937486691838689103577571660201177792057893182473854747782666147621443096566733712141792777662821236921749389296819797813917276303425364947859069361178029765931680423997723782337268101778228602699197249"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0111111011",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "-1",
        "1",
        "7/10",
        "-1/5",
        "7/10",
        "-1/5",
        "1/5",
        "0",
        "7/10",
        "-1/5",
        "1/5",
        "1/5",
        "1/5",
        "1/5",
        "-3/10",
        "-1/5",
        "7/10",
        "-1/5",
        "1/5",
        "1/5",
        "1/5",
        "1/5",
        "-3/10",
        "-1/5",
        "1/5",
        "0",
        "-3/10",
        "-1/5",
        "-3/10",
        "-1/5",
        "1/5",
        "1"
      ],
      "weight": "115417053392131114249912886517397416913453577848866516257671903581439579096635998650560257521091701569137709752241775727446867121296329809434460913217358080643203396220469490101956980618511809994580075112244853517938094093551441018122370315594721287933702634159668462956280308948268786930383075860979073143470986122011971666691985971837867983419099580915428662001457257449487000086566900199712213141151615546234281293764125242733986325505419903123385840743682219281639426717363425/336814183734876657895491851825167186835631967171696634899593441477127533695362143825512336519723452658627075236136758997946310480057555091600261917622327849094848657218796799575874512917247559475586328290118764754356293435880074718994740819568873414267773729386055238788798543979621881329997018971866359201376051885063825420968072874143463503317217067203253630948351519761582196471957070471863202487634710317469891967281748320431536903878667568696414975490127243548054798323207004620183776"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0111111011",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "-3/10",
        "7/10",
        "-1/10",
        "3/10",
        "-1/10",
        "3/10",
        "-3/10",
        "0",
        "-1/10",
        "3/10",
        "4/5",
        "-1",
        "4/5",
        "-1",
        "-1/10",
        "3/5",
        "-1/10",
        "3/10",
        "4/5",
        "-1",
        "4/5",
        "-1",
        "-1/10",
        "3/5",
        "-3/10",
        "0",
        "-1/10",
        "3/5",
        "-1/10",
        "3/5",
        "-7/10",
        "1/10"
      ],
      "weight": "858858619921533661620521945584467354723535215341844618961460773062711610586986806677204895860451322728729450976986081721258740944556746224777572928803908147118982775874236733831166112479570851192916573961221826375531791955775028193685621954322153459133102659532568777794534411231296165541143821192260173281943928671353699393932450268204715461303702749622952440352443341915460333284704952677410455586534508461949615531501308397449231712654978942941735676393774020458286649045719125/926239005270910809212602592519209763797987909722165745973881964062100717662245895520158925429239494811224456899376087244352353820158276501900720273461401585010833807351691198833654910522430788557862402797826603074479806948670205477235537253814401889236377755811651906669195995943960173657491802172632487803784142683925519907662200403894524634122346934808947485107966679344351040297881943797623806840995453373042202910024807881186726485666335813915141182597849919757150695388819262705505384"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0111111011",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "1",
        "-9/10",
        "1",
        "-9/10",
        "-1/10",
        "0",
        "-1",
        "9/10",
        "0",
        "0",
        "0",
        "0",
        "-9/10",
        "9/10",
        "-1",
        "9/10",
        "0",
        "0",
        "0",
        "0",
        "-9/10",
        "9/10",
        "1/10",
        "0",
        "9/10",
        "-9/10",
        "9/10",
        "-9/10",
        "0",
        "0"
      ],
      "weight": "2047146563029715685674186506286102519101410687872672940812213566298694420616432673557874191830014271741959527763957569033365080977085483280353496696383271261456453079197772632695638521964136041753438655416585638429290700333540401122711910044504429270725376373229788798871543875054649931274132362128030660512659483854809746187769740092929345218188216267506059780114779578427985394577774668339500620400918807444533303366645624921358271238544261444010940128455622985068344258908593875/926239005270910809212602592519209763797987909722165745973881964062100717662245895520158925429239494811224456899376087244352353820158276501900720273461401585010833807351691198833654910522430788557862402797826603074479806948670205477235537253814401889236377755811651906669195995943960173657491802172632487803784142683925519907662200403894524634122346934808947485107966679344351040297881943797623806840995453373042202910024807881186726485666335813915141182597849919757150695388819262705505384"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0111111011",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "1",
        "1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "1",
        "-1",
        "-1",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "13136125164579673941631797671217725426631265111224200331807599327809794182421069329367331171911971137139933904763658595055182941002497405353838252611753487123900478930336954683938332149323306735669198399112038901200774429154288509970361324028566525612385191089039003022205435436435489347882703692926532310695537782132211360814592512296475586783787022262048351447614907610573722278083933634442229313300311491083562235577511042262905718283752131940818552569316503007885263638562211243/2117117726333510421057377354329622317252543793650664562226015917856230211799419189760363258123975988139941615770002485129948237303218917718630217767911775051453334416803865597334068366908413230989399777823603664170239558739817612519395513723004347175397434870426632929529590847871908968359981262108874257837220897563258331217513600923187484877993935850991879965961066695644230949252301585823140129922275321995525035222913846585569660538665910431806036988795085530873487303745872600469726592"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0111111011",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1/2",
        "7/10",
        "-3/10",
        "0",
        "-3/10",
        "0",
        "1",
        "-7/10",
        "1/2",
        "-7/10",
        "3/10",
        "0",
        "3/10",
        "0",
        "-1",
        "7/10",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "15007170621569567857318457761608843444286133575812483021056968699400129399091221706164806876058598256103607664994008484444529658270169179417493393111173902324277846166482199962507882780450595658131557121622585159886310333765048097159200935777530530615120828171255994396751815920710077488186061046161626930875114373741681471145656272515980684771373861499139543962272359160493983261937999508442145478819136321462599194932792304491410292282552741125897148117477827252104536307998475/77186583772575900767716882709934146983165659143513812164490163671841726471853824626679910452436624567602038074948007270362696151679856375158393356121783465417569483945974266569471242543535899046488533566485550256206650579055850456436294771151200157436364812984304325555766332995330014471457650181052707316982011890327126658971850033657877052843528911234078957092330556612029253358156828649801983903416287781086850242502067323432227207138861317826261765216487493313095891282401605225458782"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0111111011",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "-1",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "1",
        "0",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0"
      ],
      "weight": "182467691635103350825481794159634280482428769544751406264698038881547190113011447784412484780880571512025724901658482368714154819839645814679227123172384492557147703713522847937597875103064352354565604354910960361728278487226498656136504436192716941965218492436789312571994636445018305198382525720065854002949739409240600101853141790063178886463660906934445796558203988880562417411369556091776689423296768522722657985992983326755509420033077324101551402536429820077184140071562513269583/1204110706852184051976383370274972692937384282638815469766046553280730932960919664176206603058011343254591793969188913417658059966205759452470936355499822060514083949557198558483751383679160025125221123637174583996823749033271267120406198429958722456007291082555147478669954794727148225754739342824422234144919385489103175879960860525062882024359051015251631730640356683147656352387246526936910948893294089384954863783032250245542744431366236558089683537377204895684295904005465041517156999200"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0111111011",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "3/5",
        "-1",
        "-3/5",
        "1",
        "0",
        "0",
        "0",
        "-1/10",
        "-1/2",
        "9/10",
        "2/5",
        "-4/5",
        "0",
        "0",
        "0",
        "1/10",
        "-2/5",
        "4/5",
        "1/2",
        "-9/10",
        "0",
        "0",
        "0",
        "0",
        "3/10",
        "-7/10",
        "-3/10",
        "7/10",
        "0",
        "0"
      ],
      "weight": "8332185707710193669672159622192326808907911404306559104226621783793203957930659114030090887831064529051162336165362240746550713143166581189527559572390678815445121683811520079010193377843447979493977487427870924168647798045045623912621149452061629439012918467305925664650899878500071261763091208391226404424572435307831255734780636873011847359909062822708579645023131641261539565597842784356099316546809397575857335479780106205049028817100013396961031896936433007187569631311218125/231559751317727702303150648129802440949496977430541436493470491015525179415561473880039731357309873702806114224844021811088088455039569125475180068365350396252708451837922799708413727630607697139465600699456650768619951737167551369308884313453600472309094438952912976667298998985990043414372950543158121950946035670981379976915550100973631158530586733702236871276991669836087760074470485949405951710248863343260550727506201970296681621416583953478785295649462479939287673847204815676376346"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0111111011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "1/2",
        "-1/5",
        "1/2",
        "-1/5",
        "-3/5",
        "0",
        "-1/2",
        "1/5",
        "0",
        "0",
        "0",
        "0",
        "-7/10",
        "1",
        "-1/2",
        "1/5",
        "0",
        "0",
        "0",
        "0",
        "-7/10",
        "1",
        "3/5",
        "0",
        "7/10",
        "-1",
        "7/10",
        "-1",
        "0",
        "0"
      ],
      "weight": "65140139716301959230933952031140425112936155495730920920784027737895298132800858722982489499879490901931151613406590370573334161735986549376221489894872329182272905369705635722387887685383698551115060879088428592208422213165737653704573981082106621120639652692426330936591448142925432595151357597014975859993187207188954740149480142730752374231213446783018280976181182474393392701298589261816300879246015843959461904428587848781102525292134399693701809203208345013045351980735675/648626754391394124098461199243144092295509740701796740878068602284384256065998526274621096238963231660521328360907624120694925644368540967717591227914146768214869612991380391340094475155763857533517088793996220640392021672738239129716762782783194600305586663733649794586271705843109365306366808244140397621697578910311988730855882635780479435659906817093100479767483669008649187883670828989932637843834351101570170105059389272539724429738330401901359371567121792547024296490769791810578"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0111111011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "-1/10",
        "3/10",
        "1/10",
        "-3/10",
        "0",
        "0",
        "1/5",
        "-1/2",
        "-1/10",
        "0",
        "-2/5",
        "1/10",
        "1",
        "-3/10",
        "-1/5",
        "1/2",
        "2/5",
        "-1/10",
        "1/10",
        "0",
        "-1",
        "3/10",
        "0",
        "0",
        "-1/2",
        "1/5",
        "1/2",
        "-1/5",
        "0",
        "0"
      ],
      "weight": "16075242008419535893424001954157247710552807525499034640896243329583611180389998648676923054543095169517253658385771058442904075928074308600953113872933539672129021445460291459844986604636799218402137629865131370084234901189115671330552239450061688307769992008595826432835118341120543375143059762939634727577740920640091850587229487277693867148807719829250654110076345828926558609379092544074903367967708966427960293798612842781634173065325334823003621791062757539073981458362256800/38593291886287950383858441354967073491582829571756906082245081835920863235926912313339955226218312283801019037474003635181348075839928187579196678060891732708784741972987133284735621271767949523244266783242775128103325289527925228218147385575600078718182406492152162777883166497665007235728825090526353658491005945163563329485925016828938526421764455617039478546165278306014626679078414324900991951708143890543425121251033661716113603569430658913130882608243746656547945641200802612729391"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0111111011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "-1/10",
        "-2/5",
        "-1/10",
        "-2/5",
        "1",
        "0",
        "1/10",
        "2/5",
        "0",
        "0",
        "0",
        "0",
        "-1/2",
        "0",
        "1/10",
        "2/5",
        "0",
        "0",
        "0",
        "0",
        "-1/2",
        "0",
        "-1",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0"
      ],
      "weight": "28164012100797544326259222488894993047696149033055072124329741291339677347548299962324628749169249294388479421719570439451466493351265300953520721527711746339425186268448463367854290970268094582029482239475200336585881599080971778714909775506766468999361279754477205595435047437656676367410711085610487203096218212123415621375260309988714601050165313008155143477272273886775256490253901975733824318075894946157717787128040041204994622201039815887979490328947761596083850692074116425/231559751317727702303150648129802440949496977430541436493470491015525179415561473880039731357309873702806114224844021811088088455039569125475180068365350396252708451837922799708413727630607697139465600699456650768619951737167551369308884313453600472309094438952912976667298998985990043414372950543158121950946035670981379976915550100973631158530586733702236871276991669836087760074470485949405951710248863343260550727506201970296681621416583953478785295649462479939287673847204815676376346"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0111111011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "1/5",
        "3/10",
        "-1/5",
        "-3/10",
        "0",
        "0",
        "1/5",
        "3/10",
        "-7/10",
        "-9/10",
        "-1/10",
        "-1/10",
        "3/10",
        "1",
        "-1/5",
        "-3/10",
        "1/10",
        "1/10",
        "7/10",
        "9/10",
        "-3/10",
        "-1",
        "0",
        "0",
        "1/5",
        "4/5",
        "-1/5",
        "-4/5",
        "0",
        "0"
      ],
      "weight": "2542084852958366798570138863359595555843307474754036622799417266613830984573524872797443744548889056189293394401907496850079074789405131142304314698625622980501805841293611140112982472937769767305097024466507281829463914977459004340638620471816457977351581686415694044299446756373637272400939118821983108852318209088712736563980606622886311138354231547523362499752092109141379084721551611310658814769091331900697376706656977095636205523201878788732106782259900761436212178664123200/115779875658863851151575324064901220474748488715270718246735245507762589707780736940019865678654936851403057112422010905544044227519784562737590034182675198126354225918961399854206863815303848569732800349728325384309975868583775684654442156726800236154547219476456488333649499492995021707186475271579060975473017835490689988457775050486815579265293366851118435638495834918043880037235242974702975855124431671630275363753100985148340810708291976739392647824731239969643836923602407838188173"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0111111011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/5",
        "0",
        "1/10",
        "-1/10",
        "1/10",
        "-1/10",
        "-1",
        "0",
        "1/10",
        "-1/10",
        "3/10",
        "-3/10",
        "3/10",
        "-3/10",
        "3/10",
        "1/2",
        "1/10",
        "-1/10",
        "3/10",
        "-3/10",
        "3/10",
        "-3/10",
        "3/10",
        "1/2",
        "-1",
        "0",
        "3/10",
        "1/2",
        "3/10",
        "1/2",
        "-1",
        "-2/5"
      ],
      "weight": "7702052739907698116601205080105811502400174291463324226935537513707305908015968457543410643534301908404722521193689784621834204380125047252584231187770737418940543110683594821793749613140791209998735187093620732424983435706275442115047296944190597458258796314584044807394379727788172724245396802919560115491900223187666985987490025740558149992336849758597170689887694392400498632059528125327226226123059522400088732130350063272358063571361635859537086124194904555298177114740593600/38593291886287950383858441354967073491582829571756906082245081835920863235926912313339955226218312283801019037474003635181348075839928187579196678060891732708784741972987133284735621271767949523244266783242775128103325289527925228218147385575600078718182406492152162777883166497665007235728825090526353658491005945163563329485925016828938526421764455617039478546165278306014626679078414324900991951708143890543425121251033661716113603569430658913130882608243746656547945641200802612729391"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0111111011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-3/10",
        "1",
        "3/5",
        "-4/5",
        "3/5",
        "-4/5",
        "-2/5",
        "0",
        "3/5",
        "-4/5",
        "1/5",
        "1/10",
        "1/5",
        "1/10",
        "-7/10",
        "1/5",
        "3/5",
        "-4/5",
        "1/5",
        "1/10",
        "1/5",
        "1/10",
        "-7/10",
        "1/5",
        "-2/5",
        "0",
        "-7/10",
        "1/5",
        "-7/10",
        "1/5",
        "2/5",
        "9/10"
      ],
      "weight": "1867199503613957966760943769977390749670797599032033865609788265035180290233513087929761383291459031440258958717698443395189075522523320796767732669350066777454314045151468332373632262682598507818942810601641513411051051180385010877899496755225603160827400951525676678763153082693543467700246006854998044455614106923132247150729152859305533649678987361755908246863153376416028526099179430499510311679445659652618499631476596854500959739338591418304419462422857901966934531686380800/38593291886287950383858441354967073491582829571756906082245081835920863235926912313339955226218312283801019037474003635181348075839928187579196678060891732708784741972987133284735621271767949523244266783242775128103325289527925228218147385575600078718182406492152162777883166497665007235728825090526353658491005945163563329485925016828938526421764455617039478546165278306014626679078414324900991951708143890543425121251033661716113603569430658913130882608243746656547945641200802612729391"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0111111111",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "3/10",
        "-3/5",
        "-3/5",
        "4/5",
        "-3/5",
        "4/5",
        "4/5",
        "-1",
        "-3/10",
        "3/5",
        "3/5",
        "-4/5",
        "3/5",
        "-4/5",
        "-4/5",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "5606316313748613832969990569620929803399122513930360824350758325027109373621819681563423923264436102972128351593098689286407563748207002397572270684963109054243640899711914915622766852364120066977752724320265708049976918894832510089387646382708860048510243981186761946461664169039539416948701782865188198947273589370446322035614613955494823019540413496771502317980819576618184257206770058632776691834464347152005233468601151506865018860747945678404377466531551380553817932686258225/463119502635455404606301296259604881898993954861082872986940982031050358831122947760079462714619747405612228449688043622176176910079138250950360136730700792505416903675845599416827455261215394278931201398913301537239903474335102738617768626907200944618188877905825953334597997971980086828745901086316243901892071341962759953831100201947262317061173467404473742553983339672175520148940971898811903420497726686521101455012403940593363242833167906957570591298924959878575347694409631352752692"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0111111111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "3/5",
        "-1",
        "-1",
        "7/10",
        "-1",
        "7/10",
        "7/10",
        "1/5",
        "-3/5",
        "1",
        "1",
        "-7/10",
        "1",
        "-7/10",
        "-7/10",
        "-1/5",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "3700825971062155098305889180584116164189583022497050312983466685354523000873244103493097963263939734780487916000113057341379692521244000774996956301386134063525088625530131731534290066399649174375306638481753611518710179343362757237881525753436155909269666567988961063193836673344591804688706314371296420726181534976988929684309565183381996190059606399663507253523837475145582284934851079887716426764415072359657024762202154549931667583643162347974660209339426424400963229877432500/38593291886287950383858441354967073491582829571756906082245081835920863235926912313339955226218312283801019037474003635181348075839928187579196678060891732708784741972987133284735621271767949523244266783242775128103325289527925228218147385575600078718182406492152162777883166497665007235728825090526353658491005945163563329485925016828938526421764455617039478546165278306014626679078414324900991951708143890543425121251033661716113603569430658913130882608243746656547945641200802612729391"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0111111111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "1/10",
        "-3/10",
        "7/10",
        "1/5",
        "-1",
        "3/10",
        "0",
        "0",
        "0",
        "0",
        "-3/10",
        "0",
        "2/5",
        "-1/10",
        "0",
        "0",
        "0",
        "0",
        "-3/10",
        "0",
        "2/5",
        "-1/10",
        "0",
        "0",
        "1/10",
        "-1/5",
        "1/10",
        "1/10",
        "-1/5",
        "1/10",
        "0"
      ],
      "weight": "31257346113096382065882297550409107708483299371121681260246910846141998098111932714906268675773733907310730940057311601796284069876826805256919566143490676904086223257955284859501227387585152091454476732083240177932079112054171854033193238380431780560703818724451838113512369872751473908442889092336948383930645548577798999045330683447820199271087803908280984599056161291481615676532105356896918060986887135843009174575895850885354170049798265697278575879714975559519966858474596000/38593291886287950383858441354967073491582829571756906082245081835920863235926912313339955226218312283801019037474003635181348075839928187579196678060891732708784741972987133284735621271767949523244266783242775128103325289527925228218147385575600078718182406492152162777883166497665007235728825090526353658491005945163563329485925016828938526421764455617039478546165278306014626679078414324900991951708143890543425121251033661716113603569430658913130882608243746656547945641200802612729391"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0111111111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "3/10",
        "-1/10",
        "-1/10",
        "3/10",
        "-1/10",
        "3/10",
        "3/10",
        "-1",
        "0",
        "-2/5",
        "-2/5",
        "3/5",
        "-2/5",
        "3/5",
        "3/5",
        "-2/5",
        "0",
        "-2/5",
        "-2/5",
        "3/5",
        "-2/5",
        "3/5",
        "3/5",
        "-2/5",
        "4/5",
        "-7/10",
        "-7/10",
        "3/5",
        "-7/10",
        "3/5",
        "3/5",
        "-4/5"
      ],
      "weight": "388176086264622786075468112691043163521852087919712920959802524908988396308824037943183434615292038636118415479707838293486763366463871860350538369951587515677427408726127286966485848548835611630570571781003468721496588301223035495262589168814810438540724235655760409959985679944604477914949929818731865835988785359527953614225974691657458178060400298896298096987449019226458823921096215986870274962077709453034715120079852724787627138065866265847169157856914606621599353948251000/3508481080571631853078040123178824862871166324705173280204098348720078475993355664849086838747119298527365367043091239561940734167266198870836061641899248428071340179362466662248692842887995411204024253022070466191211389957084111656195216870509098065289309681104742070716651499787727930520802280956941241681000540469414848135084092438994411492887677783367225322378661664183147879916219484081908359246194899140311374659184878337828509415402787173920989328022158786958904149200072964793581"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0111111111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "3/10",
        "0",
        "0",
        "-1/10",
        "0",
        "-1/10",
        "-1/10",
        "1/10",
        "-2/5",
        "-1/10",
        "-1/10",
        "1/10",
        "-1/10",
        "1/10",
        "1/10",
        "2/5",
        "-2/5",
        "-1/10",
        "-1/10",
        "1/10",
        "-1/10",
        "1/10",
        "1/10",
        "2/5",
        "1/10",
        "2/5",
        "2/5",
        "-1/10",
        "2/5",
        "-1/10",
        "-1/10",
        "-1"
      ],
      "weight": "3927415211468425138534109888195519933996035454370902174234336736517552133708816790024507955326703949200422713073191721830172035406031857456922427120391171253362850035054002689478618415871090517386632125145872490592925926560251089114219901709451887066334281099868083032083385462169923161841159729983870964821346070652057196968672178834074077878901114655875585133537825616681633852984141409217556124195975041043475208969926617920738308907163672806578616618923915405391114072859524500/6810580921109638303033842592053012969102852277368865779219720323986034688692984525883521510509113932435473947789530053267296719265869680161034707893098541066256130936409494109070991989135520504101929432336960316724116227563751510862026009219223543303208659969203322843155852911352648335716851486563474175027824578558275881673986767675695034074429021579477555037558578524590816472778543704394292697360260686566486786103123587361667106512252469219964273401454778821743755113153082814011069"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "0111111111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-1/10",
        "-4/5",
        "-4/5",
        "3/5",
        "-4/5",
        "3/5",
        "3/5",
        "1",
        "-1/5",
        "1/10",
        "1/10",
        "1/10",
        "1/10",
        "1/10",
        "1/10",
        "-4/5",
        "-1/5",
        "1/10",
        "1/10",
        "1/10",
        "1/10",
        "1/10",
        "1/10",
        "-4/5",
        "4/5",
        "1/5",
        "1/5",
        "-2/5",
        "1/5",
        "-2/5",
        "-2/5",
        "1/5"
      ],
      "weight": "21085139770791105083407669646985702869972682227659779770728456878522643369637136598103090553573126752817342243854797607501951927653711489802244162587938788306956962402218986957455945589849426533635881603245193998689942770249811076896799173963420075495160695727303061339660932080742632896340520737802613341977721931080368824674719180077455090880465016909578935642332327018452744978724468267248121099546179227753354101650318723816866132267122048737162955383126829799979998645936056000/38593291886287950383858441354967073491582829571756906082245081835920863235926912313339955226218312283801019037474003635181348075839928187579196678060891732708784741972987133284735621271767949523244266783242775128103325289527925228218147385575600078718182406492152162777883166497665007235728825090526353658491005945163563329485925016828938526421764455617039478546165278306014626679078414324900991951708143890543425121251033661716113603569430658913130882608243746656547945641200802612729391"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "1111111111",
      "degree": 0,
      "kind": "sos",
      "vector": [
        "0",
        "-3/10",
        "0",
        "3/5",
        "-1/10",
        "3/5",
        "1/5",
        "-1",
        "1/5",
        "1/10",
        "-3/10",
        "-1/5",
        "-3/10",
        "-3/10",
        "3/10",
        "3/5",
        "1/5",
        "1/5",
        "-1/5",
        "-2/5",
        "-1/5",
        "-1/2",
        "1/5",
        "7/10",
        "-7/10",
        "3/10",
        "9/10",
        "-1/5",
        "4/5",
        "-1/10",
        "-1",
        "0"
      ],
      "weight": "4606200418408102506997019570969292726945744888678511183861188452413522246048212007896114108377316393443618379549858575173478857645225036229793743295236003216636867235144611370166350372321403235330414111186865841085454908602805349943203280168721413044350030854543361909926622807129813737860657710433557759063787125031683880320769910843456760443640961994017355254308164692396591938357909339737267213948912585023484609495659717862733868458816701428713716995547139908709273280351806250/38593291886287950383858441354967073491582829571756906082245081835920863235926912313339955226218312283801019037474003635181348075839928187579196678060891732708784741972987133284735621271767949523244266783242775128103325289527925228218147385575600078718182406492152162777883166497665007235728825090526353658491005945163563329485925016828938526421764455617039478546165278306014626679078414324900991951708143890543425121251033661716113603569430658913130882608243746656547945641200802612729391"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "1111111111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-3/10",
        "1/5",
        "1/5",
        "1/10",
        "1/5",
        "1/10",
        "1/10",
        "-1/5",
        "1/5",
        "1/10",
        "1/10",
        "-1/5",
        "1/10",
        "-1/5",
        "-1/5",
        "-1/10",
        "1/5",
        "1/10",
        "1/10",
        "-1/5",
        "1/10",
        "-1/5",
        "-1/5",
        "-1/10",
        "1/10",
        "-1/5",
        "-1/5",
        "-1/10",
        "-1/5",
        "-1/10",
        "-1/10",
        "1"
      ],
      "weight": "94859254344117562889555620037390362060456843091951042072370828662536724334705488163561156795736826915152236740398482668790864441907858783061559107728839930562055079241251251147938955702472757924445674350067383050814334090667731439782678955128441957729169902100657869161550106346698682966437836473926610917892529939758419366880482589882335091723279480416236499582254318610667633748172930480865470450971819280782075750619885760153597513135937314927671727717215029020851910567728582000/115779875658863851151575324064901220474748488715270718246735245507762589707780736940019865678654936851403057112422010905544044227519784562737590034182675198126354225918961399854206863815303848569732800349728325384309975868583775684654442156726800236154547219476456488333649499492995021707186475271579060975473017835490689988457775050486815579265293366851118435638495834918043880037235242974702975855124431671630275363753100985148340810708291976739392647824731239969643836923602407838188173"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "1111111111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "2/5",
        "9/10",
        "9/10",
        "-1/2",
        "9/10",
        "-1/2",
        "-1/2",
        "-2/5",
        "9/10",
        "-1/2",
        "-1/2",
        "-2/5",
        "-1/2",
        "-2/5",
        "-2/5",
        "1",
        "9/10",
        "-1/2",
        "-1/2",
        "-2/5",
        "-1/2",
        "-2/5",
        "-2/5",
        "1",
        "-1/2",
        "-2/5",
        "-2/5",
        "1",
        "-2/5",
        "1",
        "1",
        "-1/5"
      ],
      "weight": "4979432562288947504877559291093084765314536297830258481423198068794754898267148442689708851229759016801937926806318020310483862985148740513581844097054025307257272630403239815625232971282955097205713616064495700826901479710471619866765306115514334280869273647027067321130545190743870563794516118176910334771834003370722203272657248320391119061903254163929299230609961593676717314561595094502906747751191535279064840983416977382224402961534442065933826745950131037584148003663644000/10525443241714895559234120369536474588613498974115519840612295046160235427980066994547260516241357895582096101129273718685822202501798596612508184925697745284214020538087399986746078528663986233612072759066211398573634169871252334968585650611527294195867929043314226212149954499363183791562406842870823725043001621408244544405252277316983234478663033350101675967135984992549443639748658452245725077738584697420934123977554635013485528246208361521762967984066476360876712447600218894380743"
    },
    {
      "embedding": "r",
      "anchor_size": 5,
      "anchor_bits": "1111111111",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "1/10",
        "2/5",
        "2/5",
        "1/10",
        "2/5",
        "1/10",
        "1/10",
        "-3/10",
        "2/5",
        "1/10",
        "1/10",
        "-3/10",
        "1/10",
        "-3/10",
        "-3/10",
        "-1/5",
        "2/5",
        "1/10",
        "1/10",
        "-3/10",
        "1/10",
        "-3/10",
        "-3/10",
        "-1/5",
        "1/10",
        "-3/10",
        "-3/10",
        "-1/5",
        "-3/10",
        "-1/5",
        "-1/5",
        "1"
      ],
      "weight": "3051344653374256554299611523107385112268339614193367431170263142833888143796413359243097400127734042193911502078208845679952987810427867476527957854194798785333296084108756663191630173345596785408928815597172581513289824483301680146674533303186629987087478372460715885341094673147831821306227479960964856115471777921657913291591151950782691241670647300619367422069907026432877283695258304525267421382071607581621756732584379127104913159989771600161429587960203161737513396413440000/6093677666255992165872385477100064235513078353435300960354486605671715247777933523158940298876575623758055637495895310818107590922093924354610001799088168322439696100997968413379308621858097293143831597354122388647893466767567141297602218775094749271291958919813499385981552604894474826694025014293634788182790412394246841497777634236148188382383861413216759770447149206212835791433433840773840834480233245875277650723847420270965305826752209302073297253933223156297044048610653044115167"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "000010011011110",
      "weight": "49696878575391329109949779174119963505178740536116267544696616182814464178450925249247863848460402717553687172160508573429954733160878303288357149294249959005166832489388120393834393224355218262176558841478605985472430942013148929327299955226078621639601109941580870655142075360264154459932490791370229630940071908794293700265603523873709303121525168614936997503112802113499042789832413030223238946929488701633535304048638703637903850106114595518762088964759571242726346610261188291943521/29612703033970355762171643612468699066588762553735568140372255374669052762496239685139044626814085957746492454761143851099439617406660243653495027797355064492419093942676614618710887175684405429093549983267241797203005318882576169294017612856495350582422666287621976594311167986688355806533337908006490300984982481734811531011512967094693311211649724548510059232979065617438306713814465635886212762712843731111952901763411312332340724589012452639788804645091987252744977868576359846206557585920"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "000110011011111",
      "weight": "2686496165940182366235677768521005493639252610962517310021034255385607463433291044454501472180726331566572422268497077759041588641903492344833090016045828977351631861898196948414931626199109832680283567365222500165435643059980840338556699770416275474423838024460856653759328226341782968525014110240439128494936388026214360484875357892588291291740024303836531258080447280895900704682678767796011177865006991041335358022300172866862199597197394916889749891638658633686779786981629007767/9080774561479517737378456789404017292137136369825154372292960431981379584923979367844695347345485243247298597052706737689728959021159573548046277190798054755008174581879325478761322652180694005469239243115947088965488303418335347816034678958964724404278213292271097124207803881803531114289135315417965566703766104744367842231982356900926712099238695439303406716744771366121088630371391605859056929813680915421982381470831449815556142016336625626619031201939705095658340150870777085348092"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000000001110111111000",
      "weight": "58390180743028649146390291447530655662053542435829141976273611338572364992816255317619548444203359552572568577549524721799218777640007724941159687127619155602677310226952246126185198122458349254473114308648285851570444752320139542697356139292600592197541094214928924091764702284532998918679383672126305912949485321760175685657075826038174428676580760596946193730514683785740545247876103297329988427478708851544534840555796675141613118950618835764364609755231574179486196884451442801885/9879882722889715298267760986871570813845204370369767957054740949995740988397289552215028537911887944653060873593344930606425107415021616020274349583588283573448893945084706120892319045572595077950532296510150432794451274119148858423845730707353620151854696061990953671138090623402241852346579223174746536573697521961872212348396804308208262763971700637962106507818311246339744429844074067174653939637284835979116831040264617399325082513774248681761505947710399144076274084147405468858724096"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000001000110111111100",
      "weight": "1504489884953800105841954245151284238090235772619428461041251707068774068014066736776973388367018811488535066448617921533885240653586343559508006217667390972780077089472107520449145581572560189524863050880220473198743203159577721980087743825667480825177484254015414631511311796295591101009381096011103713364274364181240300202669316150461204274147890716976673505068261386578775294587866839988480444483198734530069340687500737559711684020219589700147563136234613629872764891891266487/15567042105393458978363068781835458215092233776843121781073646454825222145583964630590906309735117559852511880661782978896678215464844983225222189469939522437156870711793129392162267403738332580804410131055909295369408520145717739113202306786796670407334079929607595070070520940234624767352803397859369542920741893847487729540541183258731506455837763610234411514419608056207580509208099895758383308252024426437684082521425342540953386313719929645632624917610923021128583115778475003453872"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000001000110111111110",
      "weight": "43252228805151187458004310925610540758764416287270900965617988908621839636317171387934933597765129787557443255152302710770680733925439508480247988055535427506728028342369651431548794751273953506973866495883036175106894951592871006394557208827551482838641661386204622805076359123906456644604894126497432035246712606713702139697285166984826430568848447331708354484565208488527295898511059521694610649290267088610803327619618538663029337474395110395002284224022084098400310090705594354817/37049560210836432368504103700768390551919516388886629838955278562484028706489835820806357017169579792448978275975043489774094152806331060076028810938456063400433352294067647953346196420897231542314496111913064122979192277946808219089421490152576075569455110232466076266767839837758406946299672086905299512151365707357020796306488016155780985364893877392357899404318667173774041611915277751904952273639818134921688116400992315247469059426653432556605647303913996790286027815552770508220215360"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000001001101110110011",
      "weight": "420496607585416921577716910960162142579533980109573967587154002691037024910851145171545400819177240602907571284643917143632939802248863651869154619174604998875986376459657074623221678721123479980388367333586419441095432187742698699363204197401369153006769917627369109916391409245440405194422595087086924380399306924390334445788099519822515490752112199950701977128455144459969720136474003096710736472551713552546533621387422047972890266163436262682301260429716495054653604298748014629/2315597513177277023031506481298024409494969774305414364934704910155251794155614738800397313573098737028061142248440218110880884550395691254751800683653503962527084518379227997084137276306076971394656006994566507686199517371675513693088843134536004723090944389529129766672989989859900434143729505431581219509460356709813799769155501009736311585305867337022368712769916698360877600744704859494059517102488633432605507275062019702966816214165839534787852956494624799392876738472048156763763460"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000001001110111111011",
      "weight": "9532093325179188119407374572722175120087128883600932463253129909626348793075379289357357275316788099489384956348317912308709060336830928206737433029644005293040142497111848497037021332498226514886281795549400725306869468627793537516984624956862413988913557269304157318957946254173724132775151085088175456614616457007116642798762752260827277761657140668722784208165659048540580738391481054219132037200266142747133559861412660036088948542781789638247669114099202867198783575009214412067/48164428274087362079055334810998907717495371305552618790641862131229237318436786567048264122320453730183671758767556536706322398648230378098837454219992882420563357982287942339350055347166401005008844945486983359872949961330850684816247937198348898240291643302205899146798191789085929030189573712976889365796775419564127035198434421002515280974362040610065269225614267325906254095489861077476437955731763575398194551321290009821709777254649462323587341495088195827371836160218601660686279968"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000011000110011101111",
      "weight": "268256203187552848433495143178638394104355538171645740778952408221618011689369839195860860124749719187930086319905430745241795752720182202382138841855249404979297663691484291354668369399995628915257603343653845889587270409736970235079372027876467850613629260891831123513104370193137791431729197606675405132160515999582202880680898080614939019138634591441603727487628253115688623186503783157086769910304366864454865029928935834477563956977045687235117564646795112547775564749538601981/617492670180607206141735061679473175865325273148110497315921309374733811774830597013439283619492996540816304599584058162901569213438851001267146848974267723340555871567794132555769940348287192371908268531884402049653204632446803651490358169209601259490918503874434604446130663962640115771661201448421658535856095122617013271774800269263016422748231289872631656738644452896234026865254629198415871227330302248694801940016538587457817657110890542610094121731899946504767130259212841803670256"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000011000110101111100",
      "weight": "9008873894863825386833122762840513005892618147502519472582974879693888887262672897588465494994429605581158975597141411531568730244997960093382343729702625833970543427606042849898003225319486845849024146484106296135060091872594125542695382725137364408539501710552090465537164660162549582392035918275735820506738896616372867694791776644276875815811931541903796100136309840012015827119058911099482790537276864841890515797413842644531123299168285029082570183238724713191113215977682151/56135697289146109649248641970861197805938661195282772483265573579521255615893690637585389419953908776437845872689459832991051746676259181933376986270387974849141442869799466595979085486207926579264388048353127459059382239313345786499123469928145569044628954897675873131466423996603646888332836495311059866896008647510637570161345479023910583886202844533875605158058586626930366078659511745310533747939118386244981994546958053405256150646444594782735829248354540591342466387201167436697296"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000011000110111111001",
      "weight": "21499182439906712493548082954386119768191452251931751831451578935709451394273421400437120775987831392145314007365106602090198941154373420436959657528843646302795115018463785261565860328352169816681394084241705874915410795897570461486174531582691424599136499099427946889949808965970130016347493500814012310676550644016724897703156594531001860616270887439312382154654927410633044056476295709667389827560995035360702170932391004439182454339010449773668127589939444227797622144501827083/231559751317727702303150648129802440949496977430541436493470491015525179415561473880039731357309873702806114224844021811088088455039569125475180068365350396252708451837922799708413727630607697139465600699456650768619951737167551369308884313453600472309094438952912976667298998985990043414372950543158121950946035670981379976915550100973631158530586733702236871276991669836087760074470485949405951710248863343260550727506201970296681621416583953478785295649462479939287673847204815676376346"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000011000110111111010",
      "weight": "43608747267722567792412694349006186473864215352126165393089568229031031994785606258133150790819101442439799177843963086662000681438226743109532619056866885914677382460796198618996942515043302535680891215804243835050323139000781953157631381759097590813433848172508221460379751711601671491068656098920391593166620073320657637206796036414252410980435577786453744019756611856295164919835490570590060331029982289316953101615401930477974905255236856036984980718906553310588407329427339537959/18524780105418216184252051850384195275959758194443314919477639281242014353244917910403178508584789896224489137987521744887047076403165530038014405469228031700216676147033823976673098210448615771157248055956532061489596138973404109544710745076288037784727555116233038133383919918879203473149836043452649756075682853678510398153244008077890492682446938696178949702159333586887020805957638875952476136819909067460844058200496157623734529713326716278302823651956998395143013907776385254110107680"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000011000110111111110",
      "weight": "224925423854231279748439278972503807272446954764045559508889054929904482097172564814128232179846936453739708723925028749840964551316705179233132800620784545499791363376014788186787556909110710644809475324932579363022591524812317685598128010470265137396047497421278798594884996444697580264205423593220730418021578135027703819546392888176524831478574922728872388301709422157339252474690455094657597869300028025961671621333978060543379111841710518470404001573568184201927616234196432568161/23155975131772770230315064812980244094949697743054143649347049101552517941556147388003973135730987370280611422484402181108808845503956912547518006836535039625270845183792279970841372763060769713946560069945665076861995173716755136930888431345360047230909443895291297666729899898599004341437295054315812195094603567098137997691555010097363115853058673370223687127699166983608776007447048594940595171024886334326055072750620197029668162141658395347878529564946247993928767384720481567637634600"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000011000110111111111",
      "weight": "1576715389908773501448500116759811391816299732095889575543585518184231946463093216738976137411288474425268295810838828491432379088733826594119997094774086509736391312848683990890296422956215370973862801510397121549923945029038223008951604932935566096069228941151024474453974321454112082506951756885604662615135109158558145687285913198973151998511365809052239144551909958827327475150106418036856024589229985063964894713443160171237118377449213074042412460001933531890230603836680235173/926239005270910809212602592519209763797987909722165745973881964062100717662245895520158925429239494811224456899376087244352353820158276501900720273461401585010833807351691198833654910522430788557862402797826603074479806948670205477235537253814401889236377755811651906669195995943960173657491802172632487803784142683925519907662200403894524634122346934808947485107966679344351040297881943797623806840995453373042202910024807881186726485666335813915141182597849919757150695388819262705505384"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000011000111101111110",
      "weight": "1057066779962312457403095304131819809909616695957777377783830528641918616842556336379549901124039867704172108277468454712232381202345728888517595428481861469777771656503153311487124259077524947435238970254765674630428744137877383576562623645092196081710310220797550351084570326357123820521183670517921217337553405663068159923205445365377439463427155270935870218889574294383196527405878384863358188064873534002980222547687680312668241357051243098026714596282920282632298564304917083/12029077990531309210553280422327399529843998827560594103556908624183126203405790850911154875704409023522395544147741392783796802859198396128580782772225994610530309186385599984852661175615984266985226010361384455512724765567145525678383600698888336223849061763787687099599947999272210047499893534709512828620573281609422336463145459790837982261329180971544772533869697134342221302569895373995114374558382511338210427402919582872554889424238127453443391981790258698144814225828821593577992"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000011001010110111000",
      "weight": "7459171696557026639494893539410380083210455059984277914200605026216492065347418459931250208849443495916429690965417374831780334354158095554288805135193405438292557255747189289584237046532028974113923537244772574591360032164279892874226129553475781041405488870567652083626921097542690974608452561721619047162862576277797242434460591858453270994719189732027968396087678142669999391851483442547565910668369052816225837449810415022233257579243650314059879667855679100039108692523369931/28067848644573054824624320985430598902969330597641386241632786789760627807946845318792694709976954388218922936344729916495525873338129590966688493135193987424570721434899733297989542743103963289632194024176563729529691119656672893249561734964072784522314477448837936565733211998301823444166418247655529933448004323755318785080672739511955291943101422266937802579029293313465183039329755872655266873969559193122490997273479026702628075323222297391367914624177270295671233193600583718348648"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000011001010111111001",
      "weight": "8890419241140717217796149205771783810428610068145254951322819431324610670156295502778257234020224423991004577861777931280649291789960406715308396463483084181833766571371453005973720143451955809398320944599135202340153942149167393183861740980622574115524025384721087956709376407975176234410357336272001353173513143316936402777666785356171621195556929004036188694601978697781843541123865421874187633923597697691808465750897670563025063345921937140281768021929649345863932316936819023/38593291886287950383858441354967073491582829571756906082245081835920863235926912313339955226218312283801019037474003635181348075839928187579196678060891732708784741972987133284735621271767949523244266783242775128103325289527925228218147385575600078718182406492152162777883166497665007235728825090526353658491005945163563329485925016828938526421764455617039478546165278306014626679078414324900991951708143890543425121251033661716113603569430658913130882608243746656547945641200802612729391"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000011001010111111100",
      "weight": "1342351747079250365166654769500469216844075294475999944811264552445469866978043454347615683850415184934644887190571795911744096279926320468117085401447756209327087107087352300931676558047307679022694255267402266227490093757518498025081367295339655926076180042318492190846414925944321693653607441948956737471283360721777474860363131438570865818862301819229443291314458674294563567835479915404864837567960712154049852479347434225429535720412641543221611067157060187100786099873793898981/1852478010541821618425205185038419527595975819444331491947763928124201435324491791040317850858478989622448913798752174488704707640316553003801440546922803170021667614703382397667309821044861577115724805595653206148959613897340410954471074507628803778472755511623303813338391991887920347314983604345264975607568285367851039815324400807789049268244693869617894970215933358688702080595763887595247613681990906746084405820049615762373452971332671627830282365195699839514301390777638525411010768"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000011001010111111101",
      "weight": "49878165071807034981512695698457135943025782699363867778952514532702535639746584109451573495731457008803153939718205773294327237998516752570996617522437918581094652769890782372966160934125196860062747117998471048376656410332254086849337653637816664224867779461514191776226840670046618163543786290452571639268615771280254933358751326973358444009182616175121634401278787961330498171046651662485551417653777481999200699503569382710573307694804470066847531905806644640138649664738927938217/37049560210836432368504103700768390551919516388886629838955278562484028706489835820806357017169579792448978275975043489774094152806331060076028810938456063400433352294067647953346196420897231542314496111913064122979192277946808219089421490152576075569455110232466076266767839837758406946299672086905299512151365707357020796306488016155780985364893877392357899404318667173774041611915277751904952273639818134921688116400992315247469059426653432556605647303913996790286027815552770508220215360"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000011001011111111000",
      "weight": "75509795461549958535935515138899896649300364446595666144179803404136615704775225470887383610560426936915477231078671327449914837482918933243455504875591559813530952537949317523329472394899669180179102150897665558217573807813270221880965799236132819679009742381528304993529615257942510346120270702620826267667523495379840103087648694523855419242396982756344312017807376540314931535806014567151839925943974339273589730662633428403731978157472548201669074015307903027191053186198357943/463119502635455404606301296259604881898993954861082872986940982031050358831122947760079462714619747405612228449688043622176176910079138250950360136730700792505416903675845599416827455261215394278931201398913301537239903474335102738617768626907200944618188877905825953334597997971980086828745901086316243901892071341962759953831100201947262317061173467404473742553983339672175520148940971898811903420497726686521101455012403940593363242833167906957570591298924959878575347694409631352752692"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000011001110111111010",
      "weight": "7799947803932985168053875130429760805796157277415862006012794340684185387973163260252597495361155445306111191162249330620617735138283543313295708430163729620761288237561722364581972544986137202877439908483024413619741376742734026216815791174564036555585525044879570240059878712192408528220660920667968612988699928303459235879272043429044138144634118743758870819286809856541343089452895514725910087807460337057673444909922235570055999162044121274437122871222605776291356460633043259033/1122713945782922192984972839417223956118773223905655449665311471590425112317873812751707788399078175528756917453789196659821034933525183638667539725407759496982828857395989331919581709724158531585287760967062549181187644786266915729982469398562911380892579097953517462629328479932072937766656729906221197337920172950212751403226909580478211677724056890677512103161171732538607321573190234906210674958782367724899639890939161068105123012928891895654716584967090811826849327744023348733945920"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000011001110111111110",
      "weight": "295767106940391300270254541676976114732363609513683444368861802587370103047374201937424276762632157467642391696853114728575423601398838848574287290346125602468989159458448107654920255206130822717118505478385132153057173070855759363990442903218525835025939027532847234288772821376660405743791182543700918144831518758843337482028242239013695673575198645812968030006491086643866236622456176601808757440048847743181013869343469777366460908688171822845700791981651344437784689309099987915469/18524780105418216184252051850384195275959758194443314919477639281242014353244917910403178508584789896224489137987521744887047076403165530038014405469228031700216676147033823976673098210448615771157248055956532061489596138973404109544710745076288037784727555116233038133383919918879203473149836043452649756075682853678510398153244008077890492682446938696178949702159333586887020805957638875952476136819909067460844058200496157623734529713326716278302823651956998395143013907776385254110107680"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000011001110111111111",
      "weight": "19769510305321640976320903311817919175099090595459909550002655304635751466092951779449667200355794009220873492918333911285157719867434989069217900711011165051890858409023182487590060117054289043673883194434261747660763695777019470832110905230938083330897475249101390891585426132224635351009798301037231351468968852287738812331292254387758653955313814614964553961251525639334315501767779572109563141270583152566710803920628211078460135260866122131606012332941352370433405074799210114/5513327412326850054836920193566724784511832795965272297463583119417266176560987473334279318031187469114431291067714805025906867977132598225599525437270247529826391710426733326390803038823992789034895254748967875443332184218275032602592483653657154102597486641736023253983309499666429605104117870075193379784429420737651904212275002404134075203109207945291354078023611186573518097011202046414427421672591984363346445893004808816587657652775808416161554658320535236649706520171543230389913"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000011001111011011110",
      "weight": "432829504786375799162803018825141322085389777009248839960837134470798500703810946663063617273505390031454475456752997508751776526096784437035015180827542671541000717078222454592803232911979090658039403303533586866473014299751805449798042411873481348493527837400511579983978516383221487122901264659670595245618808398710553510861264854602328465698407588755488991142227187848695323351534802710015286734605298622577669455974930982002214270418425505781550981375569473661702232241579563811/578899378294319255757876620324506102373742443576353591233676227538812948538903684700099328393274684257015285562110054527720221137598922813687950170913375990631771129594806999271034319076519242848664001748641626921549879342918878423272210783634001180772736097382282441668247497464975108535932376357895304877365089177453449942288875252434077896326466834255592178192479174590219400186176214873514879275622158358151376818765504925741704053541459883696963239123656199848219184618012039190940865"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000011001111011101110",
      "weight": "375210367334019964350935757395989644891934227263117849732588594565377871701960543173489732634501722415075636604874509631993870726965707318518635052957420032930045935766439754256138508223197538030837336870795711113379857811097498751961804353623610533464030072275609216052000890438176058217640479095520862468071537919973579903918097304088546287191597083896497565283235808305436062377907000967548098456281851514961440829228728640719845106671788168439295718299350977211599015523462955247/1058558863166755210528688677164811158626271896825332281113007958928115105899709594880181629061987994069970807885001242564974118651609458859315108883955887525726667208401932798667034183454206615494699888911801832085119779369908806259697756861502173587698717435213316464764795423935954484179990631054437128918610448781629165608756800461593742438996967925495939982980533347822115474626150792911570064961137660997762517611456923292784830269332955215903018494397542765436743651872936300234863296"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000011001111011111110",
      "weight": "177587387817639552908048767483137533510716879236015016841045032948997047349208352617412368263282886454437434624322990398672736107696422476720777591443413063645288894333838211842538031743242000922412589177609084589418689679635254593951714525370099490946438717256879699502971860516457315845775600371953995922433039187755100797322733448560850029039876894932944063419498561917746285719953803649262449569699487330789635568793946651148587007708997391732695832828773619984362974771155509256417/46311950263545540460630129625960488189899395486108287298694098203105035883112294776007946271461974740561222844968804362217617691007913825095036013673070079250541690367584559941682745526121539427893120139891330153723990347433510273861776862690720094461818887790582595333459799797198008682874590108631624390189207134196275995383110020194726231706117346740447374255398333967217552014894097189881190342049772668652110145501240394059336324283316790695757059129892495987857534769440963135275269200"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000011001111111111000",
      "weight": "644598245141697574455881713381622454620177012981735564035399497525200016723878059290917941337279201016481777027279384858316997110738784240141535549592055917199740323899106896740032586232531353915525369981438332422012527931741545358081174195900157838266854996816736621011984615944593824450856626920783426572904191003386759836173519353306248501397641967446169211449486615567645998943122357115950675363048330370900085907207695725560556811554294713872529820008713119076045208954418633017/4631195026354554046063012962596048818989939548610828729869409820310503588311229477600794627146197474056122284496880436221761769100791382509503601367307007925054169036758455994168274552612153942789312013989133015372399034743351027386177686269072009446181888779058259533345979979719800868287459010863162439018920713419627599538311002019472623170611734674044737425539833396721755201489409718988119034204977266865211014550124039405933632428331679069575705912989249598785753476944096313527526920"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000011001111111111010",
      "weight": "5111941009515162896669416447015683287118709581688648929770072076871236352714972017636915682978446620307963146472356985214151116967340024072509132202603240369084574069257940158130770748664284291483883746513182578351015922720690981325987360617952026686257791796258356117117327521573213489995198711491751582715157751683888093657680244454272842664570652889946797132619095640801518682053820374947114046765528283101950309532449403677221923635395927522725559183247890091722755524992609805205/3704956021083643236850410370076839055191951638888662983895527856248402870648983582080635701716957979244897827597504348977409415280633106007602881093845606340043335229406764795334619642089723154231449611191306412297919227794680821908942149015257607556945511023246607626676783983775840694629967208690529951215136570735702079630648801615578098536489387739235789940431866717377404161191527775190495227363981813492168811640099231524746905942665343255660564730391399679028602781555277050822021536"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000011001111111111110",
      "weight": "755957379845170851130643962397907131799128358369795103096520489599541478869576111734548720436233104489000602049041958840605851641565533358090074151839145106126388247893813811032377043832977374958508259840027596320808481427586997602400957192717933907740142123542855897929490084277603424886160514445088360797291024712678388758195266388139063831390308228905945530516786317941686605168756007508727754010359439966843245653744496853143144825507292306385753018545443248727840313485049775743/300726949763282730263832010558184988246099970689014852588922715604578155085144771272778871892610225588059888603693534819594920071479959903214519569305649865263257729659639999621316529390399606674630650259034611387818119139178638141959590017472208405596226544094692177489998699981805251187497338367737820715514332040235558411578636494770949556533229524288619313346742428358555532564247384349877859363959562783455260685072989571813872235605953186336084799544756467453620355645720539839449800"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000011011011101010100",
      "weight": "9877196392403732831063200126407575095989142383558094835470850781141345984524546346834678168861278717502419660238700500275972293209319236885176224340294124304721822458258447019348092762428637680705443462173332493274698769568782084760010707229478567262975176183001640583272848407540904877447574036135516653134317421840876714519504496578034549628491844224705348651982543515603674444091230279690291308720879637710243637356950408105517967980666798575938707893289777848806302500821717420/38593291886287950383858441354967073491582829571756906082245081835920863235926912313339955226218312283801019037474003635181348075839928187579196678060891732708784741972987133284735621271767949523244266783242775128103325289527925228218147385575600078718182406492152162777883166497665007235728825090526353658491005945163563329485925016828938526421764455617039478546165278306014626679078414324900991951708143890543425121251033661716113603569430658913130882608243746656547945641200802612729391"
    },
    {
      "kind": "count",
      "size": 7,
      "bits": "000011011111111011110",
      "weight": "134420629763688832722564605371643186083721966026160433781616987795837776351478531313118946661077509540635443037391476602258829840039416855312673787735189016641009901059633857352454847963499669771161568057221477991625339672708691095675661855730487641008170614466137798167865811304541425834506010652220620364792374325440495441560593729776262701256545860051653212240003585182592330520644661816701042195412658100878735103290837803912939334114297766988489889361559855810107405023108147971/66159928947922200658043042322800697414141993551583267569562997433007194118731849680011351816374249629373175492812577660310882415725591178707194305247242970357916700525120799916689636465887913468418743056987614505319986210619300391231109803843885849231169839700832279047799713995997155261249414440902320557413153048851822850547300028849608902437310495343496248936283334238882217164134424556973129060071103812360157350716057705799051891833309700993938655899846422839796478242058518764678956"
    },
    {
      "kind": "forbidden_count",
      "size": 7,
      "bits": "000111001110111111000",
      "embedding": "r",
      "vector": [
        "-6",
        "-6",
        "-6",
        "-6",
        "7",
        "7",
        "1"
      ],
      "quadratic_value": "-27/4",
      "weight": "150252300408533755528267765784686534768202425918231476922473351515729111813290928671839252251529270358422058930169986771397035898820728565398004803702417299399478378714863396664753769679936685658013817642270309538392821221770320833060045773927256557231832192088496463060547683628615688137100349787205493874597258025513712923231304824177338223793536788533256893563708267061096181682378935247423695591993540296894808601015841321019972292729165916751491988164364291966250152864170758291217/6174926701806072061417350616794731758653252731481104973159213093747338117748305970134392836194929965408163045995840581629015692134388510012671468489742677233405558715677941325557699403482871923719082685318844020496532046324468036514903581692096012594909185038744346044461306639626401157716612014484216585358560951226170132717748002692630164227482312898726316567386444528962340268652546291984158712273303022486948019400165385874578176571108905426100941217318999465047671302592128418036702560"
    },
    {
      "kind": "forbidden_count",
      "size": 7,
      "bits": "000111011111111111000",
      "embedding": "r",
      "vector": [
        "-42",
        "-36",
        "-36",
        "-18",
        "43",
        "43",
        "37"
      ],
      "quadratic_value": "-999/4",
      "weight": "79828304222606785113906260816187406803556257383796157034206949248833918330181395481854818648886113402848599722657304728399897113070580482337235963482632439314823616270393486606216062143803210295918507787048601664054279976467173142234975240267200571087577755488938038907537013750458341786956538189076569463691075033049286402324634340214684397331449039676271205960446848675881015706214523990433109908091947393681680774235809155035538807144488101734644688256509925284759326369690147968481/14819824084334572947401641480307356220767806555554651935582111424993611482595934328322542806867831916979591310390017395909637661122532424030411524375382425360173340917627059181338478568358892616925798444765225649191676911178723287635768596061030430227782044092986430506707135935103362778519868834762119804860546282942808318522595206462312394145957550956943159761727466869509616644766111100761980909455927253968675246560396926098987623770661373022642258921565598716114411126221108203288086144"
    },
    {
      "size": 7,
      "bits": "000001000010001001011",
      "embedding": "r",
      "allowed_profiles": 20,
      "anchor_rank": 6,
      "kind": "profile_infeasible_count",
      "multipliers": [
        "-1",
        "-1",
        "-1",
        "-1",
        "-1",
        "-1",
        "-1",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "1",
        "0",
        "1",
        "1"
      ],
      "target_value": "-680",
      "weight": "20187516019653213064242061488587490006922649670354703187356822613369603793698244824368921777410143460396769921996229657781758914224383270386689272894341122153393145824899561936397416697207831741263671919236879926533301669887781296554259441735031559285939762070585080091678441300774563759723270979801112681809870480950464187277014548129526724674249486909447888483263928037385538073976641271070645424570900126398417524457133473623172285051564766520499359348748367945646511074841857915/8124903555007989554496513969466752314017437804580401280472648807562286997037244697545253731835434165010740849994527081090810121229458565806146669065450891096586261467997291217839078162477463057525108796472163184863857955690089521730136291700126332361722611893084665847975403473192633102258700019058179717577053883192329121997036845648197584509845148550955679693929532274950447721911245121031787779306977661167036867631796560361287074435669612402764396338577630875062725398147537392153556"
    },
    {
      "size": 7,
      "bits": "001111011111111001100",
      "embedding": "r",
      "allowed_profiles": 2,
      "anchor_rank": 6,
      "kind": "profile_infeasible_count",
      "multipliers": [
        "0",
        "-1",
        "-1",
        "-1",
        "-1",
        "-1",
        "-1",
        "-1",
        "1",
        "1",
        "-1",
        "-1",
        "-1",
        "-1",
        "1",
        "-1",
        "-1",
        "-1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1",
        "1"
      ],
      "target_value": "-693",
      "weight": "217754003422548162374981275160059532219985493970770638521637063431175872425908037346056529944445661884910727919810778262450732142803455152553587823282762192777907052144852796129695289111090589794166760505663175259180218273853759543001784823631191911853234567467183123031483412163057252112020916647747696728653174876409195194216384554409478122249781189817507858731791587801945146773972097252979419105247345252196739397844434033959704174572317041948182869331757608118158634905801143535/7016962161143263706156080246357649725742332649410346560408196697440156951986711329698173677494238597054730734086182479123881468334532397741672123283798496856142680358724933324497385685775990822408048506044140932382422779914168223312390433741018196130578619362209484141433302999575455861041604561913882483362001080938829696270168184877988822985775355566734450644757323328366295759832438968163816718492389798280622749318369756675657018830805574347841978656044317573917808298400145929587162"
    }
  ],
  "constant": "-1",
  "slopes": [
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "-39993248470287975434725563083539043684708377986011313580701476506323809876928270320567070602827909839902121868232863190393578537395072891395657064410367309253840821289717045861128761124042315004297863179089501644145665247452104997472806769077288834795939558453771425904664709617603839914937004237521242411635907797938484307905120982792679551971539583155630290485490593162090328361562528847488653316985436492755981739825837773404203384111613659985959486138222714633501975338402067983961/14334651272049810142575992503273484439730765269509707973405316110484892059058567430669126226881087419697521356776058493067357856740544755386558766136902643577548618447109506648616087900942381251490727662347316476152663678967515084766740457499508600666753465268513660460356604699132716973270706462195502787439516493917894950951915006250748595528083940657757520602861389085091147052229125320677511296348739159344700759321812502923127909897217101882020042111633391615289236952446012399013773800",
    "-145841878110642452982225127046667474598183088170434096101018212539963529190628915086465156309669030380458286778629456285019061084430144442828572557166182022429996094162135651911706064090879095607059595523232545013791840326849954038865879043933484901679047822215503243871213927440002266657973624439300578401927330711290905985602473161289585693388227204917758549547971056325070482573560824088607259786658704648362686521987870754842129398348911224429462610815593028981639025491135760697/9080774561479517737378456789404017292137136369825154372292960431981379584923979367844695347345485243247298597052706737689728959021159573548046277190798054755008174581879325478761322652180694005469239243115947088965488303418335347816034678958964724404278213292271097124207803881803531114289135315417965566703766104744367842231982356900926712099238695439303406716744771366121088630371391605859056929813680915421982381470831449815556142016336625626619031201939705095658340150870777085348092",
    "-2568696016278553313098617969773328740623185650293411243354615397099998418677554253248910470333308299219592223003985814498265891163163178483232072613965390074271906455325177119595584735570114469236360153209922614651917760573147188206848152169106784099886783994950492237840243950511119813742938329498253768999482984211645439252263509282548393285753879046522638272071408106092509106088714787095211089081972158408423540836990463506445696889009769305667040298639680900950085073997436694113/1234985340361214412283470123358946351730650546296220994631842618749467623549661194026878567238985993081632609199168116325803138426877702002534293697948535446681111743135588265111539880696574384743816537063768804099306409264893607302980716338419202518981837007748869208892261327925280231543322402896843317071712190245234026543549600538526032845496462579745263313477288905792468053730509258396831742454660604497389603880033077174915635314221781085220188243463799893009534260518425683607340512",
    "0",
    "-217268924143284856774572996605028785144121950111777139595658229324152957879105391479623698044605726669649827152217967868649870475680900305261543969111072566502822903457603985550308382337893388480449857218632908461067164584300417792382005552772035258211253210372557295311667185424755146508671968766945367894718397051960798485165669439776469495056770448515468076181940225962414793594863731018683949368715228213142269262466072550027119594621708492548673097758773414002100878456882347761917/46311950263545540460630129625960488189899395486108287298694098203105035883112294776007946271461974740561222844968804362217617691007913825095036013673070079250541690367584559941682745526121539427893120139891330153723990347433510273861776862690720094461818887790582595333459799797198008682874590108631624390189207134196275995383110020194726231706117346740447374255398333967217552014894097189881190342049772668652110145501240394059336324283316790695757059129892495987857534769440963135275269200",
    "0",
    "0",
    "-100121400405385331702025201056559658786998163993486446279769533884380262854857806716884940493337392328009226112696115155555388143845685596454135189614937356152340957301982735000643019207332363416441414464238800270133021675845349257405871702958457654972901932444915292711122090052232995629937293210263008713920868790034794400435693097898793701649797385007270922109430623283142116747692957885307021268501092976516084550850953946325050067132950833316253104261284026052799175724312384669/1852478010541821618425205185038419527595975819444331491947763928124201435324491791040317850858478989622448913798752174488704707640316553003801440546922803170021667614703382397667309821044861577115724805595653206148959613897340410954471074507628803778472755511623303813338391991887920347314983604345264975607568285367851039815324400807789049268244693869617894970215933358688702080595763887595247613681990906746084405820049615762373452971332671627830282365195699839514301390777638525411010768",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "-10733044104997237838347019421533895958826065459117440623955679764724879216143783009423330423853170780399039299568906984098927285992817795970000720711560801887164077867190712354328090655109591877977084309738318900712725290200885667608128924152992529300434791594823514068248913715245319038013806009606344715509463772667254849405238605704928660852161764262796255590086121818242151142694470897700040755288080968027161805346122992059712198161582600576994948799202276623586434534401519647327/7409912042167286473700820740153678110383903277777325967791055712496805741297967164161271403433915958489795655195008697954818830561266212015205762187691212680086670458813529590669239284179446308462899222382612824595838455589361643817884298030515215113891022046493215253353567967551681389259934417381059902430273141471404159261297603231156197072978775478471579880863733434754808322383055550380990454727963626984337623280198463049493811885330686511321129460782799358057205563110554101644043072",
    "-435528651519627596796184504646586233497189474448178537842706059069729173414617470140344252808983008927025004049223595866223034863239565376834146338133324395068692346476606191035829544753694113518015827306818832131807777590864259692292259472697665709524054195740149258537019774807182211711012122469787656488900872652532919871282945754065174843313832046043162261434635096689189042290399034099108049175468320322181348010819510356914181848693763346514194527108760281726085409808176764961/2534969909162492741002912358473626721973440595029085199507466427959433543075620345634119164332655459483351145198292449300332757823591072531517760748420678022134913578015154859965792386692968473947833944499314913677523682175307930779802523010439415696857454910642415744568325883636101527904714405946152071884040811556006686063075495842237646367071686347898172064506014069784539689236308477761917787143777030284115502701120526832721567223928919069662491657636220833019570324222031666351909472",
    "-39097298807796660189128467757094331007555321419132070095355093796900147706398458941631439210690862133612052202963533430155794390065318260126697912882123177901495899774469708072238439645739733469606848603613118035120066121775493841380077669492769456652570775418957198230777911154173043251322118524350586330600867798748885714556251408908935717690588507976810363380036826146807773957387831250591211846668604254137512163600097765553097125074877620456186148361372150694870601863125208258151/15437316754515180153543376541986829396633131828702762432898032734368345294370764925335982090487324913520407614989601454072539230335971275031678671224356693083513896789194853313894248508707179809297706713297110051241330115811170091287258954230240031487272962596860865111153266599066002894291530036210541463396402378065425331794370006731575410568705782246815791418466111322405850671631365729960396780683257556217370048500413464686445441427772263565252353043297498662619178256480321045091756400",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "-1986935963053418872329763890458644843791243447378313247378826488551539211843508964003005623220900118868260371466882017576727533141143880771932217429111559167653630344992337868214873751952806597921145257500142776866076287157696048110539011486401873850038161474591101104258043697895255201673365573364755156642877121116701518798865068296775409240464119028088382708197713419142357032421957311358714760711863233851881499543236133838377283706541449606408791891486075713997120040258993141223/1852478010541821618425205185038419527595975819444331491947763928124201435324491791040317850858478989622448913798752174488704707640316553003801440546922803170021667614703382397667309821044861577115724805595653206148959613897340410954471074507628803778472755511623303813338391991887920347314983604345264975607568285367851039815324400807789049268244693869617894970215933358688702080595763887595247613681990906746084405820049615762373452971332671627830282365195699839514301390777638525411010768",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "-9419346270547790628866765870561768641312247363866063313378392154212026050133478811853569191187961902918091123064605592116202855546789413632180742353301979252236873677868175550780794890546680708163723313747244825500373943333470639319829054983161258666663942305867937449794116382847712585787484723878206451031472813411794559960887310253810494846552409952858024962440040880938572133386398148560053754732765111010042662677127185300410285568925697558583629191970226259559121020591433401287/4426877598721264896971997684834458429916853980289762756492818210590922547650439941824288981830924056083058066063194534623742867522815292104672560130514051693066485108666171170896144792938088327666254131019024205870675547916438482060316905992495303147085628979982159848051304392379221418215953466266258213768085976062879323088091398989201772148378864026660410774413076040984030707306053407856290253284169446268216410967030331785083619232964104992976777710945606234133440823549503829107194850",
    "0",
    "-46984477636378178133118333861916063895063678934038082126957209779295488268448404055435424221513362760718333206342848461705037319478959271947694744933857200610276559760208943673117765177147110962974420350494693865435663414019381421383911042753451120939884918161888705434769313763687518503507411419810089840922046622738902514811792489920762055530379397315438914995511735664006052371856727547331974195838321730068946268057867180819293107326993838601115451497952782453393899955948304718541/37049560210836432368504103700768390551919516388886629838955278562484028706489835820806357017169579792448978275975043489774094152806331060076028810938456063400433352294067647953346196420897231542314496111913064122979192277946808219089421490152576075569455110232466076266767839837758406946299672086905299512151365707357020796306488016155780985364893877392357899404318667173774041611915277751904952273639818134921688116400992315247469059426653432556605647303913996790286027815552770508220215360",
    "0",
    "-82149572560599429089854404729488439644277741854466762684327024061407388014335033700135061108737523182832971908063812946044412932761544585588042667824557007526785857154018726472717310099313678458520309891144930544635265618026155800676357373126320881459916646235821645391863318297231201732708622289721261804290179050594459653636422789885687795291381167020615103220703658134786760744708486788718084042242449357169818855736559868518134095608789383597430963215873811951097911477732340518291/148198240843345729474016414803073562207678065555546519355821114249936114825959343283225428068678319169795913103900173959096376611225324240304115243753824253601733409176270591813384785683588926169257984447652256491916769111787232876357685960610304302277820440929864305067071359351033627785198688347621198048605462829428083185225952064623123941459575509569431597617274668695096166447661111007619809094559272539686752465603969260989876237706613730226422589215655987161144111262211082032880861440",
    "0",
    "0",
    "-33538056587754269910555451118020220679758948340657739850740444357649830039774849880677697956158759457939452323760133921348073950547101167262302035823397104360667655838963130356317130260749459329165754536344571476781490521579002313473108584398685374251510203180054420020763977047885613504759428859803725819690108521998481782280047908718188070040320038583172533301544599377726684755207226372582081907956603917732350536272879646918198064917392753823438042587143822568764349273460102680627/25349699091624927410029123584736267219734405950290851995074664279594335430756203456341191643326554594833511451982924493003327578235910725315177607484206780221349135780151548599657923866929684739478339444993149136775236821753079307798025230104394156968574549106424157445683258836361015279047144059461520718840408115560066860630754958422376463670716863478981720645060140697845396892363084777619177871437770302841155027011205268327215672239289190696624916576362208330195703242220316663519094720",
    "0",
    "0",
    "0",
    "-74424023822145109201809342075288810480354427216303675679618899288125533815361134136482797555152254915465864430808862000766287353091453242006198208877045407459615129207263711999822405144286956750414879372203984409940433083522666238069529068255927061540386821831576725747336668962587085354552159746806897736040272850290959511882626905841194695153557637535931204327729717188719364105392695464888824925203124763366756648130928386136766451998133656093035638674402989629042991930282961011/308746335090303603070867530839736587932662636574055248657960654687366905887415298506719641809746498270408152299792029081450784606719425500633573424487133861670277935783897066277884970174143596185954134265942201024826602316223401825745179084604800629745459251937217302223065331981320057885830600724210829267928047561308506635887400134631508211374115644936315828369322226448117013432627314599207935613665151124347400970008269293728908828555445271305047060865949973252383565129606420901835128",
    "-76890221073787911183876057695753401905951262111551276804559314639626368454281674967584229538910474592565499925559581483745586302140057859621989746428240350159958719279975754735787879082477797402847967962779548832020321918501467397185836154603991017773699153362753881721841879984909608181155529463579234419468268222868533544487542821292443689668569424489177489707206381670297715688059089389016992115689219203625484267797866443575301230064684099392803090805881228114366613766907066890679/48164428274087362079055334810998907717495371305552618790641862131229237318436786567048264122320453730183671758767556536706322398648230378098837454219992882420563357982287942339350055347166401005008844945486983359872949961330850684816247937198348898240291643302205899146798191789085929030189573712976889365796775419564127035198434421002515280974362040610065269225614267325906254095489861077476437955731763575398194551321290009821709777254649462323587341495088195827371836160218601660686279968",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "-18593969652281530829386247352168238729744662326920664158324348377154802564375672937539638439464000032188160638422451052848748448281365773643610540990597556928674919722278044460911606326153871660349049933653847797665146257846579951949301663082286510539206948619841813000071715605412953579249430452241318528496241848567502721038583867768950254236098958023107918750967915787321285644751752952528950505096225048889724660247257249246792668948670149092074259174208000407442169197145713428544229/802740471234789367984255580183315128624922855092543646510697702187153955307279776117471068705340895503061195979459275611772039977470506301647290903666548040342722633038132372322500922452773350083480749091449722664549166022180844746937465619972481637338194055036764985779969863151432150503159561882948156096612923659402117253307240350041921349572700676834421153760237788765104234924831017957940632595529392923303242522021500163695162954244157705393122358251469930456197269336976694344771332800",
    "0",
    "-3606171726089822191102437501633634185719964073765261481307363194118118245898756306199215216685610974037541450293153364656104754123382424119874643589410021272769892866078107734500704937269534218399289289244385712582931546497270984967116592744929429146750700235132239000232305355120091950786179436919299503648683942394468226235725378726413845700470456192588710803132464842958841840997730084905395731459672782349634699589197647831556659590030690695795452964628233451566929591289446658685/617492670180607206141735061679473175865325273148110497315921309374733811774830597013439283619492996540816304599584058162901569213438851001267146848974267723340555871567794132555769940348287192371908268531884402049653204632446803651490358169209601259490918503874434604446130663962640115771661201448421658535856095122617013271774800269263016422748231289872631656738644452896234026865254629198415871227330302248694801940016538587457817657110890542610094121731899946504767130259212841803670256",
    "-454794750003636692859395685257208152845501184032248988766539806593029402149706193669785182833401588197351499305855184565755613815721779039123408378179539036663994833089559922515505675760724208272382889837628464302929244928577782685055877367453216160511080579815749024881978708204520835662072107041766546852042103225454924459273254963915955255939059667885164166501854659086852624150100489148583965118889673006861605728651455365162676477435163290617958384877389409441006488256479714933/59025034649616865292959969131126112398891386403863503419904242807878967302005865890990519757745654081107440880842593794983238233637537228062300801740187355907553134782215615611948597239174511035550055080253656078275673972219179760804225413233270708627808386399762131307350725231722952242879379550216776183574479680838390974507885319856023628645051520355472143658841013879787076097414045438083870043788925950242885479560404423801114923106188066573023702812608083121779210980660051054762598",
    "-195107412987540438865197791552152968920078227374805764246230855293665913356190121097008819000346710376036465369368000917398762142037245967164916235859466779695277556349065584926855553059366161323021744997753071032393240625036146556786131290657151397529340363351408141804752890879089794235038213323987136292579323431305432830482725854019575097062551151381415202334246684312452313845736284367320969895724394102435630001833586814710196933667164473452735949337604475710420822181911164969277/23155975131772770230315064812980244094949697743054143649347049101552517941556147388003973135730987370280611422484402181108808845503956912547518006836535039625270845183792279970841372763060769713946560069945665076861995173716755136930888431345360047230909443895291297666729899898599004341437295054315812195094603567098137997691555010097363115853058673370223687127699166983608776007447048594940595171024886334326055072750620197029668162141658395347878529564946247993928767384720481567637634600",
    "-2431538865542365795842404881135236966864581632846217652096968878251592203232364330122765938900496120891842424206174827819606664772136540691475043897176160030535860597431566565420320739633825825982791612064798196080668108150258929509382853213576270724274027423048569812023339775727517280734991499835185185928130484468080578051602221313071013121370627451703286670417742733467272521954412691814684145665066071116618719854114201128039521644804704326429262095048809395368517375618184614686817/200685117808697341996063895045828782156230713773135911627674425546788488826819944029367767176335223875765298994864818902943009994367626575411822725916637010085680658259533093080625230613193337520870187272862430666137291505545211186734366404993120409334548513759191246444992465787858037625789890470737039024153230914850529313326810087510480337393175169208605288440059447191276058731207754489485158148882348230825810630505375040923790738561039426348280589562867482614049317334244173586192833200",
    "0",
    "-61106259937983591300870623383616372944011990578112077448370074785122284281944058268974727989181556324934101475055008036715196281349203640150753559162677839450254560646827189707643351307247569265729139047274344162993236585519275683570861707548271076389219296110990642588676448354310244132535437559488698655183336132678608118577237502958125614207137272119745108202306413702559521599459581721014535714000222132944006925050594880369128927514861209605312776396586588868083163142260769045/115779875658863851151575324064901220474748488715270718246735245507762589707780736940019865678654936851403057112422010905544044227519784562737590034182675198126354225918961399854206863815303848569732800349728325384309975868583775684654442156726800236154547219476456488333649499492995021707186475271579060975473017835490689988457775050486815579265293366851118435638495834918043880037235242974702975855124431671630275363753100985148340810708291976739392647824731239969643836923602407838188173",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0"
  ],
  "discovery_vector_denominator": 10
}

==> anc/srg-gegenbauer-counting-main/results/certificates/441_88_35_13/README.md <==
# 441, 88, 35, 13

The exact certificate is accompanied by the counting elimination, kernel model, forbidden configurations, completion constraints, and integer common-neighbour moments used in Section 4.

本目錄包含第 4 節所用的精確證書、計數消去、核模型、禁止配置、補全限制及整數共同鄰點動差。


==> anc/srg-gegenbauer-counting-main/results/certificates/441_88_35_13/exact_counting_elimination.json <==
{"free_core_ids": [205, 50, 1242, 196, 993, 1246, 17, 1154, 1241, 1094, 1142, 189, 203, 1229, 1092, 1232, 1239, 1236, 1210, 1153, 1247, 206, 1157, 201, 1169, 1222, 1249, 1002, 1188, 1163, 1225, 1100, 51, 1211, 1158, 1219, 1102, 1221, 1161, 1148, 1197, 1090, 1146, 1206, 1195, 1245, 991, 173, 1193, 186, 1190, 1250, 1235, 1140, 1226, 1098, 1082, 194, 1189, 200, 996, 1081, 1248, 207, 1001, 1089, 1204, 1218, 1079, 1155, 1103, 1186, 1085, 1143, 1137, 1216, 1217, 1080, 1078, 1220, 877, 1150, 874, 1007, 1184, 1191, 1076, 1005, 1138, 1077, 997, 1187, 1234, 1149, 1097, 1237, 1004, 1141, 1008, 995, 1096, 1243, 1244, 876, 1185, 1145, 1183, 1000, 1144, 1251], "T": [["1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["11289635156096/472579567914315", "612955287/1367786912", "-989099881/1025840184", "10056294765/87538362368", "237108463/2051680368", "13994489835/87538362368", "31783080555/175076724736", "-5244131838/18678840017", "38617383825/87538362368", "7193377065/175076724736", "486335655/2735573824", "2858223615/87538362368", "-62981617/10942295296", "-12273509/170973364", "56865046575/700306898944", "-3557310375/175076724736", "-3182889925/43769181184", "-4787950895/87538362368", "13362321445/87538362368", "-6524635905/87538362368", "-21571975815/43769181184", "-19484483025/175076724736", "670334413/2735573824", "-220147845/10942295296", "-25496735/683893456", "3901638105/21884590592", "-9857436255/43769181184", "1676262495/175076724736", "-29089244745/175076724736", "333374865/43769181184", "4233385055/350153449472", "1892000745/87538362368", "1956295485/10942295296", "-22612425/170973364", "-5219623377/43769181184", "-9359199435/43769181184", "19957969215/87538362368", "76670055/10942295296", "-3632605395/43769181184", "-28517040525/175076724736", "4974260235/87538362368", "-1187603505/5471147648", "-9490633815/43769181184", "-9535772895/87538362368", "32858595/10942295296", "-24133428945/175076724736", "4761366885/43769181184", "-1030185705/21884590592", "-1938783/341946728", "-7298828025/43769181184", "-25496735/683893456", "3078893025/21884590592", "3666257401/175076724736", "4577965665/43769181184", "7253688945/43769181184", "-10952865/21884590592", "-2386159875/43769181184", "5061883155/87538362368", "27712487/683893456", "1095902895/21884590592", "11636513/2735573824", "76670055/10942295296", "-7298828025/43769181184", "2386159875/43769181184", "27712487/683893456", "10952865/43769181184", "-1030185705/21884590592", "-1187603505/5471147648", "1095902895/43769181184", "5061883155/87538362368", "-1030185705/21884590592", "76670055/21884590592", "5061883155/175076724736", "0", "1095902895/87538362368", "0", "0", "5061883155/175076724736", "0", "-10952865/43769181184", "1095902895/43769181184", "0", "-10952865/43769181184", "0", "0", "0", "1095902895/43769181184", "1095902895/87538362368", "0", "0", "0", "0", "0", "5061883155/87538362368", "0", "-1030185705/21884590592", "0", "0", "0", "0", "-1095902895/87538362368", "-1030185705/43769181184", "1095902895/87538362368", "5061883155/175076724736", "0", "0", "-1187603505/5471147648", "0", "-5061883155/175076724736", "0", "0"], ["0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-35030847374336/65247485676703091", "16870329/170973364", "-305206425/4659024169", "276778755/10942295296", "2175307/85486682", "385169445/10942295296", "874763685/21884590592", "54688708272/2035993561853", "1062863775/10942295296", "197982855/21884590592", "13385385/341946728", "78666705/10942295296", "-1733439/1367786912", "-675606/42743341", "1565093025/87538362368", "-97907625/21884590592", "-87602475/5471147648", "-131778465/10942295296", "367770315/10942295296", "-179577135/10942295296", "-593724105/5471147648", "-536270175/21884590592", "18449571/341946728", "-6059115/1367786912", "-701745/85486682", "107384535/2735573824", "-271305585/5471147648", "46135665/21884590592", "-800621415/21884590592", "9175455/5471147648", "116515185/43769181184", "52073415/10942295296", "53842995/1367786912", "-135674550/4659024169", "-143659359/5471147648", "-257592645/5471147648", "549301905/10942295296", "2110185/1367786912", "-99979965/5471147648", "-784872675/21884590592", "136906245/10942295296", "-32686335/683893456", "-261210105/5471147648", "-262452465/10942295296", "904365/1367786912", "-664222815/21884590592", "131046795/5471147648", "-28353735/2735573824", "-53361/42743341", "-200885175/5471147648", "-701745/85486682", "84740175/2735573824", "100906167/21884590592", "125999055/5471147648", "199642815/5471147648", "-301455/2735573824", "-65674125/5471147648", "139317885/10942295296", "762729/85486682", "30162465/2735573824", "320271/341946728", "2110185/1367786912", "-200885175/5471147648", "65674125/5471147648", "762729/85486682", "301455/5471147648", "-28353735/2735573824", "-32686335/683893456", "30162465/5471147648", "139317885/10942295296", "-28353735/2735573824", "2110185/2735573824", "139317885/21884590592", "0", "30162465/10942295296", "0", "0", "139317885/21884590592", "0", "-301455/5471147648", "30162465/5471147648", "0", "-301455/5471147648", "0", "0", "0", "30162465/5471147648", "30162465/10942295296", "0", "0", "0", "0", "0", "139317885/10942295296", "0", "-28353735/2735573824", "0", "0", "0", "0", "-30162465/10942295296", "-28353735/5471147648", "30162465/10942295296", "139317885/21884590592", "0", "0", "-32686335/683893456", "0", "-139317885/21884590592", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["43746870328603904/2936136855451639095", "-177339481/512920092", "134853654673/167724870084", "8234857835/43769181184", "-197002119/341946728", "2629418255/43769181184", "-29877708635/87538362368", "-1235178805036/2035993561853", "-22371702435/43769181184", "6979247445/87538362368", "29971065/683893456", "1605264405/5471147648", "-482006621/5471147648", "1171995973/4103360736", "-42865363565/350153449472", "-9442365635/87538362368", "15717485395/131307543552", "-4776970335/43769181184", "-48040355275/131307543552", "-146150865/43769181184", "7262366325/21884590592", "6579556685/43769181184", "-644798123/4103360736", "-2579425155/10942295296", "-33167475/341946728", "301424985/10942295296", "8010118565/21884590592", "-18404877115/87538362368", "3217772285/43769181184", "-8962828595/21884590592", "13052709325/525230174208", "-9517575975/43769181184", "61656465/5471147648", "3272938911/9318048338", "737703711/10942295296", "6991129905/21884590592", "-23514990605/43769181184", "-1246784385/5471147648", "-1134759415/21884590592", "28119461255/87538362368", "-6516446305/43769181184", "-166315435/2735573824", "9128474565/21884590592", "9862512125/43769181184", "-534336165/5471147648", "27666366995/87538362368", "487149685/21884590592", "-955398765/10942295296", "31527881/170973364", "8901927435/21884590592", "-33167475/341946728", "-4027308155/10942295296", "-17007869743/262615087104", "-72028315/21884590592", "-8167889875/21884590592", "178112055/10942295296", "-154518815/21884590592", "-7941342745/43769181184", "-2864389/341946728", "-113273565/10942295296", "-54767881/4103360736", "-1246784385/5471147648", "8901927435/21884590592", "154518815/21884590592", "-2864389/341946728", "-178112055/21884590592", "-955398765/10942295296", "-166315435/2735573824", "-113273565/21884590592", "-7941342745/43769181184", "-955398765/10942295296", "-1246784385/10942295296", "-7941342745/87538362368", "0", "-113273565/43769181184", "0", "0", "-7941342745/87538362368", "0", "178112055/21884590592", "-113273565/21884590592", "0", "178112055/21884590592", "0", "0", "0", "-113273565/21884590592", "-113273565/43769181184", "0", "0", "0", "0", "0", "-7941342745/43769181184", "0", "-955398765/10942295296", "0", "0", "0", "0", "113273565/43769181184", "-955398765/21884590592", "-113273565/43769181184", "-7941342745/87538362368", "0", "0", "-166315435/2735573824", "0", "7941342745/87538362368", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["26426012765663456/2936136855451639095", "1851866063/2051680368", "-615543204517/1341798960672", "-35452809575/350153449472", "877799237/8206721472", "-80177336315/350153449472", "129369246935/700306898944", "-24763891075/214315111774", "-72093473505/350153449472", "-28007612025/700306898944", "-4106140305/21884590592", "-545716635/21884590592", "-10905234543/43769181184", "9631199519/32826885888", "67673049905/2801227595776", "61636555775/700306898944", "81221415485/1050460348416", "-21243653765/350153449472", "234189569455/1050460348416", "-846541755/350153449472", "22902435495/175076724736", "-1757669555/350153449472", "14543486291/32826885888", "19145074275/87538362368", "-3595097/2735573824", "-15489195945/87538362368", "15570411895/175076724736", "104676821095/700306898944", "43056601165/350153449472", "-29161418785/175076724736", "-61605312625/4201841393664", "20555521755/350153449472", "-7276915335/43769181184", "-9984998507/74544386704", "2152190427/87538362368", "-15932041605/175076724736", "-140131593535/350153449472", "6547556925/43769181184", "21722291515/175076724736", "-121383950195/700306898944", "-50741540555/350153449472", "3056617255/21884590592", "-27156424905/175076724736", "-67071100385/350153449472", "2806095825/43769181184", "-90883582415/700306898944", "-11291103745/175076724736", "-2012900295/87538362368", "-165570405/1367786912", "-11906241015/175076724736", "-3595097/2735573824", "-17816763205/87538362368", "69374344939/2100920696832", "10072314655/175076724736", "-28008434465/175076724736", "-935365275/87538362368", "5177869235/175076724736", "-43258618355/350153449472", "192818417/2735573824", "7625091945/87538362368", "-298335299/32826885888", "6547556925/43769181184", "-11906241015/175076724736", "-5177869235/175076724736", "192818417/2735573824", "935365275/175076724736", "-2012900295/87538362368", "3056617255/21884590592", "7625091945/175076724736", "-43258618355/350153449472", "-2012900295/87538362368", "6547556925/87538362368", "-43258618355/700306898944", "0", "7625091945/350153449472", "0", "0", "-43258618355/700306898944", "0", "-935365275/175076724736", "7625091945/175076724736", "0", "-935365275/175076724736", "0", "0", "0", "7625091945/175076724736", "7625091945/350153449472", "0", "0", "0", "0", "0", "-43258618355/350153449472", "0", "-2012900295/87538362368", "0", "0", "0", "0", "-7625091945/350153449472", "-2012900295/175076724736", "7625091945/350153449472", "-43258618355/700306898944", "0", "0", "3056617255/21884590592", "0", "43258618355/700306898944", "0", "0"], ["0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["183532082280448/65247485676703091", "7313063/42743341", "-3370670/128230023", "-461297925/5471147648", "-10876535/128230023", "-641949075/5471147648", "-1457939475/10942295296", "-182295694240/2035993561853", "-1771439625/5471147648", "-329971425/10942295296", "-22308975/170973364", "-131111175/5471147648", "-168084299/683893456", "-33735261/170973364", "-2608488375/43769181184", "163179375/10942295296", "146004125/2735573824", "219630775/5471147648", "-612950525/5471147648", "299295225/5471147648", "989540175/2735573824", "893783625/10942295296", "2998514/42743341", "10098525/683893456", "1169575/42743341", "-178974225/1367786912", "452175975/2735573824", "-76892775/10942295296", "1334369025/10942295296", "-15292425/2735573824", "-194191975/21884590592", "-86789025/5471147648", "-89738325/683893456", "452248500/4659024169", "239432265/2735573824", "429321075/2735573824", "-915503175/5471147648", "-3516975/683893456", "166633275/2735573824", "1308121125/10942295296", "-228177075/5471147648", "54477225/341946728", "435350175/2735573824", "437420775/5471147648", "-1507275/683893456", "1107038025/10942295296", "-218411325/2735573824", "47256225/1367786912", "177870/42743341", "334808625/2735573824", "1169575/42743341", "-141233625/1367786912", "-168176945/10942295296", "-209998425/2735573824", "-332738025/2735573824", "502425/1367786912", "109456875/2735573824", "-232196475/5471147648", "-1271215/42743341", "-50270775/1367786912", "-533785/170973364", "-3516975/683893456", "334808625/2735573824", "-109456875/2735573824", "-1271215/42743341", "-502425/2735573824", "47256225/1367786912", "54477225/341946728", "-50270775/2735573824", "-232196475/5471147648", "47256225/1367786912", "-3516975/1367786912", "-232196475/10942295296", "0", "-50270775/5471147648", "0", "0", "-232196475/10942295296", "0", "502425/2735573824", "-50270775/2735573824", "0", "502425/2735573824", "0", "0", "0", "-50270775/2735573824", "-50270775/5471147648", "0", "0", "0", "0", "0", "-232196475/5471147648", "0", "47256225/1367786912", "0", "0", "0", "0", "50270775/5471147648", "47256225/2735573824", "-50270775/5471147648", "-232196475/10942295296", "0", "0", "54477225/341946728", "0", "232196475/10942295296", "0", "0"], ["-14823652236177664/587227371090327819", "8911060/128230023", "-33168733345/167724870084", "-14139471275/43769181184", "793733437/1025840184", "-10846366415/43769181184", "11216083355/87538362368", "1424966687276/2035993561853", "-302724765/43769181184", "-11202881685/87538362368", "-172748505/683893456", "-1815042285/5471147648", "518986653/5471147648", "199754483/4103360736", "9476712365/350153449472", "11531061635/87538362368", "-4504368595/131307543552", "7588244255/43769181184", "24503055115/131307543552", "3977129745/43769181184", "5403747915/21884590592", "-859341485/43769181184", "-535974421/4103360736", "2837947395/10942295296", "48138035/341946728", "-2592295065/10942295296", "-2222266085/21884590592", "17420649595/87538362368", "5322189475/43769181184", "8767085555/21884590592", "-20509681165/525230174208", "8406676455/43769181184", "-1210307025/5471147648", "-1825743711/9318048338", "794662785/10942295296", "-1495820145/21884590592", "11796549965/43769181184", "1201767105/5471147648", "3267665335/21884590592", "-11375510855/87538362368", "3595779745/43769181184", "863623915/2735573824", "-3555992325/21884590592", "-4263526205/43769181184", "515043045/5471147648", "-13496280275/87538362368", "-3282814645/21884590592", "1560278445/10942295296", "-30389513/170973364", "-4616377035/21884590592", "48138035/341946728", "2219517755/10942295296", "10549875055/262615087104", "-2615951525/21884590592", "3908843155/21884590592", "-171681015/10942295296", "1555566815/21884590592", "4969227865/43769181184", "-13407163/341946728", "-530192355/10942295296", "34270537/4103360736", "1201767105/5471147648", "-4616377035/21884590592", "-1555566815/21884590592", "-13407163/341946728", "171681015/21884590592", "1560278445/10942295296", "863623915/2735573824", "-530192355/21884590592", "4969227865/43769181184", "1560278445/10942295296", "1201767105/10942295296", "4969227865/87538362368", "0", "-530192355/43769181184", "0", "0", "4969227865/87538362368", "0", "-171681015/21884590592", "-530192355/21884590592", "0", "-171681015/21884590592", "0", "0", "0", "-530192355/21884590592", "-530192355/43769181184", "0", "0", "0", "0", "0", "4969227865/43769181184", "0", "1560278445/10942295296", "0", "0", "0", "0", "530192355/43769181184", "1560278445/21884590592", "-530192355/43769181184", "4969227865/87538362368", "0", "0", "863623915/2735573824", "0", "-4969227865/87538362368", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["1340582533756928/195742457030109273", "-57369467/85486682", "-1017354750/4659024169", "461297925/5471147648", "-31866806/128230023", "641949075/5471147648", "1457939475/10942295296", "-118617426400/2035993561853", "1771439625/5471147648", "329971425/10942295296", "22308975/170973364", "131111175/5471147648", "168084299/683893456", "-51751421/170973364", "2608488375/43769181184", "-163179375/10942295296", "-146004125/2735573824", "-219630775/5471147648", "612950525/5471147648", "-299295225/5471147648", "-989540175/2735573824", "-893783625/10942295296", "-2998514/42743341", "-10098525/683893456", "-1169575/42743341", "178974225/1367786912", "-452175975/2735573824", "76892775/10942295296", "-1334369025/10942295296", "15292425/2735573824", "194191975/21884590592", "86789025/5471147648", "89738325/683893456", "-452248500/4659024169", "-239432265/2735573824", "-429321075/2735573824", "915503175/5471147648", "3516975/683893456", "-166633275/2735573824", "-1308121125/10942295296", "228177075/5471147648", "-54477225/341946728", "-435350175/2735573824", "-437420775/5471147648", "1507275/683893456", "-1107038025/10942295296", "218411325/2735573824", "-47256225/1367786912", "-177870/42743341", "-334808625/2735573824", "-1169575/42743341", "141233625/1367786912", "168176945/10942295296", "209998425/2735573824", "332738025/2735573824", "-502425/1367786912", "-109456875/2735573824", "232196475/5471147648", "1271215/42743341", "50270775/1367786912", "533785/170973364", "3516975/683893456", "-334808625/2735573824", "109456875/2735573824", "1271215/42743341", "502425/2735573824", "-47256225/1367786912", "-54477225/341946728", "50270775/2735573824", "232196475/5471147648", "-47256225/1367786912", "3516975/1367786912", "232196475/10942295296", "0", "50270775/5471147648", "0", "0", "232196475/10942295296", "0", "-502425/2735573824", "50270775/2735573824", "0", "-502425/2735573824", "0", "0", "0", "50270775/2735573824", "50270775/5471147648", "0", "0", "0", "0", "0", "232196475/5471147648", "0", "-47256225/1367786912", "0", "0", "0", "0", "-50270775/5471147648", "-47256225/2735573824", "50270775/5471147648", "232196475/10942295296", "0", "0", "-54477225/341946728", "0", "-232196475/10942295296", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-12464777255059712/978712285150546365", "-16151217/341946728", "-7378359359/18636096676", "5055927135/43769181184", "7307595/341946728", "13685084775/43769181184", "-448730775/87538362368", "1676305399604/2035993561853", "9706965405/43769181184", "4374878085/87538362368", "223471245/1367786912", "1086178035/5471147648", "-1059589229/5471147648", "212477357/1367786912", "-16850758125/350153449472", "-4292072355/87538362368", "-2080939805/43769181184", "-1854432985/43769181184", "-7624810645/43769181184", "-2639146305/43769181184", "-6754516875/21884590592", "24482235/21884590592", "-830903625/1367786912", "-1016239605/10942295296", "-313048595/341946728", "1694914425/10942295296", "-6258853515/21884590592", "-3747124655/87538362368", "-4088026035/21884590592", "-2504302395/21884590592", "2531362295/175076724736", "-4449227415/43769181184", "801029445/5471147648", "-2772053713/9318048338", "-7142439/683893456", "2395737705/21884590592", "1763800155/43769181184", "-649988745/5471147648", "-4297666455/21884590592", "6405210135/87538362368", "650574255/43769181184", "-556580325/2735573824", "3510004125/21884590592", "-614798115/43769181184", "-278566605/5471147648", "-1137326205/87538362368", "2133465765/21884590592", "1328500875/10942295296", "16436497/170973364", "-261264045/21884590592", "28898133/341946728", "-988952055/10942295296", "-377053041/87538362368", "-2750963055/21884590592", "-3863538195/21884590592", "92855535/10942295296", "-1020305115/21884590592", "-92270025/43769181184", "-47682701/341946728", "-1885634085/10942295296", "-212115/1367786912", "-649988745/5471147648", "-261264045/21884590592", "1020305115/21884590592", "-47682701/341946728", "-92855535/21884590592", "1328500875/10942295296", "-556580325/2735573824", "-1885634085/21884590592", "-92270025/43769181184", "1328500875/10942295296", "-649988745/10942295296", "-92270025/87538362368", "0", "-1885634085/43769181184", "0", "0", "-92270025/87538362368", "0", "92855535/21884590592", "-1885634085/21884590592", "0", "92855535/21884590592", "0", "0", "0", "-1885634085/21884590592", "-1885634085/43769181184", "0", "0", "0", "0", "0", "-92270025/43769181184", "0", "1328500875/10942295296", "0", "0", "0", "0", "1885634085/43769181184", "1328500875/21884590592", "-1885634085/43769181184", "-92270025/87538362368", "0", "0", "-556580325/2735573824", "0", "92270025/87538362368", "0", "0"], ["0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["299892736/1106708694475", "96/145", "-512/3161", "0", "448/1305", "0", "-1/2", "0", "0", "0", "0", "-1/2", "0", "0", "1/4", "0", "1/6", "0", "0", "0", "0", "-1/4", "48/145", "0", "0", "0", "0", "-1/2", "-1/4", "0", "0", "0", "0", "0", "-1/5", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "-1/10", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-34433886638604288/47304427115609740975", "-1376867208/6197784445", "371936/42743341", "9544095/341946728", "-3106223072/11156012001", "184255069/341946728", "201137629/683893456", "1750038664704/59043813293737", "36650475/341946728", "6826995/683893456", "1846260/42743341", "22727993/170973364", "-1733439/1239556889", "-21619392/1239556889", "-287978003/2735573824", "-3376125/683893456", "8420254/128230023", "4774907/42743341", "12681735/341946728", "-6192315/341946728", "-20473245/170973364", "66994607/683893456", "-656848764/6197784445", "-208935/42743341", "-11227920/1239556889", "3702915/85486682", "-9355365/170973364", "172564249/683893456", "228852411/683893456", "316395/170973364", "4017765/1367786912", "1795635/341946728", "1856655/42743341", "-4341585600/135111700901", "60717827/854866820", "-8882505/170973364", "18941445/341946728", "72765/42743341", "-3447585/170973364", "-27064575/683893456", "4720905/341946728", "-2254230/42743341", "-9007245/170973364", "-9050085/341946728", "31185/42743341", "-22904235/683893456", "4518855/170973364", "-977715/85486682", "-1707552/1239556889", "-6927075/170973364", "-11227920/1239556889", "2922075/85486682", "188370979/3419467280", "4344795/170973364", "6884235/170973364", "-10395/85486682", "-2264625/170973364", "4804065/341946728", "420816/42743341", "1040085/85486682", "1281084/1239556889", "72765/42743341", "-6927075/170973364", "2264625/170973364", "420816/42743341", "10395/170973364", "-977715/85486682", "-2254230/42743341", "1040085/170973364", "4804065/341946728", "-977715/85486682", "72765/85486682", "4804065/683893456", "0", "1040085/341946728", "0", "0", "4804065/683893456", "0", "-10395/170973364", "1040085/170973364", "0", "-10395/170973364", "0", "0", "0", "1040085/170973364", "1040085/341946728", "0", "0", "0", "0", "0", "4804065/341946728", "0", "-977715/85486682", "0", "0", "0", "0", "-1040085/341946728", "-977715/170973364", "1040085/341946728", "4804065/683893456", "0", "0", "-2254230/42743341", "0", "-4804065/683893456", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-34433886638604288/47304427115609740975", "-1376867208/6197784445", "371936/42743341", "9544095/341946728", "-3106223072/11156012001", "184255069/341946728", "201137629/683893456", "1750038664704/59043813293737", "36650475/341946728", "6826995/683893456", "1846260/42743341", "22727993/170973364", "-1733439/1239556889", "-21619392/1239556889", "-287978003/2735573824", "-3376125/683893456", "8420254/128230023", "4774907/42743341", "12681735/341946728", "-6192315/341946728", "-20473245/170973364", "66994607/683893456", "-656848764/6197784445", "-208935/42743341", "-11227920/1239556889", "3702915/85486682", "-9355365/170973364", "172564249/683893456", "228852411/683893456", "316395/170973364", "4017765/1367786912", "1795635/341946728", "1856655/42743341", "-4341585600/135111700901", "60717827/854866820", "-8882505/170973364", "18941445/341946728", "72765/42743341", "-3447585/170973364", "-27064575/683893456", "4720905/341946728", "-2254230/42743341", "-9007245/170973364", "-9050085/341946728", "31185/42743341", "-22904235/683893456", "4518855/170973364", "-977715/85486682", "-1707552/1239556889", "-6927075/170973364", "-11227920/1239556889", "2922075/85486682", "188370979/3419467280", "4344795/170973364", "6884235/170973364", "-10395/85486682", "-2264625/170973364", "4804065/341946728", "420816/42743341", "1040085/85486682", "1281084/1239556889", "72765/42743341", "-6927075/170973364", "2264625/170973364", "420816/42743341", "10395/170973364", "-977715/85486682", "-2254230/42743341", "1040085/170973364", "4804065/341946728", "-977715/85486682", "72765/85486682", "4804065/683893456", "0", "1040085/341946728", "0", "0", "4804065/683893456", "0", "-10395/170973364", "1040085/170973364", "0", "-10395/170973364", "0", "0", "0", "1040085/170973364", "1040085/341946728", "0", "0", "0", "0", "0", "4804065/341946728", "0", "-977715/85486682", "0", "0", "0", "0", "-1040085/341946728", "-977715/170973364", "1040085/341946728", "4804065/683893456", "0", "0", "-2254230/42743341", "0", "-4804065/683893456", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["74587411000655872/28382656269365844585", "-2753734416/6197784445", "-19533211200/135111700901", "95030777/170973364", "-40636739104/55780060005", "13281705/170973364", "30164265/341946728", "-351610614784/59043813293737", "36650475/170973364", "6826995/341946728", "3692520/42743341", "88199327/170973364", "-3466878/1239556889", "-2267874288/6197784445", "-287978003/1367786912", "-3376125/341946728", "16840508/128230023", "71854427/512920092", "-132928159/512920092", "-6192315/170973364", "-20473245/85486682", "152481289/341946728", "54089384/6197784445", "-417870/42743341", "-22455840/1239556889", "3702915/42743341", "-9355365/85486682", "175746019/1025840184", "-27607635/341946728", "316395/85486682", "354000023/2051680368", "1795635/170973364", "3713310/42743341", "-8683171200/135111700901", "-4953771/85486682", "-8882505/85486682", "18941445/170973364", "145530/42743341", "-3447585/85486682", "-27064575/341946728", "4720905/170973364", "-4508460/42743341", "-9007245/85486682", "-9050085/170973364", "62370/42743341", "-22904235/341946728", "4518855/85486682", "-977715/42743341", "-3415104/1239556889", "-6927075/85486682", "-22455840/1239556889", "2922075/42743341", "3479523/341946728", "4344795/85486682", "6884235/85486682", "-10395/42743341", "-2264625/85486682", "4804065/170973364", "841632/42743341", "1040085/42743341", "2562168/1239556889", "145530/42743341", "-6927075/85486682", "2264625/85486682", "841632/42743341", "10395/85486682", "-977715/42743341", "-4508460/42743341", "1040085/85486682", "4804065/170973364", "-977715/42743341", "72765/42743341", "4804065/341946728", "0", "1040085/170973364", "0", "0", "4804065/341946728", "0", "-10395/85486682", "1040085/85486682", "0", "-10395/85486682", "0", "0", "0", "1040085/85486682", "1040085/170973364", "0", "0", "0", "0", "0", "4804065/170973364", "0", "-977715/42743341", "0", "0", "0", "0", "-1040085/170973364", "-977715/85486682", "1040085/170973364", "4804065/341946728", "0", "0", "-4508460/42743341", "0", "-4804065/341946728", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-314946293792768/154533518707981005", "2201638848/6197784445", "-2170356800/135111700901", "-20841443/85486682", "251167760/3718670667", "-84010937/170973364", "3351585/341946728", "6944224359424/177131439881211", "4072275/170973364", "758555/341946728", "410280/42743341", "-42140531/341946728", "-1155626/3718670667", "3005455912/18593353335", "176969889/1367786912", "-375125/341946728", "-44757191/512920092", "-15257577/341946728", "89713927/512920092", "-688035/170973364", "-2274805/85486682", "-87541357/341946728", "1271834464/18593353335", "-46430/42743341", "-7485280/3718670667", "411435/42743341", "-1039485/85486682", "-84956387/1025840184", "-88554197/341946728", "35155/85486682", "-56544703/683893456", "199515/170973364", "412590/42743341", "-964796800/135111700901", "-550419/85486682", "-986945/85486682", "2104605/170973364", "16170/42743341", "-383065/85486682", "-3007175/341946728", "524545/170973364", "-500940/42743341", "-1000805/85486682", "-1005565/170973364", "6930/42743341", "-2544915/341946728", "502095/85486682", "-108635/42743341", "-379456/1239556889", "-769675/85486682", "-7485280/3718670667", "324675/42743341", "1159841/1025840184", "482755/85486682", "764915/85486682", "-1155/42743341", "-251625/85486682", "533785/170973364", "280544/128230023", "115565/42743341", "854056/3718670667", "16170/42743341", "-769675/85486682", "251625/85486682", "280544/128230023", "1155/85486682", "-108635/42743341", "-500940/42743341", "115565/85486682", "533785/170973364", "-108635/42743341", "8085/42743341", "533785/341946728", "0", "115565/170973364", "0", "0", "533785/341946728", "0", "-1155/85486682", "115565/85486682", "0", "-1155/85486682", "0", "0", "0", "115565/85486682", "115565/170973364", "0", "0", "0", "0", "0", "533785/170973364", "0", "-108635/42743341", "0", "0", "0", "0", "-115565/170973364", "-108635/85486682", "115565/170973364", "533785/341946728", "0", "0", "-500940/42743341", "0", "-533785/341946728", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-4483948463915008/17029593761619506751", "59983392/1239556889", "-4340713600/135111700901", "1060455/85486682", "-2039475584/55780060005", "1475745/85486682", "3351585/170973364", "2333384886272/177131439881211", "4072275/85486682", "758555/170973364", "820560/42743341", "301405/85486682", "-2311252/3718670667", "-28825856/3718670667", "5996525/683893456", "-375125/170973364", "-1006925/128230023", "-1514695/256460046", "4227245/256460046", "-688035/85486682", "-2274805/42743341", "-2054675/170973364", "98397712/3718670667", "-92860/42743341", "-14970560/3718670667", "822870/42743341", "-1039485/42743341", "176765/170973364", "-3067515/170973364", "35155/42743341", "1339255/1025840184", "199515/85486682", "825180/42743341", "-1929593600/135111700901", "-550419/42743341", "-986945/42743341", "2104605/85486682", "32340/42743341", "-383065/42743341", "-3007175/170973364", "524545/85486682", "-1001880/42743341", "-1000805/42743341", "-1005565/85486682", "13860/42743341", "-2544915/170973364", "502095/42743341", "-217270/42743341", "-758912/1239556889", "-769675/42743341", "-14970560/3718670667", "649350/42743341", "1159841/512920092", "482755/42743341", "764915/42743341", "-2310/42743341", "-251625/42743341", "533785/85486682", "561088/128230023", "231130/42743341", "1708112/3718670667", "32340/42743341", "-769675/42743341", "251625/42743341", "561088/128230023", "1155/42743341", "-217270/42743341", "-1001880/42743341", "115565/42743341", "533785/85486682", "-217270/42743341", "16170/42743341", "533785/170973364", "0", "115565/85486682", "0", "0", "533785/170973364", "0", "-1155/42743341", "115565/42743341", "0", "-1155/42743341", "0", "0", "0", "115565/42743341", "115565/85486682", "0", "0", "0", "0", "0", "533785/85486682", "0", "-217270/42743341", "0", "0", "0", "0", "-115565/85486682", "-108635/42743341", "115565/85486682", "533785/170973364", "0", "0", "-1001880/42743341", "0", "-533785/170973364", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-314946293792768/154533518707981005", "2201638848/6197784445", "-2170356800/135111700901", "-20841443/85486682", "251167760/3718670667", "-84010937/170973364", "3351585/341946728", "6944224359424/177131439881211", "4072275/170973364", "758555/341946728", "410280/42743341", "-42140531/341946728", "-1155626/3718670667", "3005455912/18593353335", "176969889/1367786912", "-375125/341946728", "-44757191/512920092", "-15257577/341946728", "89713927/512920092", "-688035/170973364", "-2274805/85486682", "-87541357/341946728", "1271834464/18593353335", "-46430/42743341", "-7485280/3718670667", "411435/42743341", "-1039485/85486682", "-84956387/1025840184", "-88554197/341946728", "35155/85486682", "-56544703/683893456", "199515/170973364", "412590/42743341", "-964796800/135111700901", "-550419/85486682", "-986945/85486682", "2104605/170973364", "16170/42743341", "-383065/85486682", "-3007175/341946728", "524545/170973364", "-500940/42743341", "-1000805/85486682", "-1005565/170973364", "6930/42743341", "-2544915/341946728", "502095/85486682", "-108635/42743341", "-379456/1239556889", "-769675/85486682", "-7485280/3718670667", "324675/42743341", "1159841/1025840184", "482755/85486682", "764915/85486682", "-1155/42743341", "-251625/85486682", "533785/170973364", "280544/128230023", "115565/42743341", "854056/3718670667", "16170/42743341", "-769675/85486682", "251625/85486682", "280544/128230023", "1155/85486682", "-108635/42743341", "-500940/42743341", "115565/85486682", "533785/170973364", "-108635/42743341", "8085/42743341", "533785/341946728", "0", "115565/170973364", "0", "0", "533785/341946728", "0", "-1155/85486682", "115565/85486682", "0", "-1155/85486682", "0", "0", "0", "115565/85486682", "115565/170973364", "0", "0", "0", "0", "0", "533785/170973364", "0", "-108635/42743341", "0", "0", "0", "0", "-115565/170973364", "-108635/85486682", "115565/170973364", "533785/341946728", "0", "0", "-500940/42743341", "0", "-533785/341946728", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "-448/1305", "0", "0", "0", "0", "0", "0", "1/2", "0", "0", "0", "0", "-1/3", "-1/6", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["299892736/1106708694475", "96/145", "-512/3161", "0", "448/1305", "0", "-1/2", "0", "0", "0", "0", "-1/2", "0", "0", "1/4", "0", "1/6", "0", "0", "0", "0", "-1/4", "48/145", "0", "0", "0", "0", "-1/2", "-1/4", "0", "0", "0", "0", "0", "-1/5", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "-1/10", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "104/435", "0", "-1/8", "-1/2", "0", "0", "0", "-1/2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1/4", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["2946334986297393152/1277219532121463006325", "28044694736/55780060005", "1393458097520/3648015924327", "751107113/2051680368", "42486682888/55780060005", "-1486060579/2051680368", "-2720538329/4103360736", "-317260880640/2035993561853", "-282901059/683893456", "-252616363/1367786912", "30202085/42743341", "-16375018/42743341", "-1823326109/12395568890", "-2156986514/11156012001", "10768220377/16413442944", "-3747168521/4103360736", "-462174983/6155041104", "-234363379/683893456", "1393166303/6155041104", "103791375/683893456", "232688853/341946728", "-592606645/2051680368", "-630508714/55780060005", "-155274155/170973364", "-131903992/1239556889", "115303885/170973364", "182529503/1025840184", "-862773875/1367786912", "-655180333/2051680368", "205697143/1025840184", "2590330615/24620164416", "26149665/683893456", "54899715/85486682", "121254513952/405335102703", "-742037269/854866820", "22131345/341946728", "-23251703/2051680368", "-38531185/85486682", "78916403/1025840184", "861718325/4103360736", "194231645/2051680368", "44149787/128230023", "88184805/341946728", "332609495/2051680368", "-16513365/85486682", "603094265/4103360736", "-193112513/1025840184", "-11474725/170973364", "1356297712/3718670667", "45080795/341946728", "-131903992/1239556889", "-1265645/512920092", "-7794522089/61550411040", "-234124969/1025840184", "-67187305/1025840184", "5504455/170973364", "104812939/1025840184", "62124725/2051680368", "-379315288/3718670667", "-21552005/170973364", "24849890/11156012001", "-38531185/85486682", "45080795/341946728", "-104812939/1025840184", "-379315288/3718670667", "-5504455/341946728", "-11474725/170973364", "44149787/128230023", "-21552005/341946728", "62124725/2051680368", "-11474725/170973364", "-38531185/170973364", "62124725/4103360736", "0", "-21552005/683893456", "0", "0", "62124725/4103360736", "0", "5504455/341946728", "-21552005/341946728", "0", "5504455/341946728", "0", "0", "0", "-21552005/341946728", "-21552005/683893456", "0", "0", "0", "0", "0", "62124725/2051680368", "0", "-11474725/170973364", "0", "0", "0", "0", "21552005/683893456", "-11474725/341946728", "-21552005/683893456", "62124725/4103360736", "0", "0", "44149787/128230023", "0", "-62124725/4103360736", "0", "0"], ["9062737315716333568/1277219532121463006325", "-44876760128/55780060005", "8610880392128/18240079621635", "2779333/512920092", "-1113451904/55780060005", "225628657/512920092", "-294202237/1025840184", "-198720585462784/885657199406055", "-10281615/170973364", "-45489039/341946728", "-4880620/42743341", "-9950915/170973364", "3416989018/18593353335", "-2261318200/11156012001", "-135558907/4103360736", "52511363/1025840184", "59267513/1538760276", "7531141/85486682", "-275645531/1538760276", "13479219/170973364", "21399497/85486682", "64176223/512920092", "-20437459544/55780060005", "1606634/42743341", "-194504992/1239556889", "-6338307/42743341", "3310735/256460046", "-70860869/1025840184", "15389941/512920092", "37869503/256460046", "229487003/6155041104", "4658815/170973364", "-7795994/42743341", "450511478912/2026675513515", "5558371/213716705", "-8214283/85486682", "67292657/512920092", "-20407618/42743341", "-2912891/256460046", "101523961/1025840184", "65648089/512920092", "15952024/128230023", "9277961/85486682", "45856195/512920092", "-8746122/42743341", "61048789/1025840184", "-20325085/256460046", "-5373191/42743341", "7183481536/18593353335", "2532099/85486682", "-194504992/1239556889", "10272404/128230023", "-499792789/15387602760", "-32586659/256460046", "10426015/256460046", "1457687/42743341", "12349073/256460046", "30663601/512920092", "-1187271712/18593353335", "-3372931/42743341", "245308808/55780060005", "-20407618/42743341", "2532099/85486682", "-12349073/256460046", "-1187271712/18593353335", "-1457687/85486682", "-5373191/42743341", "15952024/128230023", "-3372931/85486682", "30663601/512920092", "-5373191/42743341", "-10203809/42743341", "30663601/1025840184", "0", "-3372931/170973364", "0", "0", "30663601/1025840184", "0", "1457687/85486682", "-3372931/85486682", "0", "1457687/85486682", "0", "0", "0", "-3372931/85486682", "-3372931/170973364", "0", "0", "0", "0", "0", "30663601/512920092", "0", "-5373191/42743341", "0", "0", "0", "0", "3372931/170973364", "-5373191/85486682", "-3372931/170973364", "30663601/1025840184", "0", "0", "15952024/128230023", "0", "-30663601/1025840184", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["74587411000655872/28382656269365844585", "-2753734416/6197784445", "-19533211200/135111700901", "95030777/170973364", "-40636739104/55780060005", "13281705/170973364", "30164265/341946728", "-351610614784/59043813293737", "36650475/170973364", "6826995/341946728", "3692520/42743341", "88199327/170973364", "-3466878/1239556889", "-2267874288/6197784445", "-287978003/1367786912", "-3376125/341946728", "16840508/128230023", "71854427/512920092", "-132928159/512920092", "-6192315/170973364", "-20473245/85486682", "152481289/341946728", "54089384/6197784445", "-417870/42743341", "-22455840/1239556889", "3702915/42743341", "-9355365/85486682", "175746019/1025840184", "-27607635/341946728", "316395/85486682", "354000023/2051680368", "1795635/170973364", "3713310/42743341", "-8683171200/135111700901", "-4953771/85486682", "-8882505/85486682", "18941445/170973364", "145530/42743341", "-3447585/85486682", "-27064575/341946728", "4720905/170973364", "-4508460/42743341", "-9007245/85486682", "-9050085/170973364", "62370/42743341", "-22904235/341946728", "4518855/85486682", "-977715/42743341", "-3415104/1239556889", "-6927075/85486682", "-22455840/1239556889", "2922075/42743341", "3479523/341946728", "4344795/85486682", "6884235/85486682", "-10395/42743341", "-2264625/85486682", "4804065/170973364", "841632/42743341", "1040085/42743341", "2562168/1239556889", "145530/42743341", "-6927075/85486682", "2264625/85486682", "841632/42743341", "10395/85486682", "-977715/42743341", "-4508460/42743341", "1040085/85486682", "4804065/170973364", "-977715/42743341", "72765/42743341", "4804065/341946728", "0", "1040085/170973364", "0", "0", "4804065/341946728", "0", "-10395/85486682", "1040085/85486682", "0", "-10395/85486682", "0", "0", "0", "1040085/85486682", "1040085/170973364", "0", "0", "0", "0", "0", "4804065/170973364", "0", "-977715/42743341", "0", "0", "0", "0", "-1040085/170973364", "-977715/85486682", "1040085/170973364", "4804065/341946728", "0", "0", "-4508460/42743341", "0", "-4804065/341946728", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "1024/1305", "0", "0", "0", "0", "0", "0", "-1/2", "0", "0", "0", "0", "0", "-1/6", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-2706701867785220096/425739844040487668775", "8849371336/18593353335", "-1358705774764/6080026540545", "-500677049/2735573824", "8764711958/18593353335", "-456872549/2735573824", "2432551177/5471147648", "1711518859072/10179967809265", "-1352775999/2735573824", "3439197529/5471147648", "8629817/170973364", "-25192291/170973364", "10267035133/148746826680", "981855857/37186706670", "-534517009/21884590592", "-1058253855/5471147648", "-567208061/8206721472", "237717253/2735573824", "241796859/2735573824", "-150782373/2735573824", "249882169/1367786912", "-382052381/2735573824", "7864316317/37186706670", "-65148131/683893456", "869133694/3718670667", "230924521/683893456", "146405225/1367786912", "182466923/16413442944", "-367811037/2735573824", "856972417/1367786912", "-2897509039/32826885888", "367465541/2735573824", "213664887/341946728", "-27575368216/405335102703", "-50437911/3419467280", "-510072923/1367786912", "769022431/2735573824", "7049859/341946728", "652803685/1367786912", "-291656173/5471147648", "-1361148565/2735573824", "63517113/170973364", "-131362135/1367786912", "-28931903/2735573824", "-94677697/341946728", "-267957265/5471147648", "-57663199/1367786912", "-195280121/683893456", "-103397932/6197784445", "-119512681/1367786912", "869133694/3718670667", "108009093/683893456", "501183433/82067214720", "81220481/1367786912", "221942913/1367786912", "-196405253/683893456", "-69371027/1367786912", "210093459/2735573824", "43447998/6197784445", "5924727/683893456", "70031153/12395568890", "7049859/341946728", "-119512681/1367786912", "69371027/1367786912", "43447998/6197784445", "196405253/1367786912", "-195280121/683893456", "63517113/170973364", "5924727/1367786912", "210093459/2735573824", "-195280121/683893456", "7049859/683893456", "210093459/5471147648", "0", "5924727/2735573824", "0", "0", "210093459/5471147648", "0", "-196405253/1367786912", "5924727/1367786912", "0", "-196405253/1367786912", "0", "0", "0", "5924727/1367786912", "5924727/2735573824", "0", "0", "0", "0", "0", "210093459/2735573824", "0", "-195280121/683893456", "0", "0", "0", "0", "-5924727/2735573824", "-195280121/1367786912", "5924727/2735573824", "210093459/5471147648", "0", "0", "63517113/170973364", "0", "-210093459/5471147648", "0", "0"], ["74827314741194752/8808410566354917285", "-16692568808/55780060005", "1072374366700/3648015924327", "92041837/8206721472", "-1796622134/11156012001", "-2922532727/8206721472", "-205263325/16413442944", "-49631566050880/177131439881211", "-3133683943/2735573824", "1349951409/5471147648", "43009905/170973364", "-1420515/170973364", "7208056949/148746826680", "858057419/111560120010", "-10941836923/65653771776", "-6560333269/16413442944", "1312017857/24620164416", "357783799/8206721472", "-4267592261/24620164416", "374950883/2735573824", "176708913/1367786912", "969648913/8206721472", "-2519525693/22312024002", "-304608107/683893456", "-277445234/3718670667", "162553825/683893456", "429342883/4103360736", "126732787/16413442944", "-1525339823/8206721472", "-402093397/4103360736", "-11503344325/98480657664", "168854013/2735573824", "76534015/341946728", "64952509864/405335102703", "174978781/683893456", "86126365/1367786912", "-1026221323/8206721472", "-66400565/341946728", "-111963977/4103360736", "1916882065/16413442944", "-100962215/8206721472", "-4139333/512920092", "199955905/1367786912", "717146635/8206721472", "-28457385/341946728", "1762914565/16413442944", "-11900053/4103360736", "-44084145/683893456", "584324972/3718670667", "174294655/1367786912", "-277445234/3718670667", "-183556585/2051680368", "-646939385/49240328832", "-97162469/4103360736", "-405605045/4103360736", "9485795/683893456", "20178719/4103360736", "-328621295/8206721472", "-18818250/1239556889", "-12830625/683893456", "-65724259/22312024002", "-66400565/341946728", "174294655/1367786912", "-20178719/4103360736", "-18818250/1239556889", "-9485795/1367786912", "-44084145/683893456", "-4139333/512920092", "-12830625/1367786912", "-328621295/8206721472", "-44084145/683893456", "-66400565/683893456", "-328621295/16413442944", "0", "-12830625/2735573824", "0", "0", "-328621295/16413442944", "0", "9485795/1367786912", "-12830625/1367786912", "0", "9485795/1367786912", "0", "0", "0", "-12830625/1367786912", "-12830625/2735573824", "0", "0", "0", "0", "0", "-328621295/8206721472", "0", "-44084145/683893456", "0", "0", "0", "0", "12830625/2735573824", "-44084145/1367786912", "-12830625/2735573824", "-328621295/16413442944", "0", "0", "-4139333/512920092", "0", "328621295/16413442944", "0", "0"], ["-2555403712626688/433985569867979275", "-2150528784/6197784445", "5268442528/13977072507", "-101393507/341946728", "2860779248/55780060005", "-22136175/341946728", "-477707185/683893456", "166248817152/2567122317119", "-61084125/341946728", "-11378325/683893456", "-3077100/42743341", "19111133/170973364", "-327501403/6197784445", "2060868604/6197784445", "-431894603/2735573824", "5626875/683893456", "-32674091/341946728", "7573475/341946728", "-661815449/1025840184", "10320525/341946728", "34122075/170973364", "-745201/42743341", "-2186903828/18593353335", "-42046891/85486682", "18713200/1239556889", "-6171525/85486682", "15592275/170973364", "-259111521/683893456", "408673/85486682", "-527325/170973364", "-191062189/4103360736", "-173966089/341946728", "-3094425/42743341", "7235976000/135111700901", "42377862/213716705", "14804175/170973364", "-31569075/341946728", "-121275/42743341", "5745975/170973364", "45107625/683893456", "-7868175/341946728", "3757050/42743341", "15012075/170973364", "15083475/341946728", "-51975/42743341", "38173725/683893456", "-7531425/170973364", "1629525/85486682", "2845920/1239556889", "11545125/170973364", "18713200/1239556889", "-4870125/85486682", "-1027341577/10258401840", "-7241325/170973364", "-11473725/170973364", "17325/85486682", "3774375/170973364", "-8006775/341946728", "-701360/42743341", "-1733475/85486682", "-2135140/1239556889", "-121275/42743341", "11545125/170973364", "-3774375/170973364", "-701360/42743341", "-17325/170973364", "1629525/85486682", "3757050/42743341", "-1733475/170973364", "-8006775/341946728", "1629525/85486682", "-121275/85486682", "-8006775/683893456", "0", "-1733475/341946728", "0", "0", "-8006775/683893456", "0", "17325/170973364", "-1733475/170973364", "0", "17325/170973364", "0", "0", "0", "-1733475/170973364", "-1733475/341946728", "0", "0", "0", "0", "0", "-8006775/341946728", "0", "1629525/85486682", "0", "0", "0", "0", "1733475/341946728", "1629525/170973364", "-1733475/341946728", "-8006775/683893456", "0", "0", "3757050/42743341", "0", "8006775/683893456", "0", "0"], ["0", "0", "0", "0", "-448/1305", "0", "0", "0", "0", "0", "0", "1/2", "0", "0", "0", "0", "-1/3", "-1/6", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-299892736/1106708694475", "-96/145", "512/3161", "0", "-448/1305", "0", "1/2", "0", "0", "0", "0", "1/2", "48/145", "0", "-1/2", "0", "-1/6", "0", "0", "0", "0", "1/4", "-48/145", "0", "0", "0", "0", "1/2", "1/4", "0", "-1/2", "0", "0", "0", "1/5", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1/10", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "64/435", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["6260339201742467072/1277219532121463006325", "-1371958976/11156012001", "-127926761380/3648015924327", "2504577809/8206721472", "-10632113794/18593353335", "1994591069/8206721472", "8344186831/16413442944", "-27391846028096/177131439881211", "-211273683/2735573824", "2184432101/5471147648", "-101594675/170973364", "119418369/341946728", "-7405889773/49582275560", "282094571/3846900690", "-25361413943/65653771776", "8689427815/16413442944", "4562357389/24620164416", "785979763/8206721472", "-4575698521/24620164416", "119409503/2735573824", "-226291739/1367786912", "3029262209/8206721472", "1248762719/22312024002", "327260273/683893456", "226803302/3718670667", "-394114635/683893456", "422706431/4103360736", "6253630111/16413442944", "3188716913/8206721472", "-1249349849/4103360736", "-6383345321/98480657664", "17967873/2735573824", "-190925285/341946728", "-4777781096/135111700901", "1084765449/3419467280", "226572225/1367786912", "-2398019591/8206721472", "85848455/341946728", "-161016349/4103360736", "563002565/16413442944", "-1242972115/8206721472", "-93574921/512920092", "79403445/1367786912", "86581895/8206721472", "36792195/341946728", "1121798345/16413442944", "411091879/4103360736", "27018075/683893456", "-755466404/3718670667", "172536075/1367786912", "226803302/3718670667", "-404467805/2051680368", "15700423279/246201644160", "503339927/4103360736", "-669236665/4103360736", "-12264065/683893456", "-223942037/4103360736", "-948634555/8206721472", "2355078/42743341", "46566315/683893456", "-189726911/22312024002", "85848455/341946728", "172536075/1367786912", "223942037/4103360736", "2355078/42743341", "12264065/1367786912", "27018075/683893456", "-93574921/512920092", "46566315/1367786912", "-948634555/8206721472", "27018075/683893456", "85848455/683893456", "-948634555/16413442944", "0", "46566315/2735573824", "0", "0", "-948634555/16413442944", "0", "-12264065/1367786912", "46566315/1367786912", "0", "-12264065/1367786912", "0", "0", "0", "46566315/1367786912", "46566315/2735573824", "0", "0", "0", "0", "0", "-948634555/8206721472", "0", "27018075/683893456", "0", "0", "0", "0", "-46566315/2735573824", "27018075/1367786912", "46566315/2735573824", "-948634555/16413442944", "0", "0", "-93574921/512920092", "0", "948634555/16413442944", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "1024/1305", "0", "0", "0", "0", "0", "0", "-1/2", "0", "0", "0", "0", "0", "-1/6", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-89423230302027776/141913281346829222925", "1404108096/6197784445", "17181831808/135111700901", "75942587/85486682", "37504297024/55780060005", "-13281705/85486682", "55322417/170973364", "-3148466714624/59043813293737", "-36650475/85486682", "-6826995/170973364", "-7385040/42743341", "-22727993/42743341", "-4068691956/6197784445", "-1619292528/6197784445", "287978003/683893456", "3376125/170973364", "48784891/85486682", "4544085/85486682", "47441477/256460046", "6192315/85486682", "20473245/42743341", "15308854/42743341", "-108178768/6197784445", "835740/42743341", "44911680/1239556889", "-7405830/42743341", "9355365/42743341", "80714027/512920092", "17587744/42743341", "-316395/42743341", "166955599/341946728", "-1795635/85486682", "-7426620/42743341", "17366342400/135111700901", "-103461168/213716705", "8882505/42743341", "-18941445/85486682", "-291060/42743341", "3447585/42743341", "27064575/170973364", "-4720905/85486682", "9016920/42743341", "9007245/42743341", "9050085/85486682", "-124740/42743341", "22904235/170973364", "-4518855/42743341", "1955430/42743341", "6830208/1239556889", "6927075/42743341", "44911680/1239556889", "-5844150/42743341", "33293837/2564600460", "-4344795/42743341", "-6884235/42743341", "20790/42743341", "2264625/42743341", "-4804065/85486682", "-1683264/42743341", "-2080170/42743341", "-5124336/1239556889", "-291060/42743341", "6927075/42743341", "-2264625/42743341", "-1683264/42743341", "-10395/42743341", "1955430/42743341", "9016920/42743341", "-1040085/42743341", "-4804065/85486682", "1955430/42743341", "-145530/42743341", "-4804065/170973364", "0", "-1040085/85486682", "0", "0", "-4804065/170973364", "0", "10395/42743341", "-1040085/42743341", "0", "10395/42743341", "0", "0", "0", "-1040085/42743341", "-1040085/85486682", "0", "0", "0", "0", "0", "-4804065/85486682", "0", "1955430/42743341", "0", "0", "0", "0", "1040085/85486682", "977715/42743341", "-1040085/85486682", "-4804065/170973364", "0", "0", "9016920/42743341", "0", "4804065/170973364", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["8144700731020046336/1277219532121463006325", "-4242264904/55780060005", "-443170608004/3648015924327", "783759401/8206721472", "-3444645446/6197784445", "2455023509/8206721472", "1183159879/16413442944", "-27511721036096/177131439881211", "2947816741/2735573824", "-3207825827/5471147648", "-90927395/170973364", "61668317/170973364", "-17046984431/148746826680", "5370221599/111560120010", "9336387745/65653771776", "8572388815/16413442944", "1882355821/24620164416", "-246445143/2735573824", "4949923391/24620164416", "47853863/2735573824", "-462871459/1367786912", "657052541/8206721472", "11734229779/111560120010", "322431553/683893456", "59382994/1239556889", "-351325395/683893456", "98387111/4103360736", "2205420055/16413442944", "2710184573/8206721472", "-1238381489/4103360736", "10447945183/98480657664", "38717433/2735573824", "-169470605/341946728", "-11048960296/135111700901", "-426130403/3419467280", "123929945/1367786912", "-1741382831/8206721472", "86689295/341946728", "-280532629/4103360736", "-375236035/16413442944", "-1079314075/8206721472", "-132648241/512920092", "-24680275/1367786912", "-227154385/8206721472", "37152555/341946728", "327784865/16413442944", "567745519/4103360736", "15720035/683893456", "-762865796/3718670667", "92489875/1367786912", "59382994/1239556889", "-303169205/2051680368", "9303053767/246201644160", "653959487/4103360736", "-430583185/4103360736", "-12384185/683893456", "-302449037/4103360736", "-782093635/8206721472", "8888770/128230023", "58585075/683893456", "-156418727/22312024002", "86689295/341946728", "92489875/1367786912", "302449037/4103360736", "8888770/128230023", "12384185/1367786912", "15720035/683893456", "-132648241/512920092", "58585075/1367786912", "-782093635/8206721472", "15720035/683893456", "86689295/683893456", "-782093635/16413442944", "0", "58585075/2735573824", "0", "0", "-782093635/16413442944", "0", "-12384185/1367786912", "58585075/1367786912", "0", "-12384185/1367786912", "0", "0", "0", "58585075/1367786912", "58585075/2735573824", "0", "0", "0", "0", "0", "-782093635/8206721472", "0", "15720035/683893456", "0", "0", "0", "0", "-58585075/2735573824", "15720035/1367786912", "58585075/2735573824", "-782093635/16413442944", "0", "0", "-132648241/512920092", "0", "782093635/16413442944", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "-1", "448/1305", "0", "0", "0", "0", "0", "0", "-1/2", "0", "48/145", "0", "0", "-1/6", "1/6", "0", "0", "0", "-1/4", "0", "0", "0", "0", "0", "0", "-1/4", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-1049550004368859136/85147968808097533755", "-31558224/6197784445", "-76422599144/405335102703", "-137483233/1367786912", "12988393964/18593353335", "89724163/1367786912", "-136170079/2735573824", "70606603641728/177131439881211", "125511801/1367786912", "-1800568175/2735573824", "24779305/85486682", "-59946397/170973364", "6264138133/74373413340", "-4529578423/18593353335", "3051120887/10942295296", "-338343591/2735573824", "-206559685/4103360736", "178658255/4103360736", "429294339/1367786912", "-216906653/1367786912", "124882833/683893456", "-108362245/1367786912", "-400746607/3718670667", "-9283163/341946728", "91810972/3718670667", "97677265/341946728", "-96270879/683893456", "205952851/8206721472", "-38770821/1367786912", "273693721/683893456", "186613897/16413442944", "-102189603/1367786912", "48118655/170973364", "-34700019376/405335102703", "-81272699/341946728", "-112923715/683893456", "478104199/1367786912", "-10079685/170973364", "62351581/683893456", "-280998405/2735573824", "200909075/1367786912", "21796049/85486682", "-95644255/683893456", "-89709895/1367786912", "-4319865/170973364", "-368809225/2735573824", "-88624151/683893456", "13312975/341946728", "59134152/1239556889", "-139549665/683893456", "91810972/3718670667", "83718365/341946728", "80557549/8206721472", "-88937463/683893456", "145484025/683893456", "1439955/341946728", "45032053/683893456", "189389435/1367786912", "-193183804/3718670667", "-21952705/341946728", "37877887/3718670667", "-10079685/170973364", "-139549665/683893456", "-45032053/683893456", "-193183804/3718670667", "-1439955/683893456", "13312975/341946728", "21796049/85486682", "-21952705/683893456", "189389435/1367786912", "13312975/341946728", "-10079685/341946728", "189389435/2735573824", "0", "-21952705/1367786912", "0", "0", "189389435/2735573824", "0", "1439955/683893456", "-21952705/683893456", "0", "1439955/683893456", "0", "0", "0", "-21952705/683893456", "-21952705/1367786912", "0", "0", "0", "0", "0", "189389435/1367786912", "0", "13312975/341946728", "0", "0", "0", "0", "21952705/1367786912", "13312975/683893456", "-21952705/1367786912", "189389435/2735573824", "0", "0", "21796049/85486682", "0", "-189389435/2735573824", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-66103984601915392/28382656269365844585", "6718729312/18593353335", "-409957671400/1216005308109", "777154373/1367786912", "1369098284/6197784445", "-261625695/1367786912", "34760507/2735573824", "45894207010432/177131439881211", "-851034765/1367786912", "-442576709/2735573824", "35156655/85486682", "-46620307/170973364", "-3594697939/24791137780", "-734268391/6197784445", "-155415875/10942295296", "-1370827981/2735573824", "514002017/4103360736", "351701917/4103360736", "217155985/1367786912", "-168638847/1367786912", "58826459/683893456", "400009341/1367786912", "-754933657/18593353335", "-55269617/341946728", "11265716/3718670667", "138240875/341946728", "-590654741/683893456", "2216409473/8206721472", "-242209043/1367786912", "-375334541/683893456", "2044600355/16413442944", "-25758817/1367786912", "67927565/170973364", "-40911660944/405335102703", "-29661957/341946728", "-155914305/683893456", "-272735075/1367786912", "-16700215/170973364", "-407042401/683893456", "-579264375/2735573824", "30427665/1367786912", "-9989507/85486682", "-127285365/683893456", "-324693645/1367786912", "-7157235/170973364", "-660728995/2735573824", "-304374445/683893456", "6051685/341946728", "293923784/3718670667", "-168017675/683893456", "11265716/3718670667", "-4512225/341946728", "312814079/8206721472", "-194112405/683893456", "-29390605/683893456", "2385745/341946728", "153380095/683893456", "11341705/1367786912", "-179222164/3718670667", "-20366155/341946728", "2268341/3718670667", "-16700215/170973364", "-168017675/683893456", "-153380095/683893456", "-179222164/3718670667", "-2385745/683893456", "6051685/341946728", "-9989507/85486682", "-20366155/683893456", "11341705/1367786912", "6051685/341946728", "-16700215/341946728", "11341705/2735573824", "0", "-20366155/1367786912", "0", "0", "11341705/2735573824", "0", "2385745/683893456", "-20366155/683893456", "0", "2385745/683893456", "0", "0", "0", "-20366155/683893456", "-20366155/1367786912", "0", "0", "0", "0", "0", "11341705/1367786912", "0", "6051685/341946728", "0", "0", "0", "0", "20366155/1367786912", "6051685/683893456", "-20366155/1367786912", "11341705/2735573824", "0", "0", "-9989507/85486682", "0", "-11341705/2735573824", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["334481802568466432/141913281346829222925", "269925264/1239556889", "-19533211200/135111700901", "-75942587/170973364", "-40636739104/55780060005", "13281705/170973364", "-311782463/341946728", "-351610614784/59043813293737", "36650475/170973364", "6826995/341946728", "3692520/42743341", "88199327/170973364", "2034345978/6197784445", "-43238784/1239556889", "-287978003/1367786912", "-3376125/341946728", "-25902833/128230023", "-99118937/512920092", "-132928159/512920092", "-6192315/170973364", "-20473245/85486682", "-189465439/341946728", "147596568/1239556889", "-417870/42743341", "-22455840/1239556889", "3702915/42743341", "-9355365/85486682", "-169382479/341946728", "-27607635/341946728", "316395/85486682", "-329893433/2051680368", "1795635/170973364", "3713310/42743341", "-8683171200/135111700901", "60717827/427433410", "-8882505/85486682", "18941445/170973364", "145530/42743341", "-3447585/85486682", "-27064575/341946728", "4720905/170973364", "-4508460/42743341", "-9007245/85486682", "-9050085/170973364", "62370/42743341", "-22904235/341946728", "4518855/85486682", "-977715/42743341", "-3415104/1239556889", "-6927075/85486682", "-22455840/1239556889", "2922075/42743341", "-289753883/5129200920", "4344795/85486682", "6884235/85486682", "-10395/42743341", "-2264625/85486682", "4804065/170973364", "841632/42743341", "1040085/42743341", "2562168/1239556889", "145530/42743341", "-6927075/85486682", "2264625/85486682", "841632/42743341", "10395/85486682", "-977715/42743341", "-4508460/42743341", "1040085/85486682", "4804065/170973364", "-977715/42743341", "72765/42743341", "4804065/341946728", "0", "1040085/170973364", "0", "0", "4804065/341946728", "0", "-10395/85486682", "1040085/85486682", "0", "-10395/85486682", "0", "0", "0", "1040085/85486682", "1040085/170973364", "0", "0", "0", "0", "0", "4804065/170973364", "0", "-977715/42743341", "0", "0", "0", "0", "-1040085/170973364", "-977715/85486682", "1040085/170973364", "4804065/341946728", "0", "0", "-4508460/42743341", "0", "-4804065/341946728", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"]]}

==> anc/srg-gegenbauer-counting-main/results/certificates/441_88_35_13/forbidden_configurations.json <==
[
  {
    "id": 145,
    "n": 6,
    "mask": 16320,
    "root": [
      -1,
      -1,
      -1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 153,
    "n": 6,
    "mask": 22181,
    "root": [
      -1,
      1,
      -1,
      1,
      -1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 188,
    "n": 6,
    "mask": 20286,
    "root": [
      -1,
      -1,
      1,
      1,
      -1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 369,
    "n": 7,
    "mask": 16320,
    "root": [
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 377,
    "n": 7,
    "mask": 709637,
    "root": [
      -1,
      1,
      -1,
      0,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 506,
    "n": 7,
    "mask": 540608,
    "root": [
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      0
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 524,
    "n": 7,
    "mask": 81856,
    "root": [
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 541,
    "n": 7,
    "mask": 1070757,
    "root": [
      -1,
      1,
      -1,
      1,
      -1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 549,
    "n": 7,
    "mask": 54949,
    "root": [
      -1,
      1,
      -1,
      1,
      -1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 595,
    "n": 7,
    "mask": 15247,
    "root": [
      -1,
      1,
      1,
      1,
      -1,
      -1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 666,
    "n": 7,
    "mask": 54957,
    "root": [
      -1,
      1,
      -1,
      1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 669,
    "n": 7,
    "mask": 101598,
    "root": [
      -1,
      -1,
      0,
      1,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 677,
    "n": 7,
    "mask": 1461542,
    "root": [
      -1,
      -1,
      1,
      0,
      -1,
      1,
      -1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 699,
    "n": 7,
    "mask": 1102439,
    "root": [
      -1,
      0,
      1,
      -1,
      1,
      -1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 707,
    "n": 7,
    "mask": 815324,
    "root": [
      -1,
      -1,
      0,
      1,
      1,
      -1,
      -1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 719,
    "n": 7,
    "mask": 1103525,
    "root": [
      -1,
      1,
      -1,
      1,
      -1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 722,
    "n": 7,
    "mask": 608030,
    "root": [
      -1,
      -1,
      1,
      1,
      -1,
      0,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 729,
    "n": 7,
    "mask": 317093,
    "root": [
      -1,
      1,
      -1,
      1,
      -1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 779,
    "n": 7,
    "mask": 1555328,
    "root": [
      0,
      -1,
      -1,
      -1,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 785,
    "n": 7,
    "mask": 85822,
    "root": [
      -1,
      -1,
      1,
      1,
      -1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 788,
    "n": 7,
    "mask": 523136,
    "root": [
      0,
      -1,
      -1,
      -1,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 800,
    "n": 7,
    "mask": 1048064,
    "root": [
      -1,
      -1,
      -1,
      -1,
      0,
      1,
      1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 829,
    "n": 7,
    "mask": 1014793,
    "root": [
      0,
      -1,
      -1,
      -1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 841,
    "n": 7,
    "mask": 125432,
    "root": [
      -1,
      -1,
      -1,
      1,
      1,
      0,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 857,
    "n": 7,
    "mask": 1368429,
    "root": [
      -1,
      1,
      -1,
      1,
      1,
      -1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 872,
    "n": 7,
    "mask": 1013836,
    "root": [
      -1,
      0,
      1,
      1,
      1,
      -1,
      -1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 873,
    "n": 7,
    "mask": 813421,
    "root": [
      -1,
      0,
      -1,
      1,
      1,
      -1,
      -1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 875,
    "n": 7,
    "mask": 642860,
    "root": [
      -1,
      -1,
      0,
      1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 933,
    "n": 7,
    "mask": 811517,
    "root": [
      -1,
      0,
      -1,
      1,
      1,
      -1,
      -1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 947,
    "n": 7,
    "mask": 980400,
    "root": [
      -1,
      1,
      0,
      -1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 956,
    "n": 7,
    "mask": 813933,
    "root": [
      -1,
      1,
      -1,
      1,
      1,
      -1,
      -1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 974,
    "n": 7,
    "mask": 1828272,
    "root": [
      0,
      -1,
      -1,
      1,
      1,
      -1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 977,
    "n": 7,
    "mask": 1032064,
    "root": [
      -1,
      -1,
      -1,
      -1,
      0,
      1,
      1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 984,
    "n": 7,
    "mask": 1883026,
    "root": [
      -1,
      1,
      1,
      0,
      -1,
      -1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 986,
    "n": 7,
    "mask": 1304496,
    "root": [
      0,
      -1,
      -1,
      1,
      1,
      -1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 987,
    "n": 7,
    "mask": 913188,
    "root": [
      -1,
      -1,
      1,
      -1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 999,
    "n": 7,
    "mask": 1693356,
    "root": [
      -1,
      1,
      -1,
      1,
      -1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1003,
    "n": 7,
    "mask": 777840,
    "root": [
      -1,
      -1,
      -1,
      1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 1006,
    "n": 7,
    "mask": 1779315,
    "root": [
      -1,
      1,
      1,
      -1,
      1,
      1,
      0
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 1044,
    "n": 7,
    "mask": 879100,
    "root": [
      -1,
      0,
      -1,
      1,
      1,
      -1,
      -1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1071,
    "n": 7,
    "mask": 818541,
    "root": [
      -1,
      1,
      -1,
      1,
      1,
      0,
      -1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1084,
    "n": 7,
    "mask": 1826416,
    "root": [
      0,
      -1,
      -1,
      1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1087,
    "n": 7,
    "mask": 1812083,
    "root": [
      -1,
      0,
      1,
      -1,
      1,
      1,
      -1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 1091,
    "n": 7,
    "mask": 1031904,
    "root": [
      -1,
      -1,
      0,
      -1,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1093,
    "n": 7,
    "mask": 2010852,
    "root": [
      -1,
      -1,
      1,
      -1,
      1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1101,
    "n": 7,
    "mask": 522068,
    "root": [
      -1,
      0,
      -1,
      -1,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1105,
    "n": 7,
    "mask": 1779319,
    "root": [
      -1,
      1,
      1,
      -1,
      0,
      1,
      -1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 1139,
    "n": 7,
    "mask": 2074227,
    "root": [
      -1,
      1,
      1,
      -1,
      1,
      1,
      -1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1151,
    "n": 7,
    "mask": 912747,
    "root": [
      0,
      -1,
      1,
      -1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1160,
    "n": 7,
    "mask": 2028977,
    "root": [
      -1,
      1,
      0,
      -1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1162,
    "n": 7,
    "mask": 1556448,
    "root": [
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1164,
    "n": 7,
    "mask": 1031664,
    "root": [
      -1,
      -1,
      -1,
      0,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1168,
    "n": 7,
    "mask": 2039288,
    "root": [
      -1,
      -1,
      -1,
      1,
      1,
      1,
      -1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 1170,
    "n": 7,
    "mask": 515576,
    "root": [
      -1,
      -1,
      -1,
      0,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1202,
    "n": 7,
    "mask": 1941496,
    "root": [
      -1,
      -1,
      -1,
      1,
      1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1205,
    "n": 7,
    "mask": 2063243,
    "root": [
      -1,
      1,
      1,
      1,
      -1,
      -1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1209,
    "n": 7,
    "mask": 516088,
    "root": [
      -1,
      -1,
      -1,
      0,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1228,
    "n": 7,
    "mask": 1556427,
    "root": [
      0,
      -1,
      -1,
      -1,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  }
]

==> anc/srg-gegenbauer-counting-main/results/certificates/441_88_35_13/integer_common_neighbour_moments.json <==
{
  "v": 441,
  "eq": [],
  "ineq": [
    {
      "1006": -1,
      "1105": -6,
      "1168": -12,
      "1170": -3,
      "1205": -4,
      "1207": -4,
      "1209": -12,
      "1228": -12,
      "1232": -3,
      "1239": -6,
      "1244": -1
    },
    {
      "174": -128,
      "188": -384,
      "196": -384,
      "200": -128,
      "1006": 87,
      "1105": 522,
      "1168": 1044,
      "1170": 261,
      "1205": 348,
      "1207": 348,
      "1209": 1044,
      "1228": 1044,
      "1232": 261,
      "1239": 522,
      "1244": 87
    },
    {
      "43": -1024,
      "45": -1024,
      "174": 13952,
      "188": 41856,
      "196": 41856,
      "200": 13952,
      "1006": -47415,
      "1105": -284490,
      "1168": -568980,
      "1170": -142245,
      "1205": -189660,
      "1207": -189660,
      "1209": -568980,
      "1228": -568980,
      "1232": -142245,
      "1239": -284490,
      "1244": -47415
    },
    {
      "43": -3072,
      "45": -3072,
      "174": 27904,
      "188": 83712,
      "196": 83712,
      "200": 27904,
      "1006": -47415,
      "1105": -284490,
      "1168": -568980,
      "1170": -142245,
      "1205": -189660,
      "1207": -189660,
      "1209": -568980,
      "1228": -568980,
      "1232": -142245,
      "1239": -284490,
      "1244": -47415
    },
    {
      "43": -2048,
      "45": -2048,
      "174": 13952,
      "188": 41856,
      "196": 41856,
      "200": 13952,
      "1006": -15805,
      "1105": -94830,
      "1168": -189660,
      "1170": -47415,
      "1205": -63220,
      "1207": -63220,
      "1209": -189660,
      "1228": -189660,
      "1232": -47415,
      "1239": -94830,
      "1244": -15805
    },
    {
      "43": -10240,
      "45": -10240,
      "174": 55808,
      "188": 167424,
      "196": 167424,
      "200": 55808,
      "1006": -47415,
      "1105": -284490,
      "1168": -568980,
      "1170": -142245,
      "1205": -189660,
      "1207": -189660,
      "1209": -568980,
      "1228": -568980,
      "1232": -142245,
      "1239": -284490,
      "1244": -47415
    },
    {
      "43": -3072,
      "45": -3072,
      "174": 13952,
      "188": 41856,
      "196": 41856,
      "200": 13952,
      "1006": -9483,
      "1105": -56898,
      "1168": -113796,
      "1170": -28449,
      "1205": -37932,
      "1207": -37932,
      "1209": -113796,
      "1228": -113796,
      "1232": -28449,
      "1239": -56898,
      "1244": -9483
    },
    {
      "43": -7168,
      "45": -7168,
      "174": 27904,
      "188": 83712,
      "196": 83712,
      "200": 27904,
      "1006": -15805,
      "1105": -94830,
      "1168": -189660,
      "1170": -47415,
      "1205": -63220,
      "1207": -63220,
      "1209": -189660,
      "1228": -189660,
      "1232": -47415,
      "1239": -94830,
      "1244": -15805
    },
    {
      "43": -28672,
      "45": -28672,
      "174": 97664,
      "188": 292992,
      "196": 292992,
      "200": 97664,
      "1006": -47415,
      "1105": -284490,
      "1168": -568980,
      "1170": -142245,
      "1205": -189660,
      "1207": -189660,
      "1209": -568980,
      "1228": -568980,
      "1232": -142245,
      "1239": -284490,
      "1244": -47415
    },
    {
      "43": -36864,
      "45": -36864,
      "174": 111616,
      "188": 334848,
      "196": 334848,
      "200": 111616,
      "1006": -47415,
      "1105": -284490,
      "1168": -568980,
      "1170": -142245,
      "1205": -189660,
      "1207": -189660,
      "1209": -568980,
      "1228": -568980,
      "1232": -142245,
      "1239": -284490,
      "1244": -47415
    },
    {
      "43": -15360,
      "45": -15360,
      "174": 41856,
      "188": 125568,
      "196": 125568,
      "200": 41856,
      "1006": -15805,
      "1105": -94830,
      "1168": -189660,
      "1170": -47415,
      "1205": -63220,
      "1207": -63220,
      "1209": -189660,
      "1228": -189660,
      "1232": -47415,
      "1239": -94830,
      "1244": -15805
    },
    {
      "43": -11264,
      "45": -11264,
      "174": 27904,
      "188": 83712,
      "196": 83712,
      "200": 27904,
      "1006": -9483,
      "1105": -56898,
      "1168": -113796,
      "1170": -28449,
      "1205": -37932,
      "1207": -37932,
      "1209": -113796,
      "1228": -113796,
      "1232": -28449,
      "1239": -56898,
      "1244": -9483
    },
    {
      "12": -65536,
      "43": 1789952,
      "45": 1789952,
      "174": -12194048,
      "188": -36582144,
      "196": -36582144,
      "200": -12194048,
      "1006": 6906785,
      "1105": 41440710,
      "1168": 82881420,
      "1170": 20720355,
      "1205": 27627140,
      "1207": 27627140,
      "1209": 82881420,
      "1228": 82881420,
      "1232": 20720355,
      "1239": 41440710,
      "1244": 6906785
    },
    {
      "12": -589824,
      "43": 11187200,
      "45": 11187200,
      "174": -42679168,
      "188": -128037504,
      "196": -128037504,
      "200": -42679168,
      "1006": 20720355,
      "1105": 124322130,
      "1168": 248644260,
      "1170": 62161065,
      "1205": 82881420,
      "1207": 82881420,
      "1209": 248644260,
      "1228": 248644260,
      "1232": 62161065,
      "1239": 124322130,
      "1244": 20720355
    },
    {
      "12": -1179648,
      "43": 17452032,
      "45": 17452032,
      "174": -48776192,
      "188": -146328576,
      "196": -146328576,
      "200": -48776192,
      "1006": 20720355,
      "1105": 124322130,
      "1168": 248644260,
      "1170": 62161065,
      "1205": 82881420,
      "1207": 82881420,
      "1209": 248644260,
      "1228": 248644260,
      "1232": 62161065,
      "1239": 124322130,
      "1244": 20720355
    },
    {
      "12": -655360,
      "43": 8054784,
      "45": 8054784,
      "174": -18291072,
      "188": -54873216,
      "196": -54873216,
      "200": -18291072,
      "1006": 6906785,
      "1105": 41440710,
      "1168": 82881420,
      "1170": 20720355,
      "1205": 27627140,
      "1207": 27627140,
      "1209": 82881420,
      "1228": 82881420,
      "1232": 20720355,
      "1239": 41440710,
      "1244": 6906785
    },
    {
      "12": -589824,
      "43": 6264832,
      "45": 6264832,
      "174": -12194048,
      "188": -36582144,
      "196": -36582144,
      "200": -12194048,
      "1006": 4144071,
      "1105": 24864426,
      "1168": 49728852,
      "1170": 12432213,
      "1205": 16576284,
      "1207": 16576284,
      "1209": 49728852,
      "1228": 49728852,
      "1232": 12432213,
      "1239": 24864426,
      "1244": 4144071
    },
    {
      "12": -4128768,
      "43": 38931456,
      "45": 38931456,
      "174": -67067264,
      "188": -201201792,
      "196": -201201792,
      "200": -67067264,
      "1006": 20720355,
      "1105": 124322130,
      "1168": 248644260,
      "1170": 62161065,
      "1205": 82881420,
      "1207": 82881420,
      "1209": 248644260,
      "1228": 248644260,
      "1232": 62161065,
      "1239": 124322130,
      "1244": 20720355
    },
    {
      "12": -1835008,
      "43": 15662080,
      "45": 15662080,
      "174": -24388096,
      "188": -73164288,
      "196": -73164288,
      "200": -24388096,
      "1006": 6906785,
      "1105": 41440710,
      "1168": 82881420,
      "1170": 20720355,
      "1205": 27627140,
      "1207": 27627140,
      "1209": 82881420,
      "1228": 82881420,
      "1232": 20720355,
      "1239": 41440710,
      "1244": 6906785
    },
    {
      "12": -7077888,
      "43": 55488512,
      "45": 55488512,
      "174": -79261312,
      "188": -237783936,
      "196": -237783936,
      "200": -79261312,
      "1006": 20720355,
      "1105": 124322130,
      "1168": 248644260,
      "1170": 62161065,
      "1205": 82881420,
      "1207": 82881420,
      "1209": 248644260,
      "1228": 248644260,
      "1232": 62161065,
      "1239": 124322130,
      "1244": 20720355
    },
    {
      "12": -8847360,
      "43": 64438272,
      "45": 64438272,
      "174": -85358336,
      "188": -256075008,
      "196": -256075008,
      "200": -85358336,
      "1006": 20720355,
      "1105": 124322130,
      "1168": 248644260,
      "1170": 62161065,
      "1205": 82881420,
      "1207": 82881420,
      "1209": 248644260,
      "1228": 248644260,
      "1232": 62161065,
      "1239": 124322130,
      "1244": 20720355
    },
    {
      "12": -720896,
      "43": 4922368,
      "45": 4922368,
      "174": -6097024,
      "188": -18291072,
      "196": -18291072,
      "200": -6097024,
      "1006": 1381357,
      "1105": 8288142,
      "1168": 16576284,
      "1170": 4144071,
      "1205": 5525428,
      "1207": 5525428,
      "1209": 16576284,
      "1228": 16576284,
      "1232": 4144071,
      "1239": 8288142,
      "1244": 1381357
    },
    {
      "3": -262144,
      "12": 14352384,
      "43": -195999744,
      "45": -195999744,
      "174": 890165504,
      "188": 2670496512,
      "196": 2670496512,
      "200": 890165504,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -1310720,
      "12": 71761920,
      "43": -979998720,
      "45": -979998720,
      "174": 4005744768,
      "188": 12017234304,
      "196": 12017234304,
      "200": 4005744768,
      "1006": -4537757745,
      "1105": -27226546470,
      "1168": -54453092940,
      "1170": -13613273235,
      "1205": -18151030980,
      "1207": -18151030980,
      "1209": -54453092940,
      "1228": -54453092940,
      "1232": -13613273235,
      "1239": -27226546470,
      "1244": -4537757745
    },
    {
      "3": -655360,
      "12": 35880960,
      "43": -489999360,
      "45": -489999360,
      "174": 1780331008,
      "188": 5340993024,
      "196": 5340993024,
      "200": 1780331008,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -917504,
      "12": 50233344,
      "43": -685999104,
      "45": -685999104,
      "174": 2225413760,
      "188": 6676241280,
      "196": 6676241280,
      "200": 2225413760,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -3670016,
      "12": 200933376,
      "43": -2743996416,
      "45": -2743996416,
      "174": 8011489536,
      "188": 24034468608,
      "196": 24034468608,
      "200": 8011489536,
      "1006": -4537757745,
      "1105": -27226546470,
      "1168": -54453092940,
      "1170": -13613273235,
      "1205": -18151030980,
      "1207": -18151030980,
      "1209": -54453092940,
      "1228": -54453092940,
      "1232": -13613273235,
      "1239": -27226546470,
      "1244": -4537757745
    },
    {
      "3": -1572864,
      "12": 86114304,
      "43": -1175998464,
      "45": -1175998464,
      "174": 3115579264,
      "188": 9346737792,
      "196": 9346737792,
      "200": 3115579264,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -1966080,
      "12": 107642880,
      "43": -1469998080,
      "45": -1469998080,
      "174": 3560662016,
      "188": 10681986048,
      "196": 10681986048,
      "200": 3560662016,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -7208960,
      "12": 394690560,
      "43": -5389992960,
      "45": -5389992960,
      "174": 12017234304,
      "188": 36051702912,
      "196": 36051702912,
      "200": 12017234304,
      "1006": -4537757745,
      "1105": -27226546470,
      "1168": -54453092940,
      "1170": -13613273235,
      "1205": -18151030980,
      "1207": -18151030980,
      "1209": -54453092940,
      "1228": -54453092940,
      "1232": -13613273235,
      "1239": -27226546470,
      "1244": -4537757745
    },
    {
      "3": -2883584,
      "12": 157876224,
      "43": -2155997184,
      "45": -2155997184,
      "174": 4450827520,
      "188": 13352482560,
      "196": 13352482560,
      "200": 4450827520,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -3407872,
      "12": 186580992,
      "43": -2547996672,
      "45": -2547996672,
      "174": 4895910272,
      "188": 14687730816,
      "196": 14687730816,
      "200": 4895910272,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -1310720,
      "12": 57409536,
      "43": -587999232,
      "45": -587999232,
      "174": 1780331008,
      "188": 5340993024,
      "196": 5340993024,
      "200": 1780331008,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -393216,
      "12": 16744448,
      "43": -163333120,
      "45": -163333120,
      "174": 445082752,
      "188": 1335248256,
      "196": 1335248256,
      "200": 445082752,
      "1006": -302517183,
      "1105": -1815103098,
      "1168": -3630206196,
      "1170": -907551549,
      "1205": -1210068732,
      "1207": -1210068732,
      "1209": -3630206196,
      "1228": -3630206196,
      "1232": -907551549,
      "1239": -1815103098,
      "1244": -302517183
    },
    {
      "3": -917504,
      "12": 38273024,
      "43": -359332864,
      "45": -359332864,
      "174": 890165504,
      "188": 2670496512,
      "196": 2670496512,
      "200": 890165504,
      "1006": -504195305,
      "1105": -3025171830,
      "1168": -6050343660,
      "1170": -1512585915,
      "1205": -2016781220,
      "1207": -2016781220,
      "1209": -6050343660,
      "1228": -6050343660,
      "1232": -1512585915,
      "1239": -3025171830,
      "1244": -504195305
    },
    {
      "3": -3670016,
      "12": 150700032,
      "43": -1371998208,
      "45": -1371998208,
      "174": 3115579264,
      "188": 9346737792,
      "196": 9346737792,
      "200": 3115579264,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -4718592,
      "12": 191365120,
      "43": -1698664448,
      "45": -1698664448,
      "174": 3560662016,
      "188": 10681986048,
      "196": 10681986048,
      "200": 3560662016,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -1966080,
      "12": 78938112,
      "43": -685999104,
      "45": -685999104,
      "174": 1335248256,
      "188": 4005744768,
      "196": 4005744768,
      "200": 1335248256,
      "1006": -504195305,
      "1105": -3025171830,
      "1168": -6050343660,
      "1170": -1512585915,
      "1205": -2016781220,
      "1207": -2016781220,
      "1209": -6050343660,
      "1228": -6050343660,
      "1232": -1512585915,
      "1239": -3025171830,
      "1244": -504195305
    },
    {
      "3": -1441792,
      "12": 57409536,
      "43": -489999360,
      "45": -489999360,
      "174": 890165504,
      "188": 2670496512,
      "196": 2670496512,
      "200": 890165504,
      "1006": -302517183,
      "1105": -1815103098,
      "1168": -3630206196,
      "1170": -907551549,
      "1205": -1210068732,
      "1207": -1210068732,
      "1209": -3630206196,
      "1228": -3630206196,
      "1232": -907551549,
      "1239": -1815103098,
      "1244": -302517183
    },
    {
      "3": -8650752,
      "12": 342065152,
      "43": -2874662912,
      "45": -2874662912,
      "174": 4895910272,
      "188": 14687730816,
      "196": 14687730816,
      "200": 4895910272,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -3407872,
      "12": 133955584,
      "43": -1110665216,
      "45": -1110665216,
      "174": 1780331008,
      "188": 5340993024,
      "196": 5340993024,
      "200": 1780331008,
      "1006": -504195305,
      "1105": -3025171830,
      "1168": -6050343660,
      "1170": -1512585915,
      "1205": -2016781220,
      "1207": -2016781220,
      "1209": -6050343660,
      "1228": -6050343660,
      "1232": -1512585915,
      "1239": -3025171830,
      "1244": -504195305
    },
    {
      "3": -1310720,
      "12": 47841280,
      "43": -391999488,
      "45": -391999488,
      "174": 890165504,
      "188": 2670496512,
      "196": 2670496512,
      "200": 890165504,
      "1006": -504195305,
      "1105": -3025171830,
      "1168": -6050343660,
      "1170": -1512585915,
      "1205": -2016781220,
      "1207": -2016781220,
      "1209": -6050343660,
      "1228": -6050343660,
      "1232": -1512585915,
      "1239": -3025171830,
      "1244": -504195305
    },
    {
      "3": -5505024,
      "12": 193757184,
      "43": -1502664704,
      "45": -1502664704,
      "174": 3115579264,
      "188": 9346737792,
      "196": 9346737792,
      "200": 3115579264,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -7340032,
      "12": 251166720,
      "43": -1861997568,
      "45": -1861997568,
      "174": 3560662016,
      "188": 10681986048,
      "196": 10681986048,
      "200": 3560662016,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -3145728,
      "12": 105250816,
      "43": -751332352,
      "45": -751332352,
      "174": 1335248256,
      "188": 4005744768,
      "196": 4005744768,
      "200": 1335248256,
      "1006": -504195305,
      "1105": -3025171830,
      "1168": -6050343660,
      "1170": -1512585915,
      "1205": -2016781220,
      "1207": -2016781220,
      "1209": -6050343660,
      "1228": -6050343660,
      "1232": -1512585915,
      "1239": -3025171830,
      "1244": -504195305
    },
    {
      "3": -11796480,
      "12": 387514368,
      "43": -2678663168,
      "45": -2678663168,
      "174": 4450827520,
      "188": 13352482560,
      "196": 13352482560,
      "200": 4450827520,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -14417920,
      "12": 466452480,
      "43": -3135995904,
      "45": -3135995904,
      "174": 4895910272,
      "188": 14687730816,
      "196": 14687730816,
      "200": 4895910272,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -5767168,
      "12": 184188928,
      "43": -1208665088,
      "45": -1208665088,
      "174": 1780331008,
      "188": 5340993024,
      "196": 5340993024,
      "200": 1780331008,
      "1006": -504195305,
      "1105": -3025171830,
      "1168": -6050343660,
      "1170": -1512585915,
      "1205": -2016781220,
      "1207": -2016781220,
      "1209": -6050343660,
      "1228": -6050343660,
      "1232": -1512585915,
      "1239": -3025171830,
      "1244": -504195305
    },
    {
      "3": -20447232,
      "12": 645857280,
      "43": -4148661248,
      "45": -4148661248,
      "174": 5786075776,
      "188": 17358227328,
      "196": 17358227328,
      "200": 5786075776,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -9175040,
      "12": 287047680,
      "43": -1959997440,
      "45": -1959997440,
      "174": 3560662016,
      "188": 10681986048,
      "196": 10681986048,
      "200": 3560662016,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -36700160,
      "12": 1105133568,
      "43": -7153990656,
      "45": -7153990656,
      "174": 12017234304,
      "188": 36051702912,
      "196": 36051702912,
      "200": 12017234304,
      "1006": -4537757745,
      "1105": -27226546470,
      "1168": -54453092940,
      "1170": -13613273235,
      "1205": -18151030980,
      "1207": -18151030980,
      "1209": -54453092940,
      "1228": -54453092940,
      "1232": -13613273235,
      "1239": -27226546470,
      "1244": -4537757745
    },
    {
      "3": -15728640,
      "12": 459276288,
      "43": -2841996288,
      "45": -2841996288,
      "174": 4450827520,
      "188": 13352482560,
      "196": 13352482560,
      "200": 4450827520,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -19660800,
      "12": 559742976,
      "43": -3331995648,
      "45": -3331995648,
      "174": 4895910272,
      "188": 14687730816,
      "196": 14687730816,
      "200": 4895910272,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -72089600,
      "12": 2009333760,
      "43": -11563984896,
      "45": -11563984896,
      "174": 16022979072,
      "188": 48068937216,
      "196": 48068937216,
      "200": 16022979072,
      "1006": -4537757745,
      "1105": -27226546470,
      "1168": -54453092940,
      "1170": -13613273235,
      "1205": -18151030980,
      "1207": -18151030980,
      "1209": -54453092940,
      "1228": -54453092940,
      "1232": -13613273235,
      "1239": -27226546470,
      "1244": -4537757745
    },
    {
      "3": -28835840,
      "12": 789381120,
      "43": -4409994240,
      "45": -4409994240,
      "174": 5786075776,
      "188": 17358227328,
      "196": 17358227328,
      "200": 5786075776,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -34078720,
      "12": 918552576,
      "43": -4997993472,
      "45": -4997993472,
      "174": 6231158528,
      "188": 18693475584,
      "196": 18693475584,
      "200": 6231158528,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -3670016,
      "12": 100466688,
      "43": -587999232,
      "45": -587999232,
      "174": 890165504,
      "188": 2670496512,
      "196": 2670496512,
      "200": 890165504,
      "1006": -302517183,
      "1105": -1815103098,
      "1168": -3630206196,
      "1170": -907551549,
      "1205": -1210068732,
      "1207": -1210068732,
      "1209": -3630206196,
      "1228": -3630206196,
      "1232": -907551549,
      "1239": -1815103098,
      "1244": -302517183
    },
    {
      "3": -23592960,
      "12": 621936640,
      "43": -3462662144,
      "45": -3462662144,
      "174": 4895910272,
      "188": 14687730816,
      "196": 14687730816,
      "200": 4895910272,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -9830400,
      "12": 251166720,
      "43": -1339331584,
      "45": -1339331584,
      "174": 1780331008,
      "188": 5340993024,
      "196": 5340993024,
      "200": 1780331008,
      "1006": -504195305,
      "1105": -3025171830,
      "1168": -6050343660,
      "1170": -1512585915,
      "1205": -2016781220,
      "1207": -2016781220,
      "1209": -6050343660,
      "1228": -6050343660,
      "1232": -1512585915,
      "1239": -3025171830,
      "1244": -504195305
    },
    {
      "3": -36044800,
      "12": 897024000,
      "43": -4605993984,
      "45": -4605993984,
      "174": 5786075776,
      "188": 17358227328,
      "196": 17358227328,
      "200": 5786075776,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -43253760,
      "12": 1052508160,
      "43": -5226659840,
      "45": -5226659840,
      "174": 6231158528,
      "188": 18693475584,
      "196": 18693475584,
      "200": 6231158528,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -3407872,
      "12": 81330176,
      "43": -391999488,
      "45": -391999488,
      "174": 445082752,
      "188": 1335248256,
      "196": 1335248256,
      "200": 445082752,
      "1006": -100839061,
      "1105": -605034366,
      "1168": -1210068732,
      "1170": -302517183,
      "1205": -403356244,
      "1207": -403356244,
      "1209": -1210068732,
      "1228": -1210068732,
      "1232": -302517183,
      "1239": -605034366,
      "1244": -100839061
    },
    {
      "3": -11010048,
      "12": 267911168,
      "43": -1371998208,
      "45": -1371998208,
      "174": 1780331008,
      "188": 5340993024,
      "196": 5340993024,
      "200": 1780331008,
      "1006": -504195305,
      "1105": -3025171830,
      "1168": -6050343660,
      "1170": -1512585915,
      "1205": -2016781220,
      "1207": -2016781220,
      "1209": -6050343660,
      "1228": -6050343660,
      "1232": -1512585915,
      "1239": -3025171830,
      "1244": -504195305
    },
    {
      "3": -41287680,
      "12": 968785920,
      "43": -4736660480,
      "45": -4736660480,
      "174": 5786075776,
      "188": 17358227328,
      "196": 17358227328,
      "200": 5786075776,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -50462720,
      "12": 1148190720,
      "43": -5389992960,
      "45": -5389992960,
      "174": 6231158528,
      "188": 18693475584,
      "196": 18693475584,
      "200": 6231158528,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -20185088,
      "12": 447315968,
      "43": -2025330688,
      "45": -2025330688,
      "174": 2225413760,
      "188": 6676241280,
      "196": 6676241280,
      "200": 2225413760,
      "1006": -504195305,
      "1105": -3025171830,
      "1168": -6050343660,
      "1170": -1512585915,
      "1205": -2016781220,
      "1207": -2016781220,
      "1209": -6050343660,
      "1228": -6050343660,
      "1232": -1512585915,
      "1239": -3025171830,
      "1244": -504195305
    },
    {
      "3": -71565312,
      "12": 1550057472,
      "43": -6794657792,
      "45": -6794657792,
      "174": 7121324032,
      "188": 21363972096,
      "196": 21363972096,
      "200": 7121324032,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -55050240,
      "12": 1205600256,
      "43": -5487992832,
      "45": -5487992832,
      "174": 6231158528,
      "188": 18693475584,
      "196": 18693475584,
      "200": 6231158528,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -40370176,
      "12": 853966848,
      "43": -3723995136,
      "45": -3723995136,
      "174": 4005744768,
      "188": 12017234304,
      "196": 12017234304,
      "200": 4005744768,
      "1006": -907551549,
      "1105": -5445309294,
      "1168": -10890618588,
      "1170": -2722654647,
      "1205": -3630206196,
      "1207": -3630206196,
      "1209": -10890618588,
      "1228": -10890618588,
      "1232": -2722654647,
      "1239": -5445309294,
      "1244": -907551549
    },
    {
      "3": -80740352,
      "12": 1657700352,
      "43": -6957990912,
      "45": -6957990912,
      "174": 7121324032,
      "188": 21363972096,
      "196": 21363972096,
      "200": 7121324032,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -95420416,
      "12": 1908867072,
      "43": -7741989888,
      "45": -7741989888,
      "174": 7566406784,
      "188": 22699220352,
      "196": 22699220352,
      "200": 7566406784,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -86507520,
      "12": 1722286080,
      "43": -7055990784,
      "45": -7055990784,
      "174": 7121324032,
      "188": 21363972096,
      "196": 21363972096,
      "200": 7121324032,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -103809024,
      "12": 1999765504,
      "43": -7872656384,
      "45": -7872656384,
      "174": 7566406784,
      "188": 22699220352,
      "196": 22699220352,
      "200": 7566406784,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -40894464,
      "12": 765460480,
      "43": -2907329536,
      "45": -2907329536,
      "174": 2670496512,
      "188": 8011489536,
      "196": 8011489536,
      "200": 2670496512,
      "1006": -504195305,
      "1105": -3025171830,
      "1168": -6050343660,
      "1170": -1512585915,
      "1205": -2016781220,
      "1207": -2016781220,
      "1209": -6050343660,
      "1228": -6050343660,
      "1232": -1512585915,
      "1239": -3025171830,
      "1244": -504195305
    },
    {
      "3": -43253760,
      "12": 789381120,
      "43": -2939996160,
      "45": -2939996160,
      "174": 2670496512,
      "188": 8011489536,
      "196": 8011489536,
      "200": 2670496512,
      "1006": -504195305,
      "1105": -3025171830,
      "1168": -6050343660,
      "1170": -1512585915,
      "1205": -2016781220,
      "1207": -2016781220,
      "1209": -6050343660,
      "1228": -6050343660,
      "1232": -1512585915,
      "1239": -3025171830,
      "1244": -504195305
    },
    {
      "3": -153354240,
      "12": 2712600576,
      "43": -9734653952,
      "45": -9734653952,
      "174": 8456572288,
      "188": 25369716864,
      "196": 25369716864,
      "200": 8456572288,
      "1006": -1512585915,
      "1105": -9075515490,
      "1168": -18151030980,
      "1170": -4537757745,
      "1205": -6050343660,
      "1207": -6050343660,
      "1209": -18151030980,
      "1228": -18151030980,
      "1232": -4537757745,
      "1239": -9075515490,
      "1244": -1512585915
    },
    {
      "3": -37486592,
      "12": 631504896,
      "43": -2155997184,
      "45": -2155997184,
      "174": 1780331008,
      "188": 5340993024,
      "196": 5340993024,
      "200": 1780331008,
      "1006": -302517183,
      "1105": -1815103098,
      "1168": -3630206196,
      "1170": -907551549,
      "1205": -1210068732,
      "1207": -1210068732,
      "1209": -3630206196,
      "1228": -3630206196,
      "1232": -907551549,
      "1239": -1815103098,
      "1244": -302517183
    },
    {
      "1087": -1,
      "1162": -6,
      "1202": -12,
      "1210": -3,
      "1225": -4,
      "1228": -4,
      "1231": -12,
      "1241": -12,
      "1242": -3,
      "1246": -6,
      "1248": -1
    },
    {
      "188": -128,
      "198": -384,
      "202": -384,
      "204": -128,
      "1087": 87,
      "1162": 522,
      "1202": 1044,
      "1210": 261,
      "1225": 348,
      "1228": 348,
      "1231": 1044,
      "1241": 1044,
      "1242": 261,
      "1246": 522,
      "1248": 87
    },
    {
      "47": -1024,
      "48": -1024,
      "188": 13952,
      "198": 41856,
      "202": 41856,
      "204": 13952,
      "1087": -47415,
      "1162": -284490,
      "1202": -568980,
      "1210": -142245,
      "1225": -189660,
      "1228": -189660,
      "1231": -568980,
      "1241": -568980,
      "1242": -142245,
      "1246": -284490,
      "1248": -47415
    },
    {
      "47": -3072,
      "48": -3072,
      "188": 27904,
      "198": 83712,
      "202": 83712,
      "204": 27904,
      "1087": -47415,
      "1162": -284490,
      "1202": -568980,
      "1210": -142245,
      "1225": -189660,
      "1228": -189660,
      "1231": -568980,
      "1241": -568980,
      "1242": -142245,
      "1246": -284490,
      "1248": -47415
    },
    {
      "47": -2048,
      "48": -2048,
      "188": 13952,
      "198": 41856,
      "202": 41856,
      "204": 13952,
      "1087": -15805,
      "1162": -94830,
      "1202": -189660,
      "1210": -47415,
      "1225": -63220,
      "1228": -63220,
      "1231": -189660,
      "1241": -189660,
      "1242": -47415,
      "1246": -94830,
      "1248": -15805
    },
    {
      "47": -10240,
      "48": -10240,
      "188": 55808,
      "198": 167424,
      "202": 167424,
      "204": 55808,
      "1087": -47415,
      "1162": -284490,
      "1202": -568980,
      "1210": -142245,
      "1225": -189660,
      "1228": -189660,
      "1231": -568980,
      "1241": -568980,
      "1242": -142245,
      "1246": -284490,
      "1248": -47415
    },
    {
      "47": -3072,
      "48": -3072,
      "188": 13952,
      "198": 41856,
      "202": 41856,
      "204": 13952,
      "1087": -9483,
      "1162": -56898,
      "1202": -113796,
      "1210": -28449,
      "1225": -37932,
      "1228": -37932,
      "1231": -113796,
      "1241": -113796,
      "1242": -28449,
      "1246": -56898,
      "1248": -9483
    },
    {
      "47": -7168,
      "48": -7168,
      "188": 27904,
      "198": 83712,
      "202": 83712,
      "204": 27904,
      "1087": -15805,
      "1162": -94830,
      "1202": -189660,
      "1210": -47415,
      "1225": -63220,
      "1228": -63220,
      "1231": -189660,
      "1241": -189660,
      "1242": -47415,
      "1246": -94830,
      "1248": -15805
    },
    {
      "47": -28672,
      "48": -28672,
      "188": 97664,
      "198": 292992,
      "202": 292992,
      "204": 97664,
      "1087": -47415,
      "1162": -284490,
      "1202": -568980,
      "1210": -142245,
      "1225": -189660,
      "1228": -189660,
      "1231": -568980,
      "1241": -568980,
      "1242": -142245,
      "1246": -284490,
      "1248": -47415
    },
    {
      "47": -36864,
      "48": -36864,
      "188": 111616,
      "198": 334848,
      "202": 334848,
      "204": 111616,
      "1087": -47415,
      "1162": -284490,
      "1202": -568980,
      "1210": -142245,
      "1225": -189660,
      "1228": -189660,
      "1231": -568980,
      "1241": -568980,
      "1242": -142245,
      "1246": -284490,
      "1248": -47415
    },
    {
      "47": -15360,
      "48": -15360,
      "188": 41856,
      "198": 125568,
      "202": 125568,
      "204": 41856,
      "1087": -15805,
      "1162": -94830,
      "1202": -189660,
      "1210": -47415,
      "1225": -63220,
      "1228": -63220,
      "1231": -189660,
      "1241": -189660,
      "1242": -47415,
      "1246": -94830,
      "1248": -15805
    },
    {
      "47": -11264,
      "48": -11264,
      "188": 27904,
      "198": 83712,
      "202": 83712,
      "204": 27904,
      "1087": -9483,
      "1162": -56898,
      "1202": -113796,
      "1210": -28449,
      "1225": -37932,
      "1228": -37932,
      "1231": -113796,
      "1241": -113796,
      "1242": -28449,
      "1246": -56898,
      "1248": -9483
    },
    {
      "14": -65536,
      "47": 1789952,
      "48": 1789952,
      "188": -12194048,
      "198": -36582144,
      "202": -36582144,
      "204": -12194048,
      "1087": 6906785,
      "1162": 41440710,
      "1202": 82881420,
      "1210": 20720355,
      "1225": 27627140,
      "1228": 27627140,
      "1231": 82881420,
      "1241": 82881420,
      "1242": 20720355,
      "1246": 41440710,
      "1248": 6906785
    },
    {
      "14": -589824,
      "47": 11187200,
      "48": 11187200,
      "188": -42679168,
      "198": -128037504,
      "202": -128037504,
      "204": -42679168,
      "1087": 20720355,
      "1162": 124322130,
      "1202": 248644260,
      "1210": 62161065,
      "1225": 82881420,
      "1228": 82881420,
      "1231": 248644260,
      "1241": 248644260,
      "1242": 62161065,
      "1246": 124322130,
      "1248": 20720355
    },
    {
      "14": -1179648,
      "47": 17452032,
      "48": 17452032,
      "188": -48776192,
      "198": -146328576,
      "202": -146328576,
      "204": -48776192,
      "1087": 20720355,
      "1162": 124322130,
      "1202": 248644260,
      "1210": 62161065,
      "1225": 82881420,
      "1228": 82881420,
      "1231": 248644260,
      "1241": 248644260,
      "1242": 62161065,
      "1246": 124322130,
      "1248": 20720355
    },
    {
      "14": -655360,
      "47": 8054784,
      "48": 8054784,
      "188": -18291072,
      "198": -54873216,
      "202": -54873216,
      "204": -18291072,
      "1087": 6906785,
      "1162": 41440710,
      "1202": 82881420,
      "1210": 20720355,
      "1225": 27627140,
      "1228": 27627140,
      "1231": 82881420,
      "1241": 82881420,
      "1242": 20720355,
      "1246": 41440710,
      "1248": 6906785
    },
    {
      "14": -589824,
      "47": 6264832,
      "48": 6264832,
      "188": -12194048,
      "198": -36582144,
      "202": -36582144,
      "204": -12194048,
      "1087": 4144071,
      "1162": 24864426,
      "1202": 49728852,
      "1210": 12432213,
      "1225": 16576284,
      "1228": 16576284,
      "1231": 49728852,
      "1241": 49728852,
      "1242": 12432213,
      "1246": 24864426,
      "1248": 4144071
    },
    {
      "14": -4128768,
      "47": 38931456,
      "48": 38931456,
      "188": -67067264,
      "198": -201201792,
      "202": -201201792,
      "204": -67067264,
      "1087": 20720355,
      "1162": 124322130,
      "1202": 248644260,
      "1210": 62161065,
      "1225": 82881420,
      "1228": 82881420,
      "1231": 248644260,
      "1241": 248644260,
      "1242": 62161065,
      "1246": 124322130,
      "1248": 20720355
    },
    {
      "14": -1835008,
      "47": 15662080,
      "48": 15662080,
      "188": -24388096,
      "198": -73164288,
      "202": -73164288,
      "204": -24388096,
      "1087": 6906785,
      "1162": 41440710,
      "1202": 82881420,
      "1210": 20720355,
      "1225": 27627140,
      "1228": 27627140,
      "1231": 82881420,
      "1241": 82881420,
      "1242": 20720355,
      "1246": 41440710,
      "1248": 6906785
    },
    {
      "14": -7077888,
      "47": 55488512,
      "48": 55488512,
      "188": -79261312,
      "198": -237783936,
      "202": -237783936,
      "204": -79261312,
      "1087": 20720355,
      "1162": 124322130,
      "1202": 248644260,
      "1210": 62161065,
      "1225": 82881420,
      "1228": 82881420,
      "1231": 248644260,
      "1241": 248644260,
      "1242": 62161065,
      "1246": 124322130,
      "1248": 20720355
    },
    {
      "14": -8847360,
      "47": 64438272,
      "48": 64438272,
      "188": -85358336,
      "198": -256075008,
      "202": -256075008,
      "204": -85358336,
      "1087": 20720355,
      "1162": 124322130,
      "1202": 248644260,
      "1210": 62161065,
      "1225": 82881420,
      "1228": 82881420,
      "1231": 248644260,
      "1241": 248644260,
      "1242": 62161065,
      "1246": 124322130,
      "1248": 20720355
    },
    {
      "14": -720896,
      "47": 4922368,
      "48": 4922368,
      "188": -6097024,
      "198": -18291072,
      "202": -18291072,
      "204": -6097024,
      "1087": 1381357,
      "1162": 8288142,
      "1202": 16576284,
      "1210": 4144071,
      "1225": 5525428,
      "1228": 5525428,
      "1231": 16576284,
      "1241": 16576284,
      "1242": 4144071,
      "1246": 8288142,
      "1248": 1381357
    },
    {
      "4": -262144,
      "14": 14352384,
      "47": -195999744,
      "48": -195999744,
      "188": 890165504,
      "198": 2670496512,
      "202": 2670496512,
      "204": 890165504,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -1310720,
      "14": 71761920,
      "47": -979998720,
      "48": -979998720,
      "188": 4005744768,
      "198": 12017234304,
      "202": 12017234304,
      "204": 4005744768,
      "1087": -4537757745,
      "1162": -27226546470,
      "1202": -54453092940,
      "1210": -13613273235,
      "1225": -18151030980,
      "1228": -18151030980,
      "1231": -54453092940,
      "1241": -54453092940,
      "1242": -13613273235,
      "1246": -27226546470,
      "1248": -4537757745
    },
    {
      "4": -655360,
      "14": 35880960,
      "47": -489999360,
      "48": -489999360,
      "188": 1780331008,
      "198": 5340993024,
      "202": 5340993024,
      "204": 1780331008,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -917504,
      "14": 50233344,
      "47": -685999104,
      "48": -685999104,
      "188": 2225413760,
      "198": 6676241280,
      "202": 6676241280,
      "204": 2225413760,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -3670016,
      "14": 200933376,
      "47": -2743996416,
      "48": -2743996416,
      "188": 8011489536,
      "198": 24034468608,
      "202": 24034468608,
      "204": 8011489536,
      "1087": -4537757745,
      "1162": -27226546470,
      "1202": -54453092940,
      "1210": -13613273235,
      "1225": -18151030980,
      "1228": -18151030980,
      "1231": -54453092940,
      "1241": -54453092940,
      "1242": -13613273235,
      "1246": -27226546470,
      "1248": -4537757745
    },
    {
      "4": -1572864,
      "14": 86114304,
      "47": -1175998464,
      "48": -1175998464,
      "188": 3115579264,
      "198": 9346737792,
      "202": 9346737792,
      "204": 3115579264,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -1966080,
      "14": 107642880,
      "47": -1469998080,
      "48": -1469998080,
      "188": 3560662016,
      "198": 10681986048,
      "202": 10681986048,
      "204": 3560662016,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -7208960,
      "14": 394690560,
      "47": -5389992960,
      "48": -5389992960,
      "188": 12017234304,
      "198": 36051702912,
      "202": 36051702912,
      "204": 12017234304,
      "1087": -4537757745,
      "1162": -27226546470,
      "1202": -54453092940,
      "1210": -13613273235,
      "1225": -18151030980,
      "1228": -18151030980,
      "1231": -54453092940,
      "1241": -54453092940,
      "1242": -13613273235,
      "1246": -27226546470,
      "1248": -4537757745
    },
    {
      "4": -2883584,
      "14": 157876224,
      "47": -2155997184,
      "48": -2155997184,
      "188": 4450827520,
      "198": 13352482560,
      "202": 13352482560,
      "204": 4450827520,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -3407872,
      "14": 186580992,
      "47": -2547996672,
      "48": -2547996672,
      "188": 4895910272,
      "198": 14687730816,
      "202": 14687730816,
      "204": 4895910272,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -1310720,
      "14": 57409536,
      "47": -587999232,
      "48": -587999232,
      "188": 1780331008,
      "198": 5340993024,
      "202": 5340993024,
      "204": 1780331008,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -393216,
      "14": 16744448,
      "47": -163333120,
      "48": -163333120,
      "188": 445082752,
      "198": 1335248256,
      "202": 1335248256,
      "204": 445082752,
      "1087": -302517183,
      "1162": -1815103098,
      "1202": -3630206196,
      "1210": -907551549,
      "1225": -1210068732,
      "1228": -1210068732,
      "1231": -3630206196,
      "1241": -3630206196,
      "1242": -907551549,
      "1246": -1815103098,
      "1248": -302517183
    },
    {
      "4": -917504,
      "14": 38273024,
      "47": -359332864,
      "48": -359332864,
      "188": 890165504,
      "198": 2670496512,
      "202": 2670496512,
      "204": 890165504,
      "1087": -504195305,
      "1162": -3025171830,
      "1202": -6050343660,
      "1210": -1512585915,
      "1225": -2016781220,
      "1228": -2016781220,
      "1231": -6050343660,
      "1241": -6050343660,
      "1242": -1512585915,
      "1246": -3025171830,
      "1248": -504195305
    },
    {
      "4": -3670016,
      "14": 150700032,
      "47": -1371998208,
      "48": -1371998208,
      "188": 3115579264,
      "198": 9346737792,
      "202": 9346737792,
      "204": 3115579264,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -4718592,
      "14": 191365120,
      "47": -1698664448,
      "48": -1698664448,
      "188": 3560662016,
      "198": 10681986048,
      "202": 10681986048,
      "204": 3560662016,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -1966080,
      "14": 78938112,
      "47": -685999104,
      "48": -685999104,
      "188": 1335248256,
      "198": 4005744768,
      "202": 4005744768,
      "204": 1335248256,
      "1087": -504195305,
      "1162": -3025171830,
      "1202": -6050343660,
      "1210": -1512585915,
      "1225": -2016781220,
      "1228": -2016781220,
      "1231": -6050343660,
      "1241": -6050343660,
      "1242": -1512585915,
      "1246": -3025171830,
      "1248": -504195305
    },
    {
      "4": -1441792,
      "14": 57409536,
      "47": -489999360,
      "48": -489999360,
      "188": 890165504,
      "198": 2670496512,
      "202": 2670496512,
      "204": 890165504,
      "1087": -302517183,
      "1162": -1815103098,
      "1202": -3630206196,
      "1210": -907551549,
      "1225": -1210068732,
      "1228": -1210068732,
      "1231": -3630206196,
      "1241": -3630206196,
      "1242": -907551549,
      "1246": -1815103098,
      "1248": -302517183
    },
    {
      "4": -8650752,
      "14": 342065152,
      "47": -2874662912,
      "48": -2874662912,
      "188": 4895910272,
      "198": 14687730816,
      "202": 14687730816,
      "204": 4895910272,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -3407872,
      "14": 133955584,
      "47": -1110665216,
      "48": -1110665216,
      "188": 1780331008,
      "198": 5340993024,
      "202": 5340993024,
      "204": 1780331008,
      "1087": -504195305,
      "1162": -3025171830,
      "1202": -6050343660,
      "1210": -1512585915,
      "1225": -2016781220,
      "1228": -2016781220,
      "1231": -6050343660,
      "1241": -6050343660,
      "1242": -1512585915,
      "1246": -3025171830,
      "1248": -504195305
    },
    {
      "4": -1310720,
      "14": 47841280,
      "47": -391999488,
      "48": -391999488,
      "188": 890165504,
      "198": 2670496512,
      "202": 2670496512,
      "204": 890165504,
      "1087": -504195305,
      "1162": -3025171830,
      "1202": -6050343660,
      "1210": -1512585915,
      "1225": -2016781220,
      "1228": -2016781220,
      "1231": -6050343660,
      "1241": -6050343660,
      "1242": -1512585915,
      "1246": -3025171830,
      "1248": -504195305
    },
    {
      "4": -5505024,
      "14": 193757184,
      "47": -1502664704,
      "48": -1502664704,
      "188": 3115579264,
      "198": 9346737792,
      "202": 9346737792,
      "204": 3115579264,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -7340032,
      "14": 251166720,
      "47": -1861997568,
      "48": -1861997568,
      "188": 3560662016,
      "198": 10681986048,
      "202": 10681986048,
      "204": 3560662016,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -3145728,
      "14": 105250816,
      "47": -751332352,
      "48": -751332352,
      "188": 1335248256,
      "198": 4005744768,
      "202": 4005744768,
      "204": 1335248256,
      "1087": -504195305,
      "1162": -3025171830,
      "1202": -6050343660,
      "1210": -1512585915,
      "1225": -2016781220,
      "1228": -2016781220,
      "1231": -6050343660,
      "1241": -6050343660,
      "1242": -1512585915,
      "1246": -3025171830,
      "1248": -504195305
    },
    {
      "4": -11796480,
      "14": 387514368,
      "47": -2678663168,
      "48": -2678663168,
      "188": 4450827520,
      "198": 13352482560,
      "202": 13352482560,
      "204": 4450827520,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -14417920,
      "14": 466452480,
      "47": -3135995904,
      "48": -3135995904,
      "188": 4895910272,
      "198": 14687730816,
      "202": 14687730816,
      "204": 4895910272,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -5767168,
      "14": 184188928,
      "47": -1208665088,
      "48": -1208665088,
      "188": 1780331008,
      "198": 5340993024,
      "202": 5340993024,
      "204": 1780331008,
      "1087": -504195305,
      "1162": -3025171830,
      "1202": -6050343660,
      "1210": -1512585915,
      "1225": -2016781220,
      "1228": -2016781220,
      "1231": -6050343660,
      "1241": -6050343660,
      "1242": -1512585915,
      "1246": -3025171830,
      "1248": -504195305
    },
    {
      "4": -20447232,
      "14": 645857280,
      "47": -4148661248,
      "48": -4148661248,
      "188": 5786075776,
      "198": 17358227328,
      "202": 17358227328,
      "204": 5786075776,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -9175040,
      "14": 287047680,
      "47": -1959997440,
      "48": -1959997440,
      "188": 3560662016,
      "198": 10681986048,
      "202": 10681986048,
      "204": 3560662016,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -36700160,
      "14": 1105133568,
      "47": -7153990656,
      "48": -7153990656,
      "188": 12017234304,
      "198": 36051702912,
      "202": 36051702912,
      "204": 12017234304,
      "1087": -4537757745,
      "1162": -27226546470,
      "1202": -54453092940,
      "1210": -13613273235,
      "1225": -18151030980,
      "1228": -18151030980,
      "1231": -54453092940,
      "1241": -54453092940,
      "1242": -13613273235,
      "1246": -27226546470,
      "1248": -4537757745
    },
    {
      "4": -15728640,
      "14": 459276288,
      "47": -2841996288,
      "48": -2841996288,
      "188": 4450827520,
      "198": 13352482560,
      "202": 13352482560,
      "204": 4450827520,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -19660800,
      "14": 559742976,
      "47": -3331995648,
      "48": -3331995648,
      "188": 4895910272,
      "198": 14687730816,
      "202": 14687730816,
      "204": 4895910272,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -72089600,
      "14": 2009333760,
      "47": -11563984896,
      "48": -11563984896,
      "188": 16022979072,
      "198": 48068937216,
      "202": 48068937216,
      "204": 16022979072,
      "1087": -4537757745,
      "1162": -27226546470,
      "1202": -54453092940,
      "1210": -13613273235,
      "1225": -18151030980,
      "1228": -18151030980,
      "1231": -54453092940,
      "1241": -54453092940,
      "1242": -13613273235,
      "1246": -27226546470,
      "1248": -4537757745
    },
    {
      "4": -28835840,
      "14": 789381120,
      "47": -4409994240,
      "48": -4409994240,
      "188": 5786075776,
      "198": 17358227328,
      "202": 17358227328,
      "204": 5786075776,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -34078720,
      "14": 918552576,
      "47": -4997993472,
      "48": -4997993472,
      "188": 6231158528,
      "198": 18693475584,
      "202": 18693475584,
      "204": 6231158528,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -3670016,
      "14": 100466688,
      "47": -587999232,
      "48": -587999232,
      "188": 890165504,
      "198": 2670496512,
      "202": 2670496512,
      "204": 890165504,
      "1087": -302517183,
      "1162": -1815103098,
      "1202": -3630206196,
      "1210": -907551549,
      "1225": -1210068732,
      "1228": -1210068732,
      "1231": -3630206196,
      "1241": -3630206196,
      "1242": -907551549,
      "1246": -1815103098,
      "1248": -302517183
    },
    {
      "4": -23592960,
      "14": 621936640,
      "47": -3462662144,
      "48": -3462662144,
      "188": 4895910272,
      "198": 14687730816,
      "202": 14687730816,
      "204": 4895910272,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -9830400,
      "14": 251166720,
      "47": -1339331584,
      "48": -1339331584,
      "188": 1780331008,
      "198": 5340993024,
      "202": 5340993024,
      "204": 1780331008,
      "1087": -504195305,
      "1162": -3025171830,
      "1202": -6050343660,
      "1210": -1512585915,
      "1225": -2016781220,
      "1228": -2016781220,
      "1231": -6050343660,
      "1241": -6050343660,
      "1242": -1512585915,
      "1246": -3025171830,
      "1248": -504195305
    },
    {
      "4": -36044800,
      "14": 897024000,
      "47": -4605993984,
      "48": -4605993984,
      "188": 5786075776,
      "198": 17358227328,
      "202": 17358227328,
      "204": 5786075776,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -43253760,
      "14": 1052508160,
      "47": -5226659840,
      "48": -5226659840,
      "188": 6231158528,
      "198": 18693475584,
      "202": 18693475584,
      "204": 6231158528,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -3407872,
      "14": 81330176,
      "47": -391999488,
      "48": -391999488,
      "188": 445082752,
      "198": 1335248256,
      "202": 1335248256,
      "204": 445082752,
      "1087": -100839061,
      "1162": -605034366,
      "1202": -1210068732,
      "1210": -302517183,
      "1225": -403356244,
      "1228": -403356244,
      "1231": -1210068732,
      "1241": -1210068732,
      "1242": -302517183,
      "1246": -605034366,
      "1248": -100839061
    },
    {
      "4": -11010048,
      "14": 267911168,
      "47": -1371998208,
      "48": -1371998208,
      "188": 1780331008,
      "198": 5340993024,
      "202": 5340993024,
      "204": 1780331008,
      "1087": -504195305,
      "1162": -3025171830,
      "1202": -6050343660,
      "1210": -1512585915,
      "1225": -2016781220,
      "1228": -2016781220,
      "1231": -6050343660,
      "1241": -6050343660,
      "1242": -1512585915,
      "1246": -3025171830,
      "1248": -504195305
    },
    {
      "4": -41287680,
      "14": 968785920,
      "47": -4736660480,
      "48": -4736660480,
      "188": 5786075776,
      "198": 17358227328,
      "202": 17358227328,
      "204": 5786075776,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -50462720,
      "14": 1148190720,
      "47": -5389992960,
      "48": -5389992960,
      "188": 6231158528,
      "198": 18693475584,
      "202": 18693475584,
      "204": 6231158528,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -20185088,
      "14": 447315968,
      "47": -2025330688,
      "48": -2025330688,
      "188": 2225413760,
      "198": 6676241280,
      "202": 6676241280,
      "204": 2225413760,
      "1087": -504195305,
      "1162": -3025171830,
      "1202": -6050343660,
      "1210": -1512585915,
      "1225": -2016781220,
      "1228": -2016781220,
      "1231": -6050343660,
      "1241": -6050343660,
      "1242": -1512585915,
      "1246": -3025171830,
      "1248": -504195305
    },
    {
      "4": -71565312,
      "14": 1550057472,
      "47": -6794657792,
      "48": -6794657792,
      "188": 7121324032,
      "198": 21363972096,
      "202": 21363972096,
      "204": 7121324032,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -55050240,
      "14": 1205600256,
      "47": -5487992832,
      "48": -5487992832,
      "188": 6231158528,
      "198": 18693475584,
      "202": 18693475584,
      "204": 6231158528,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -40370176,
      "14": 853966848,
      "47": -3723995136,
      "48": -3723995136,
      "188": 4005744768,
      "198": 12017234304,
      "202": 12017234304,
      "204": 4005744768,
      "1087": -907551549,
      "1162": -5445309294,
      "1202": -10890618588,
      "1210": -2722654647,
      "1225": -3630206196,
      "1228": -3630206196,
      "1231": -10890618588,
      "1241": -10890618588,
      "1242": -2722654647,
      "1246": -5445309294,
      "1248": -907551549
    },
    {
      "4": -80740352,
      "14": 1657700352,
      "47": -6957990912,
      "48": -6957990912,
      "188": 7121324032,
      "198": 21363972096,
      "202": 21363972096,
      "204": 7121324032,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -95420416,
      "14": 1908867072,
      "47": -7741989888,
      "48": -7741989888,
      "188": 7566406784,
      "198": 22699220352,
      "202": 22699220352,
      "204": 7566406784,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -86507520,
      "14": 1722286080,
      "47": -7055990784,
      "48": -7055990784,
      "188": 7121324032,
      "198": 21363972096,
      "202": 21363972096,
      "204": 7121324032,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -103809024,
      "14": 1999765504,
      "47": -7872656384,
      "48": -7872656384,
      "188": 7566406784,
      "198": 22699220352,
      "202": 22699220352,
      "204": 7566406784,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -40894464,
      "14": 765460480,
      "47": -2907329536,
      "48": -2907329536,
      "188": 2670496512,
      "198": 8011489536,
      "202": 8011489536,
      "204": 2670496512,
      "1087": -504195305,
      "1162": -3025171830,
      "1202": -6050343660,
      "1210": -1512585915,
      "1225": -2016781220,
      "1228": -2016781220,
      "1231": -6050343660,
      "1241": -6050343660,
      "1242": -1512585915,
      "1246": -3025171830,
      "1248": -504195305
    },
    {
      "4": -43253760,
      "14": 789381120,
      "47": -2939996160,
      "48": -2939996160,
      "188": 2670496512,
      "198": 8011489536,
      "202": 8011489536,
      "204": 2670496512,
      "1087": -504195305,
      "1162": -3025171830,
      "1202": -6050343660,
      "1210": -1512585915,
      "1225": -2016781220,
      "1228": -2016781220,
      "1231": -6050343660,
      "1241": -6050343660,
      "1242": -1512585915,
      "1246": -3025171830,
      "1248": -504195305
    },
    {
      "4": -153354240,
      "14": 2712600576,
      "47": -9734653952,
      "48": -9734653952,
      "188": 8456572288,
      "198": 25369716864,
      "202": 25369716864,
      "204": 8456572288,
      "1087": -1512585915,
      "1162": -9075515490,
      "1202": -18151030980,
      "1210": -4537757745,
      "1225": -6050343660,
      "1228": -6050343660,
      "1231": -18151030980,
      "1241": -18151030980,
      "1242": -4537757745,
      "1246": -9075515490,
      "1248": -1512585915
    },
    {
      "4": -37486592,
      "14": 631504896,
      "47": -2155997184,
      "48": -2155997184,
      "188": 1780331008,
      "198": 5340993024,
      "202": 5340993024,
      "204": 1780331008,
      "1087": -302517183,
      "1162": -1815103098,
      "1202": -3630206196,
      "1210": -907551549,
      "1225": -1210068732,
      "1228": -1210068732,
      "1231": -3630206196,
      "1241": -3630206196,
      "1242": -907551549,
      "1246": -1815103098,
      "1248": -302517183
    },
    {
      "1139": -1,
      "1192": -6,
      "1223": -12,
      "1229": -3,
      "1236": -4,
      "1239": -4,
      "1240": -12,
      "1246": -12,
      "1247": -3,
      "1249": -6,
      "1250": -1
    },
    {
      "196": -192,
      "202": -576,
      "205": -576,
      "206": -192,
      "1139": 145,
      "1192": 870,
      "1223": 1740,
      "1229": 435,
      "1236": 580,
      "1239": 580,
      "1240": 1740,
      "1246": 1740,
      "1247": 435,
      "1249": 870,
      "1250": 145
    },
    {
      "49": -1024,
      "50": -1024,
      "196": 13952,
      "202": 41856,
      "205": 41856,
      "206": 13952,
      "1139": -47415,
      "1192": -284490,
      "1223": -568980,
      "1229": -142245,
      "1236": -189660,
      "1239": -189660,
      "1240": -568980,
      "1246": -568980,
      "1247": -142245,
      "1249": -284490,
      "1250": -47415
    },
    {
      "49": -3072,
      "50": -3072,
      "196": 27904,
      "202": 83712,
      "205": 83712,
      "206": 27904,
      "1139": -47415,
      "1192": -284490,
      "1223": -568980,
      "1229": -142245,
      "1236": -189660,
      "1239": -189660,
      "1240": -568980,
      "1246": -568980,
      "1247": -142245,
      "1249": -284490,
      "1250": -47415
    },
    {
      "49": -2048,
      "50": -2048,
      "196": 13952,
      "202": 41856,
      "205": 41856,
      "206": 13952,
      "1139": -15805,
      "1192": -94830,
      "1223": -189660,
      "1229": -47415,
      "1236": -63220,
      "1239": -63220,
      "1240": -189660,
      "1246": -189660,
      "1247": -47415,
      "1249": -94830,
      "1250": -15805
    },
    {
      "49": -10240,
      "50": -10240,
      "196": 55808,
      "202": 167424,
      "205": 167424,
      "206": 55808,
      "1139": -47415,
      "1192": -284490,
      "1223": -568980,
      "1229": -142245,
      "1236": -189660,
      "1239": -189660,
      "1240": -568980,
      "1246": -568980,
      "1247": -142245,
      "1249": -284490,
      "1250": -47415
    },
    {
      "49": -3072,
      "50": -3072,
      "196": 13952,
      "202": 41856,
      "205": 41856,
      "206": 13952,
      "1139": -9483,
      "1192": -56898,
      "1223": -113796,
      "1229": -28449,
      "1236": -37932,
      "1239": -37932,
      "1240": -113796,
      "1246": -113796,
      "1247": -28449,
      "1249": -56898,
      "1250": -9483
    },
    {
      "49": -7168,
      "50": -7168,
      "196": 27904,
      "202": 83712,
      "205": 83712,
      "206": 27904,
      "1139": -15805,
      "1192": -94830,
      "1223": -189660,
      "1229": -47415,
      "1236": -63220,
      "1239": -63220,
      "1240": -189660,
      "1246": -189660,
      "1247": -47415,
      "1249": -94830,
      "1250": -15805
    },
    {
      "49": -28672,
      "50": -28672,
      "196": 97664,
      "202": 292992,
      "205": 292992,
      "206": 97664,
      "1139": -47415,
      "1192": -284490,
      "1223": -568980,
      "1229": -142245,
      "1236": -189660,
      "1239": -189660,
      "1240": -568980,
      "1246": -568980,
      "1247": -142245,
      "1249": -284490,
      "1250": -47415
    },
    {
      "49": -36864,
      "50": -36864,
      "196": 111616,
      "202": 334848,
      "205": 334848,
      "206": 111616,
      "1139": -47415,
      "1192": -284490,
      "1223": -568980,
      "1229": -142245,
      "1236": -189660,
      "1239": -189660,
      "1240": -568980,
      "1246": -568980,
      "1247": -142245,
      "1249": -284490,
      "1250": -47415
    },
    {
      "49": -15360,
      "50": -15360,
      "196": 41856,
      "202": 125568,
      "205": 125568,
      "206": 41856,
      "1139": -15805,
      "1192": -94830,
      "1223": -189660,
      "1229": -47415,
      "1236": -63220,
      "1239": -63220,
      "1240": -189660,
      "1246": -189660,
      "1247": -47415,
      "1249": -94830,
      "1250": -15805
    },
    {
      "16": -180224,
      "49": 4922368,
      "50": 4922368,
      "196": -33533632,
      "202": -100600896,
      "205": -100600896,
      "206": -33533632,
      "1139": 20720355,
      "1192": 124322130,
      "1223": 248644260,
      "1229": 62161065,
      "1236": 82881420,
      "1239": 82881420,
      "1240": 248644260,
      "1246": 248644260,
      "1247": 62161065,
      "1249": 124322130,
      "1250": 20720355
    },
    {
      "16": -540672,
      "49": 10292224,
      "50": 10292224,
      "196": -39630656,
      "202": -118891968,
      "205": -118891968,
      "206": -39630656,
      "1139": 20720355,
      "1192": 124322130,
      "1223": 248644260,
      "1229": 62161065,
      "1236": 82881420,
      "1239": 82881420,
      "1240": 248644260,
      "1246": 248644260,
      "1247": 62161065,
      "1249": 124322130,
      "1250": 20720355
    },
    {
      "16": -360448,
      "49": 5369856,
      "50": 5369856,
      "196": -15242560,
      "202": -45727680,
      "205": -45727680,
      "206": -15242560,
      "1139": 6906785,
      "1192": 41440710,
      "1223": 82881420,
      "1229": 20720355,
      "1236": 27627140,
      "1239": 27627140,
      "1240": 82881420,
      "1246": 82881420,
      "1247": 20720355,
      "1249": 41440710,
      "1250": 6906785
    },
    {
      "16": -1802240,
      "49": 22374400,
      "50": 22374400,
      "196": -51824704,
      "202": -155474112,
      "205": -155474112,
      "206": -51824704,
      "1139": 20720355,
      "1192": 124322130,
      "1223": 248644260,
      "1229": 62161065,
      "1236": 82881420,
      "1239": 82881420,
      "1240": 248644260,
      "1246": 248644260,
      "1247": 62161065,
      "1249": 124322130,
      "1250": 20720355
    },
    {
      "16": -2703360,
      "49": 29086720,
      "50": 29086720,
      "196": -57921728,
      "202": -173765184,
      "205": -173765184,
      "206": -57921728,
      "1139": 20720355,
      "1192": 124322130,
      "1223": 248644260,
      "1229": 62161065,
      "1236": 82881420,
      "1239": 82881420,
      "1240": 248644260,
      "1246": 248644260,
      "1247": 62161065,
      "1249": 124322130,
      "1250": 20720355
    },
    {
      "16": -1261568,
      "49": 12082176,
      "50": 12082176,
      "196": -21339584,
      "202": -64018752,
      "205": -64018752,
      "206": -21339584,
      "1139": 6906785,
      "1192": 41440710,
      "1223": 82881420,
      "1229": 20720355,
      "1236": 27627140,
      "1239": 27627140,
      "1240": 82881420,
      "1246": 82881420,
      "1247": 20720355,
      "1249": 41440710,
      "1250": 6906785
    },
    {
      "16": -5046272,
      "49": 43853824,
      "50": 43853824,
      "196": -70115776,
      "202": -210347328,
      "205": -210347328,
      "206": -70115776,
      "1139": 20720355,
      "1192": 124322130,
      "1223": 248644260,
      "1229": 62161065,
      "1236": 82881420,
      "1239": 82881420,
      "1240": 248644260,
      "1246": 248644260,
      "1247": 62161065,
      "1249": 124322130,
      "1250": 20720355
    },
    {
      "16": -6488064,
      "49": 51908608,
      "50": 51908608,
      "196": -76212800,
      "202": -228638400,
      "205": -228638400,
      "206": -76212800,
      "1139": 20720355,
      "1192": 124322130,
      "1223": 248644260,
      "1229": 62161065,
      "1236": 82881420,
      "1239": 82881420,
      "1240": 248644260,
      "1246": 248644260,
      "1247": 62161065,
      "1249": 124322130,
      "1250": 20720355
    },
    {
      "16": -2703360,
      "49": 20136960,
      "50": 20136960,
      "196": -27436608,
      "202": -82309824,
      "205": -82309824,
      "206": -27436608,
      "1139": 6906785,
      "1192": 41440710,
      "1223": 82881420,
      "1229": 20720355,
      "1236": 27627140,
      "1239": 27627140,
      "1240": 82881420,
      "1246": 82881420,
      "1247": 20720355,
      "1249": 41440710,
      "1250": 6906785
    },
    {
      "5": -262144,
      "16": 14352384,
      "49": -195999744,
      "50": -195999744,
      "196": 890165504,
      "202": 2670496512,
      "205": 2670496512,
      "206": 890165504,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -1310720,
      "16": 71761920,
      "49": -979998720,
      "50": -979998720,
      "196": 4005744768,
      "202": 12017234304,
      "205": 12017234304,
      "206": 4005744768,
      "1139": -4537757745,
      "1192": -27226546470,
      "1223": -54453092940,
      "1229": -13613273235,
      "1236": -18151030980,
      "1239": -18151030980,
      "1240": -54453092940,
      "1246": -54453092940,
      "1247": -13613273235,
      "1249": -27226546470,
      "1250": -4537757745
    },
    {
      "5": -655360,
      "16": 35880960,
      "49": -489999360,
      "50": -489999360,
      "196": 1780331008,
      "202": 5340993024,
      "205": 5340993024,
      "206": 1780331008,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -917504,
      "16": 50233344,
      "49": -685999104,
      "50": -685999104,
      "196": 2225413760,
      "202": 6676241280,
      "205": 6676241280,
      "206": 2225413760,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -3670016,
      "16": 200933376,
      "49": -2743996416,
      "50": -2743996416,
      "196": 8011489536,
      "202": 24034468608,
      "205": 24034468608,
      "206": 8011489536,
      "1139": -4537757745,
      "1192": -27226546470,
      "1223": -54453092940,
      "1229": -13613273235,
      "1236": -18151030980,
      "1239": -18151030980,
      "1240": -54453092940,
      "1246": -54453092940,
      "1247": -13613273235,
      "1249": -27226546470,
      "1250": -4537757745
    },
    {
      "5": -1572864,
      "16": 86114304,
      "49": -1175998464,
      "50": -1175998464,
      "196": 3115579264,
      "202": 9346737792,
      "205": 9346737792,
      "206": 3115579264,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -1966080,
      "16": 107642880,
      "49": -1469998080,
      "50": -1469998080,
      "196": 3560662016,
      "202": 10681986048,
      "205": 10681986048,
      "206": 3560662016,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -7208960,
      "16": 394690560,
      "49": -5389992960,
      "50": -5389992960,
      "196": 12017234304,
      "202": 36051702912,
      "205": 36051702912,
      "206": 12017234304,
      "1139": -4537757745,
      "1192": -27226546470,
      "1223": -54453092940,
      "1229": -13613273235,
      "1236": -18151030980,
      "1239": -18151030980,
      "1240": -54453092940,
      "1246": -54453092940,
      "1247": -13613273235,
      "1249": -27226546470,
      "1250": -4537757745
    },
    {
      "5": -2883584,
      "16": 157876224,
      "49": -2155997184,
      "50": -2155997184,
      "196": 4450827520,
      "202": 13352482560,
      "205": 13352482560,
      "206": 4450827520,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -1310720,
      "16": 57409536,
      "49": -587999232,
      "50": -587999232,
      "196": 1780331008,
      "202": 5340993024,
      "205": 5340993024,
      "206": 1780331008,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -393216,
      "16": 16744448,
      "49": -163333120,
      "50": -163333120,
      "196": 445082752,
      "202": 1335248256,
      "205": 1335248256,
      "206": 445082752,
      "1139": -302517183,
      "1192": -1815103098,
      "1223": -3630206196,
      "1229": -907551549,
      "1236": -1210068732,
      "1239": -1210068732,
      "1240": -3630206196,
      "1246": -3630206196,
      "1247": -907551549,
      "1249": -1815103098,
      "1250": -302517183
    },
    {
      "5": -917504,
      "16": 38273024,
      "49": -359332864,
      "50": -359332864,
      "196": 890165504,
      "202": 2670496512,
      "205": 2670496512,
      "206": 890165504,
      "1139": -504195305,
      "1192": -3025171830,
      "1223": -6050343660,
      "1229": -1512585915,
      "1236": -2016781220,
      "1239": -2016781220,
      "1240": -6050343660,
      "1246": -6050343660,
      "1247": -1512585915,
      "1249": -3025171830,
      "1250": -504195305
    },
    {
      "5": -3670016,
      "16": 150700032,
      "49": -1371998208,
      "50": -1371998208,
      "196": 3115579264,
      "202": 9346737792,
      "205": 9346737792,
      "206": 3115579264,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -4718592,
      "16": 191365120,
      "49": -1698664448,
      "50": -1698664448,
      "196": 3560662016,
      "202": 10681986048,
      "205": 10681986048,
      "206": 3560662016,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -1966080,
      "16": 78938112,
      "49": -685999104,
      "50": -685999104,
      "196": 1335248256,
      "202": 4005744768,
      "205": 4005744768,
      "206": 1335248256,
      "1139": -504195305,
      "1192": -3025171830,
      "1223": -6050343660,
      "1229": -1512585915,
      "1236": -2016781220,
      "1239": -2016781220,
      "1240": -6050343660,
      "1246": -6050343660,
      "1247": -1512585915,
      "1249": -3025171830,
      "1250": -504195305
    },
    {
      "5": -1441792,
      "16": 57409536,
      "49": -489999360,
      "50": -489999360,
      "196": 890165504,
      "202": 2670496512,
      "205": 2670496512,
      "206": 890165504,
      "1139": -302517183,
      "1192": -1815103098,
      "1223": -3630206196,
      "1229": -907551549,
      "1236": -1210068732,
      "1239": -1210068732,
      "1240": -3630206196,
      "1246": -3630206196,
      "1247": -907551549,
      "1249": -1815103098,
      "1250": -302517183
    },
    {
      "5": -8650752,
      "16": 342065152,
      "49": -2874662912,
      "50": -2874662912,
      "196": 4895910272,
      "202": 14687730816,
      "205": 14687730816,
      "206": 4895910272,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -1310720,
      "16": 47841280,
      "49": -391999488,
      "50": -391999488,
      "196": 890165504,
      "202": 2670496512,
      "205": 2670496512,
      "206": 890165504,
      "1139": -504195305,
      "1192": -3025171830,
      "1223": -6050343660,
      "1229": -1512585915,
      "1236": -2016781220,
      "1239": -2016781220,
      "1240": -6050343660,
      "1246": -6050343660,
      "1247": -1512585915,
      "1249": -3025171830,
      "1250": -504195305
    },
    {
      "5": -5505024,
      "16": 193757184,
      "49": -1502664704,
      "50": -1502664704,
      "196": 3115579264,
      "202": 9346737792,
      "205": 9346737792,
      "206": 3115579264,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -7340032,
      "16": 251166720,
      "49": -1861997568,
      "50": -1861997568,
      "196": 3560662016,
      "202": 10681986048,
      "205": 10681986048,
      "206": 3560662016,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -3145728,
      "16": 105250816,
      "49": -751332352,
      "50": -751332352,
      "196": 1335248256,
      "202": 4005744768,
      "205": 4005744768,
      "206": 1335248256,
      "1139": -504195305,
      "1192": -3025171830,
      "1223": -6050343660,
      "1229": -1512585915,
      "1236": -2016781220,
      "1239": -2016781220,
      "1240": -6050343660,
      "1246": -6050343660,
      "1247": -1512585915,
      "1249": -3025171830,
      "1250": -504195305
    },
    {
      "5": -11796480,
      "16": 387514368,
      "49": -2678663168,
      "50": -2678663168,
      "196": 4450827520,
      "202": 13352482560,
      "205": 13352482560,
      "206": 4450827520,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -14417920,
      "16": 466452480,
      "49": -3135995904,
      "50": -3135995904,
      "196": 4895910272,
      "202": 14687730816,
      "205": 14687730816,
      "206": 4895910272,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -5767168,
      "16": 184188928,
      "49": -1208665088,
      "50": -1208665088,
      "196": 1780331008,
      "202": 5340993024,
      "205": 5340993024,
      "206": 1780331008,
      "1139": -504195305,
      "1192": -3025171830,
      "1223": -6050343660,
      "1229": -1512585915,
      "1236": -2016781220,
      "1239": -2016781220,
      "1240": -6050343660,
      "1246": -6050343660,
      "1247": -1512585915,
      "1249": -3025171830,
      "1250": -504195305
    },
    {
      "5": -9175040,
      "16": 287047680,
      "49": -1959997440,
      "50": -1959997440,
      "196": 3560662016,
      "202": 10681986048,
      "205": 10681986048,
      "206": 3560662016,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -36700160,
      "16": 1105133568,
      "49": -7153990656,
      "50": -7153990656,
      "196": 12017234304,
      "202": 36051702912,
      "205": 36051702912,
      "206": 12017234304,
      "1139": -4537757745,
      "1192": -27226546470,
      "1223": -54453092940,
      "1229": -13613273235,
      "1236": -18151030980,
      "1239": -18151030980,
      "1240": -54453092940,
      "1246": -54453092940,
      "1247": -13613273235,
      "1249": -27226546470,
      "1250": -4537757745
    },
    {
      "5": -15728640,
      "16": 459276288,
      "49": -2841996288,
      "50": -2841996288,
      "196": 4450827520,
      "202": 13352482560,
      "205": 13352482560,
      "206": 4450827520,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -19660800,
      "16": 559742976,
      "49": -3331995648,
      "50": -3331995648,
      "196": 4895910272,
      "202": 14687730816,
      "205": 14687730816,
      "206": 4895910272,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -72089600,
      "16": 2009333760,
      "49": -11563984896,
      "50": -11563984896,
      "196": 16022979072,
      "202": 48068937216,
      "205": 48068937216,
      "206": 16022979072,
      "1139": -4537757745,
      "1192": -27226546470,
      "1223": -54453092940,
      "1229": -13613273235,
      "1236": -18151030980,
      "1239": -18151030980,
      "1240": -54453092940,
      "1246": -54453092940,
      "1247": -13613273235,
      "1249": -27226546470,
      "1250": -4537757745
    },
    {
      "5": -28835840,
      "16": 789381120,
      "49": -4409994240,
      "50": -4409994240,
      "196": 5786075776,
      "202": 17358227328,
      "205": 17358227328,
      "206": 5786075776,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -3670016,
      "16": 100466688,
      "49": -587999232,
      "50": -587999232,
      "196": 890165504,
      "202": 2670496512,
      "205": 2670496512,
      "206": 890165504,
      "1139": -302517183,
      "1192": -1815103098,
      "1223": -3630206196,
      "1229": -907551549,
      "1236": -1210068732,
      "1239": -1210068732,
      "1240": -3630206196,
      "1246": -3630206196,
      "1247": -907551549,
      "1249": -1815103098,
      "1250": -302517183
    },
    {
      "5": -23592960,
      "16": 621936640,
      "49": -3462662144,
      "50": -3462662144,
      "196": 4895910272,
      "202": 14687730816,
      "205": 14687730816,
      "206": 4895910272,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -9830400,
      "16": 251166720,
      "49": -1339331584,
      "50": -1339331584,
      "196": 1780331008,
      "202": 5340993024,
      "205": 5340993024,
      "206": 1780331008,
      "1139": -504195305,
      "1192": -3025171830,
      "1223": -6050343660,
      "1229": -1512585915,
      "1236": -2016781220,
      "1239": -2016781220,
      "1240": -6050343660,
      "1246": -6050343660,
      "1247": -1512585915,
      "1249": -3025171830,
      "1250": -504195305
    },
    {
      "5": -36044800,
      "16": 897024000,
      "49": -4605993984,
      "50": -4605993984,
      "196": 5786075776,
      "202": 17358227328,
      "205": 17358227328,
      "206": 5786075776,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -43253760,
      "16": 1052508160,
      "49": -5226659840,
      "50": -5226659840,
      "196": 6231158528,
      "202": 18693475584,
      "205": 18693475584,
      "206": 6231158528,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -11010048,
      "16": 267911168,
      "49": -1371998208,
      "50": -1371998208,
      "196": 1780331008,
      "202": 5340993024,
      "205": 5340993024,
      "206": 1780331008,
      "1139": -504195305,
      "1192": -3025171830,
      "1223": -6050343660,
      "1229": -1512585915,
      "1236": -2016781220,
      "1239": -2016781220,
      "1240": -6050343660,
      "1246": -6050343660,
      "1247": -1512585915,
      "1249": -3025171830,
      "1250": -504195305
    },
    {
      "5": -41287680,
      "16": 968785920,
      "49": -4736660480,
      "50": -4736660480,
      "196": 5786075776,
      "202": 17358227328,
      "205": 17358227328,
      "206": 5786075776,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -50462720,
      "16": 1148190720,
      "49": -5389992960,
      "50": -5389992960,
      "196": 6231158528,
      "202": 18693475584,
      "205": 18693475584,
      "206": 6231158528,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -20185088,
      "16": 447315968,
      "49": -2025330688,
      "50": -2025330688,
      "196": 2225413760,
      "202": 6676241280,
      "205": 6676241280,
      "206": 2225413760,
      "1139": -504195305,
      "1192": -3025171830,
      "1223": -6050343660,
      "1229": -1512585915,
      "1236": -2016781220,
      "1239": -2016781220,
      "1240": -6050343660,
      "1246": -6050343660,
      "1247": -1512585915,
      "1249": -3025171830,
      "1250": -504195305
    },
    {
      "5": -55050240,
      "16": 1205600256,
      "49": -5487992832,
      "50": -5487992832,
      "196": 6231158528,
      "202": 18693475584,
      "205": 18693475584,
      "206": 6231158528,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -40370176,
      "16": 853966848,
      "49": -3723995136,
      "50": -3723995136,
      "196": 4005744768,
      "202": 12017234304,
      "205": 12017234304,
      "206": 4005744768,
      "1139": -907551549,
      "1192": -5445309294,
      "1223": -10890618588,
      "1229": -2722654647,
      "1236": -3630206196,
      "1239": -3630206196,
      "1240": -10890618588,
      "1246": -10890618588,
      "1247": -2722654647,
      "1249": -5445309294,
      "1250": -907551549
    },
    {
      "5": -80740352,
      "16": 1657700352,
      "49": -6957990912,
      "50": -6957990912,
      "196": 7121324032,
      "202": 21363972096,
      "205": 21363972096,
      "206": 7121324032,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -86507520,
      "16": 1722286080,
      "49": -7055990784,
      "50": -7055990784,
      "196": 7121324032,
      "202": 21363972096,
      "205": 21363972096,
      "206": 7121324032,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -103809024,
      "16": 1999765504,
      "49": -7872656384,
      "50": -7872656384,
      "196": 7566406784,
      "202": 22699220352,
      "205": 22699220352,
      "206": 7566406784,
      "1139": -1512585915,
      "1192": -9075515490,
      "1223": -18151030980,
      "1229": -4537757745,
      "1236": -6050343660,
      "1239": -6050343660,
      "1240": -18151030980,
      "1246": -18151030980,
      "1247": -4537757745,
      "1249": -9075515490,
      "1250": -1512585915
    },
    {
      "5": -43253760,
      "16": 789381120,
      "49": -2939996160,
      "50": -2939996160,
      "196": 2670496512,
      "202": 8011489536,
      "205": 8011489536,
      "206": 2670496512,
      "1139": -504195305,
      "1192": -3025171830,
      "1223": -6050343660,
      "1229": -1512585915,
      "1236": -2016781220,
      "1239": -2016781220,
      "1240": -6050343660,
      "1246": -6050343660,
      "1247": -1512585915,
      "1249": -3025171830,
      "1250": -504195305
    },
    {
      "1183": -1,
      "1216": -6,
      "1234": -12,
      "1237": -3,
      "1243": -4,
      "1244": -4,
      "1245": -12,
      "1248": -12,
      "1249": -3,
      "1250": -6,
      "1251": -1
    },
    {
      "200": -1984,
      "204": -5952,
      "206": -5952,
      "207": -1984,
      "1183": 435,
      "1216": 2610,
      "1234": 5220,
      "1237": 1305,
      "1243": 1740,
      "1244": 1740,
      "1245": 5220,
      "1248": 5220,
      "1249": 1305,
      "1250": 2610,
      "1251": 435
    },
    {
      "50": -1024,
      "51": -1024,
      "200": 13952,
      "204": 41856,
      "206": 41856,
      "207": 13952,
      "1183": -47415,
      "1216": -284490,
      "1234": -568980,
      "1237": -142245,
      "1243": -189660,
      "1244": -189660,
      "1245": -568980,
      "1248": -568980,
      "1249": -142245,
      "1250": -284490,
      "1251": -47415
    },
    {
      "50": -3072,
      "51": -3072,
      "200": 27904,
      "204": 83712,
      "206": 83712,
      "207": 27904,
      "1183": -47415,
      "1216": -284490,
      "1234": -568980,
      "1237": -142245,
      "1243": -189660,
      "1244": -189660,
      "1245": -568980,
      "1248": -568980,
      "1249": -142245,
      "1250": -284490,
      "1251": -47415
    },
    {
      "50": -2048,
      "51": -2048,
      "200": 13952,
      "204": 41856,
      "206": 41856,
      "207": 13952,
      "1183": -15805,
      "1216": -94830,
      "1234": -189660,
      "1237": -47415,
      "1243": -63220,
      "1244": -63220,
      "1245": -189660,
      "1248": -189660,
      "1249": -47415,
      "1250": -94830,
      "1251": -15805
    },
    {
      "50": -10240,
      "51": -10240,
      "200": 55808,
      "204": 167424,
      "206": 167424,
      "207": 55808,
      "1183": -47415,
      "1216": -284490,
      "1234": -568980,
      "1237": -142245,
      "1243": -189660,
      "1244": -189660,
      "1245": -568980,
      "1248": -568980,
      "1249": -142245,
      "1250": -284490,
      "1251": -47415
    },
    {
      "50": -3072,
      "51": -3072,
      "200": 13952,
      "204": 41856,
      "206": 41856,
      "207": 13952,
      "1183": -9483,
      "1216": -56898,
      "1234": -113796,
      "1237": -28449,
      "1243": -37932,
      "1244": -37932,
      "1245": -113796,
      "1248": -113796,
      "1249": -28449,
      "1250": -56898,
      "1251": -9483
    },
    {
      "50": -7168,
      "51": -7168,
      "200": 27904,
      "204": 83712,
      "206": 83712,
      "207": 27904,
      "1183": -15805,
      "1216": -94830,
      "1234": -189660,
      "1237": -47415,
      "1243": -63220,
      "1244": -63220,
      "1245": -189660,
      "1248": -189660,
      "1249": -47415,
      "1250": -94830,
      "1251": -15805
    },
    {
      "50": -28672,
      "51": -28672,
      "200": 97664,
      "204": 292992,
      "206": 292992,
      "207": 97664,
      "1183": -47415,
      "1216": -284490,
      "1234": -568980,
      "1237": -142245,
      "1243": -189660,
      "1244": -189660,
      "1245": -568980,
      "1248": -568980,
      "1249": -142245,
      "1250": -284490,
      "1251": -47415
    },
    {
      "50": -36864,
      "51": -36864,
      "200": 111616,
      "204": 334848,
      "206": 334848,
      "207": 111616,
      "1183": -47415,
      "1216": -284490,
      "1234": -568980,
      "1237": -142245,
      "1243": -189660,
      "1244": -189660,
      "1245": -568980,
      "1248": -568980,
      "1249": -142245,
      "1250": -284490,
      "1251": -47415
    },
    {
      "50": -15360,
      "51": -15360,
      "200": 41856,
      "204": 125568,
      "206": 125568,
      "207": 41856,
      "1183": -15805,
      "1216": -94830,
      "1234": -189660,
      "1237": -47415,
      "1243": -63220,
      "1244": -63220,
      "1245": -189660,
      "1248": -189660,
      "1249": -47415,
      "1250": -94830,
      "1251": -15805
    },
    {
      "50": -11264,
      "51": -11264,
      "200": 27904,
      "204": 83712,
      "206": 83712,
      "207": 27904,
      "1183": -9483,
      "1216": -56898,
      "1234": -113796,
      "1237": -28449,
      "1243": -37932,
      "1244": -37932,
      "1245": -113796,
      "1248": -113796,
      "1249": -28449,
      "1250": -56898,
      "1251": -9483
    },
    {
      "50": -67584,
      "51": -67584,
      "200": 153472,
      "204": 460416,
      "206": 460416,
      "207": 153472,
      "1183": -47415,
      "1216": -284490,
      "1234": -568980,
      "1237": -142245,
      "1243": -189660,
      "1244": -189660,
      "1245": -568980,
      "1248": -568980,
      "1249": -142245,
      "1250": -284490,
      "1251": -47415
    },
    {
      "50": -26624,
      "51": -26624,
      "200": 55808,
      "204": 167424,
      "206": 167424,
      "207": 55808,
      "1183": -15805,
      "1216": -94830,
      "1234": -189660,
      "1237": -47415,
      "1243": -63220,
      "1244": -63220,
      "1245": -189660,
      "1248": -189660,
      "1249": -47415,
      "1250": -94830,
      "1251": -15805
    },
    {
      "50": -93184,
      "51": -93184,
      "200": 181376,
      "204": 544128,
      "206": 544128,
      "207": 181376,
      "1183": -47415,
      "1216": -284490,
      "1234": -568980,
      "1237": -142245,
      "1243": -189660,
      "1244": -189660,
      "1245": -568980,
      "1248": -568980,
      "1249": -142245,
      "1250": -284490,
      "1251": -47415
    },
    {
      "50": -107520,
      "51": -107520,
      "200": 195328,
      "204": 585984,
      "206": 585984,
      "207": 195328,
      "1183": -47415,
      "1216": -284490,
      "1234": -568980,
      "1237": -142245,
      "1243": -189660,
      "1244": -189660,
      "1245": -568980,
      "1248": -568980,
      "1249": -142245,
      "1250": -284490,
      "1251": -47415
    },
    {
      "50": -8192,
      "51": -8192,
      "200": 13952,
      "204": 41856,
      "206": 41856,
      "207": 13952,
      "1183": -3161,
      "1216": -18966,
      "1234": -37932,
      "1237": -9483,
      "1243": -12644,
      "1244": -12644,
      "1245": -37932,
      "1248": -37932,
      "1249": -9483,
      "1250": -18966,
      "1251": -3161
    },
    {
      "50": -139264,
      "51": -139264,
      "200": 223232,
      "204": 669696,
      "206": 669696,
      "207": 223232,
      "1183": -47415,
      "1216": -284490,
      "1234": -568980,
      "1237": -142245,
      "1243": -189660,
      "1244": -189660,
      "1245": -568980,
      "1248": -568980,
      "1249": -142245,
      "1250": -284490,
      "1251": -47415
    },
    {
      "50": -156672,
      "51": -156672,
      "200": 237184,
      "204": 711552,
      "206": 711552,
      "207": 237184,
      "1183": -47415,
      "1216": -284490,
      "1234": -568980,
      "1237": -142245,
      "1243": -189660,
      "1244": -189660,
      "1245": -568980,
      "1248": -568980,
      "1249": -142245,
      "1250": -284490,
      "1251": -47415
    },
    {
      "50": -58368,
      "51": -58368,
      "200": 83712,
      "204": 251136,
      "206": 251136,
      "207": 83712,
      "1183": -15805,
      "1216": -94830,
      "1234": -189660,
      "1237": -47415,
      "1243": -63220,
      "1244": -63220,
      "1245": -189660,
      "1248": -189660,
      "1249": -47415,
      "1250": -94830,
      "1251": -15805
    },
    {
      "50": -194560,
      "51": -194560,
      "200": 265088,
      "204": 795264,
      "206": 795264,
      "207": 265088,
      "1183": -47415,
      "1216": -284490,
      "1234": -568980,
      "1237": -142245,
      "1243": -189660,
      "1244": -189660,
      "1245": -568980,
      "1248": -568980,
      "1249": -142245,
      "1250": -284490,
      "1251": -47415
    },
    {
      "50": -43008,
      "51": -43008,
      "200": 55808,
      "204": 167424,
      "206": 167424,
      "207": 55808,
      "1183": -9483,
      "1216": -56898,
      "1234": -113796,
      "1237": -28449,
      "1243": -37932,
      "1244": -37932,
      "1245": -113796,
      "1248": -113796,
      "1249": -28449,
      "1250": -56898,
      "1251": -9483
    },
    {
      "50": -78848,
      "51": -78848,
      "200": 97664,
      "204": 292992,
      "206": 292992,
      "207": 97664,
      "1183": -15805,
      "1216": -94830,
      "1234": -189660,
      "1237": -47415,
      "1243": -63220,
      "1244": -63220,
      "1245": -189660,
      "1248": -189660,
      "1249": -47415,
      "1250": -94830,
      "1251": -15805
    },
    {
      "50": -259072,
      "51": -259072,
      "200": 306944,
      "204": 920832,
      "206": 920832,
      "207": 306944,
      "1183": -47415,
      "1216": -284490,
      "1234": -568980,
      "1237": -142245,
      "1243": -189660,
      "1244": -189660,
      "1245": -568980,
      "1248": -568980,
      "1249": -142245,
      "1250": -284490,
      "1251": -47415
    },
    {
      "50": -282624,
      "51": -282624,
      "200": 320896,
      "204": 962688,
      "206": 962688,
      "207": 320896,
      "1183": -47415,
      "1216": -284490,
      "1234": -568980,
      "1237": -142245,
      "1243": -189660,
      "1244": -189660,
      "1245": -568980,
      "1248": -568980,
      "1249": -142245,
      "1250": -284490,
      "1251": -47415
    },
    {
      "50": -102400,
      "51": -102400,
      "200": 111616,
      "204": 334848,
      "206": 334848,
      "207": 111616,
      "1183": -15805,
      "1216": -94830,
      "1234": -189660,
      "1237": -47415,
      "1243": -63220,
      "1244": -63220,
      "1245": -189660,
      "1248": -189660,
      "1249": -47415,
      "1250": -94830,
      "1251": -15805
    },
    {
      "50": -66560,
      "51": -66560,
      "200": 69760,
      "204": 209280,
      "206": 209280,
      "207": 69760,
      "1183": -9483,
      "1216": -56898,
      "1234": -113796,
      "1237": -28449,
      "1243": -37932,
      "1244": -37932,
      "1245": -113796,
      "1248": -113796,
      "1249": -28449,
      "1250": -56898,
      "1251": -9483
    },
    {
      "50": -359424,
      "51": -359424,
      "200": 362752,
      "204": 1088256,
      "206": 1088256,
      "207": 362752,
      "1183": -47415,
      "1216": -284490,
      "1234": -568980,
      "1237": -142245,
      "1243": -189660,
      "1244": -189660,
      "1245": -568980,
      "1248": -568980,
      "1249": -142245,
      "1250": -284490,
      "1251": -47415
    },
    {
      "50": -129024,
      "51": -129024,
      "200": 125568,
      "204": 376704,
      "206": 376704,
      "207": 125568,
      "1183": -15805,
      "1216": -94830,
      "1234": -189660,
      "1237": -47415,
      "1243": -63220,
      "1244": -63220,
      "1245": -189660,
      "1248": -189660,
      "1249": -47415,
      "1250": -94830,
      "1251": -15805
    },
    {
      "50": -415744,
      "51": -415744,
      "200": 390656,
      "204": 1171968,
      "206": 1171968,
      "207": 390656,
      "1183": -47415,
      "1216": -284490,
      "1234": -568980,
      "1237": -142245,
      "1243": -189660,
      "1244": -189660,
      "1245": -568980,
      "1248": -568980,
      "1249": -142245,
      "1250": -284490,
      "1251": -47415
    },
    {
      "50": -15360,
      "51": -15360,
      "200": 13952,
      "204": 41856,
      "206": 41856,
      "207": 13952,
      "1183": -1635,
      "1216": -9810,
      "1234": -19620,
      "1237": -4905,
      "1243": -6540,
      "1244": -6540,
      "1245": -19620,
      "1248": -19620,
      "1249": -4905,
      "1250": -9810,
      "1251": -1635
    },
    {
      "50": -31744,
      "51": -31744,
      "200": 27904,
      "204": 83712,
      "206": 83712,
      "207": 27904,
      "1183": -3161,
      "1216": -18966,
      "1234": -37932,
      "1237": -9483,
      "1243": -12644,
      "1244": -12644,
      "1245": -37932,
      "1248": -37932,
      "1249": -9483,
      "1250": -18966,
      "1251": -3161
    },
    {
      "50": -507904,
      "51": -507904,
      "200": 432512,
      "204": 1297536,
      "206": 1297536,
      "207": 432512,
      "1183": -47415,
      "1216": -284490,
      "1234": -568980,
      "1237": -142245,
      "1243": -189660,
      "1244": -189660,
      "1245": -568980,
      "1248": -568980,
      "1249": -142245,
      "1250": -284490,
      "1251": -47415
    },
    {
      "17": -180224,
      "50": 4922368,
      "51": 4922368,
      "200": -33533632,
      "204": -100600896,
      "206": -100600896,
      "207": -33533632,
      "1183": 6906785,
      "1216": 41440710,
      "1234": 82881420,
      "1237": 20720355,
      "1243": 27627140,
      "1244": 27627140,
      "1245": 82881420,
      "1248": 82881420,
      "1249": 20720355,
      "1250": 41440710,
      "1251": 6906785
    },
    {
      "17": -1622016,
      "50": 29981696,
      "51": 29981696,
      "200": -106697920,
      "204": -320093760,
      "206": -320093760,
      "207": -106697920,
      "1183": 20720355,
      "1216": 124322130,
      "1234": 248644260,
      "1237": 62161065,
      "1243": 82881420,
      "1244": 82881420,
      "1245": 248644260,
      "1248": 248644260,
      "1249": 62161065,
      "1250": 124322130,
      "1251": 20720355
    },
    {
      "17": -3244032,
      "50": 45643776,
      "51": 45643776,
      "200": -112794944,
      "204": -338384832,
      "206": -338384832,
      "207": -112794944,
      "1183": 20720355,
      "1216": 124322130,
      "1234": 248644260,
      "1237": 62161065,
      "1243": 82881420,
      "1244": 82881420,
      "1245": 248644260,
      "1248": 248644260,
      "1249": 62161065,
      "1250": 124322130,
      "1251": 20720355
    },
    {
      "17": -1802240,
      "50": 20584448,
      "51": 20584448,
      "200": -39630656,
      "204": -118891968,
      "206": -118891968,
      "207": -39630656,
      "1183": 6906785,
      "1216": 41440710,
      "1234": 82881420,
      "1237": 20720355,
      "1243": 27627140,
      "1244": 27627140,
      "1245": 82881420,
      "1248": 82881420,
      "1249": 20720355,
      "1250": 41440710,
      "1251": 6906785
    },
    {
      "17": -8110080,
      "50": 78310400,
      "51": 78310400,
      "200": -124988992,
      "204": -374966976,
      "206": -374966976,
      "207": -124988992,
      "1183": 20720355,
      "1216": 124322130,
      "1234": 248644260,
      "1237": 62161065,
      "1243": 82881420,
      "1244": 82881420,
      "1245": 248644260,
      "1248": 248644260,
      "1249": 62161065,
      "1250": 124322130,
      "1251": 20720355
    },
    {
      "17": -11354112,
      "50": 95314944,
      "51": 95314944,
      "200": -131086016,
      "204": -393258048,
      "206": -393258048,
      "207": -131086016,
      "1183": 20720355,
      "1216": 124322130,
      "1234": 248644260,
      "1237": 62161065,
      "1243": 82881420,
      "1244": 82881420,
      "1245": 248644260,
      "1248": 248644260,
      "1249": 62161065,
      "1250": 124322130,
      "1251": 20720355
    },
    {
      "17": -5046272,
      "50": 37588992,
      "51": 37588992,
      "200": -45727680,
      "204": -137183040,
      "206": -137183040,
      "207": -45727680,
      "1183": 6906785,
      "1216": 41440710,
      "1234": 82881420,
      "1237": 20720355,
      "1243": 27627140,
      "1244": 27627140,
      "1245": 82881420,
      "1248": 82881420,
      "1249": 20720355,
      "1250": 41440710,
      "1251": 6906785
    },
    {
      "17": -19464192,
      "50": 130666496,
      "51": 130666496,
      "200": -143280064,
      "204": -429840192,
      "206": -429840192,
      "207": -143280064,
      "1183": 20720355,
      "1216": 124322130,
      "1234": 248644260,
      "1237": 62161065,
      "1243": 82881420,
      "1244": 82881420,
      "1245": 248644260,
      "1248": 248644260,
      "1249": 62161065,
      "1250": 124322130,
      "1251": 20720355
    },
    {
      "17": -24330240,
      "50": 149013504,
      "51": 149013504,
      "200": -149377088,
      "204": -448131264,
      "206": -448131264,
      "207": -149377088,
      "1183": 20720355,
      "1216": 124322130,
      "1234": 248644260,
      "1237": 62161065,
      "1243": 82881420,
      "1244": 82881420,
      "1245": 248644260,
      "1248": 248644260,
      "1249": 62161065,
      "1250": 124322130,
      "1251": 20720355
    },
    {
      "17": -9912320,
      "50": 55936000,
      "51": 55936000,
      "200": -51824704,
      "204": -155474112,
      "206": -155474112,
      "207": -51824704,
      "1183": 6906785,
      "1216": 41440710,
      "1234": 82881420,
      "1237": 20720355,
      "1243": 27627140,
      "1244": 27627140,
      "1245": 82881420,
      "1248": 82881420,
      "1249": 20720355,
      "1250": 41440710,
      "1251": 6906785
    },
    {
      "17": -35684352,
      "50": 187049984,
      "51": 187049984,
      "200": -161571136,
      "204": -484713408,
      "206": -484713408,
      "207": -161571136,
      "1183": 20720355,
      "1216": 124322130,
      "1234": 248644260,
      "1237": 62161065,
      "1243": 82881420,
      "1244": 82881420,
      "1245": 248644260,
      "1248": 248644260,
      "1249": 62161065,
      "1250": 124322130,
      "1251": 20720355
    },
    {
      "17": -42172416,
      "50": 206739456,
      "51": 206739456,
      "200": -167668160,
      "204": -503004480,
      "206": -503004480,
      "207": -167668160,
      "1183": 20720355,
      "1216": 124322130,
      "1234": 248644260,
      "1237": 62161065,
      "1243": 82881420,
      "1244": 82881420,
      "1245": 248644260,
      "1248": 248644260,
      "1249": 62161065,
      "1250": 124322130,
      "1251": 20720355
    },
    {
      "17": -16400384,
      "50": 75625472,
      "51": 75625472,
      "200": -57921728,
      "204": -173765184,
      "206": -173765184,
      "207": -57921728,
      "1183": 6906785,
      "1216": 41440710,
      "1234": 82881420,
      "1237": 20720355,
      "1243": 27627140,
      "1244": 27627140,
      "1245": 82881420,
      "1248": 82881420,
      "1249": 20720355,
      "1250": 41440710,
      "1251": 6906785
    },
    {
      "17": -56770560,
      "50": 247460864,
      "51": 247460864,
      "200": -179862208,
      "204": -539586624,
      "206": -539586624,
      "207": -179862208,
      "1183": 20720355,
      "1216": 124322130,
      "1234": 248644260,
      "1237": 62161065,
      "1243": 82881420,
      "1244": 82881420,
      "1245": 248644260,
      "1248": 248644260,
      "1249": 62161065,
      "1250": 124322130,
      "1251": 20720355
    },
    {
      "17": -64880640,
      "50": 268492800,
      "51": 268492800,
      "200": -185959232,
      "204": -557877696,
      "206": -557877696,
      "207": -185959232,
      "1183": 20720355,
      "1216": 124322130,
      "1234": 248644260,
      "1237": 62161065,
      "1243": 82881420,
      "1244": 82881420,
      "1245": 248644260,
      "1248": 248644260,
      "1249": 62161065,
      "1250": 124322130,
      "1251": 20720355
    },
    {
      "17": -24510464,
      "50": 96657408,
      "51": 96657408,
      "200": -64018752,
      "204": -192056256,
      "206": -192056256,
      "207": -64018752,
      "1183": 6906785,
      "1216": 41440710,
      "1234": 82881420,
      "1237": 20720355,
      "1243": 27627140,
      "1244": 27627140,
      "1245": 82881420,
      "1248": 82881420,
      "1249": 20720355,
      "1250": 41440710,
      "1251": 6906785
    },
    {
      "17": -82722816,
      "50": 311899136,
      "51": 311899136,
      "200": -198153280,
      "204": -594459840,
      "206": -594459840,
      "207": -198153280,
      "1183": 20720355,
      "1216": 124322130,
      "1234": 248644260,
      "1237": 62161065,
      "1243": 82881420,
      "1244": 82881420,
      "1245": 248644260,
      "1248": 248644260,
      "1249": 62161065,
      "1250": 124322130,
      "1251": 20720355
    },
    {
      "17": -4866048,
      "50": 17593344,
      "51": 17593344,
      "200": -10750016,
      "204": -32250048,
      "206": -32250048,
      "207": -10750016,
      "1183": 1090545,
      "1216": 6543270,
      "1234": 13086540,
      "1237": 3271635,
      "1243": 4362180,
      "1244": 4362180,
      "1245": 13086540,
      "1248": 13086540,
      "1249": 3271635,
      "1250": 6543270,
      "1251": 1090545
    },
    {
      "17": -1802240,
      "50": 6264832,
      "51": 6264832,
      "200": -3690304,
      "204": -11070912,
      "206": -11070912,
      "207": -3690304,
      "1183": 363515,
      "1216": 2181090,
      "1234": 4362180,
      "1237": 1090545,
      "1243": 1454060,
      "1244": 1454060,
      "1245": 4362180,
      "1248": 4362180,
      "1249": 1090545,
      "1250": 2181090,
      "1251": 363515
    },
    {
      "17": -113541120,
      "50": 380364800,
      "51": 380364800,
      "200": -216444352,
      "204": -649333056,
      "206": -649333056,
      "207": -216444352,
      "1183": 20720355,
      "1216": 124322130,
      "1234": 248644260,
      "1237": 62161065,
      "1243": 82881420,
      "1244": 82881420,
      "1245": 248644260,
      "1248": 248644260,
      "1249": 62161065,
      "1250": 124322130,
      "1251": 20720355
    },
    {
      "17": -124895232,
      "50": 404081664,
      "51": 404081664,
      "200": -222541376,
      "204": -667624128,
      "206": -667624128,
      "207": -222541376,
      "1183": 20720355,
      "1216": 124322130,
      "1234": 248644260,
      "1237": 62161065,
      "1243": 82881420,
      "1244": 82881420,
      "1245": 248644260,
      "1248": 248644260,
      "1249": 62161065,
      "1250": 124322130,
      "1251": 20720355
    },
    {
      "17": -1982464,
      "50": 6206464,
      "51": 6206464,
      "200": -3313600,
      "204": -9940800,
      "206": -9940800,
      "207": -3313600,
      "1183": 300295,
      "1216": 1801770,
      "1234": 3603540,
      "1237": 900885,
      "1243": 1201180,
      "1244": 1201180,
      "1245": 3603540,
      "1248": 3603540,
      "1249": 900885,
      "1250": 1801770,
      "1251": 300295
    },
    {
      "17": -6488064,
      "50": 19689472,
      "51": 19689472,
      "200": -10205888,
      "204": -30617664,
      "206": -30617664,
      "207": -10205888,
      "1183": 900885,
      "1216": 5405310,
      "1234": 10810620,
      "1237": 2702655,
      "1243": 3603540,
      "1244": 3603540,
      "1245": 10810620,
      "1248": 10810620,
      "1249": 2702655,
      "1250": 5405310,
      "1251": 900885
    },
    {
      "17": -162201600,
      "50": 477917184,
      "51": 477917184,
      "200": -240832448,
      "204": -722497344,
      "206": -722497344,
      "207": -240832448,
      "1183": 20720355,
      "1216": 124322130,
      "1234": 248644260,
      "1237": 62161065,
      "1243": 82881420,
      "1244": 82881420,
      "1245": 248644260,
      "1248": 248644260,
      "1249": 62161065,
      "1250": 124322130,
      "1251": 20720355
    },
    {
      "17": -58572800,
      "50": 167808000,
      "51": 167808000,
      "200": -82309824,
      "204": -246929472,
      "206": -246929472,
      "207": -82309824,
      "1183": 6906785,
      "1216": 41440710,
      "1234": 82881420,
      "1237": 20720355,
      "1243": 27627140,
      "1244": 27627140,
      "1245": 82881420,
      "1248": 82881420,
      "1249": 20720355,
      "1250": 41440710,
      "1251": 6906785
    },
    {
      "17": -189775872,
      "50": 529378304,
      "51": 529378304,
      "200": -253026496,
      "204": -759079488,
      "206": -759079488,
      "207": -253026496,
      "1183": 20720355,
      "1216": 124322130,
      "1234": 248644260,
      "1237": 62161065,
      "1243": 82881420,
      "1244": 82881420,
      "1245": 248644260,
      "1248": 248644260,
      "1249": 62161065,
      "1250": 124322130,
      "1251": 20720355
    },
    {
      "17": -204374016,
      "50": 555780096,
      "51": 555780096,
      "200": -259123520,
      "204": -777370560,
      "206": -777370560,
      "207": -259123520,
      "1183": 20720355,
      "1216": 124322130,
      "1234": 248644260,
      "1237": 62161065,
      "1243": 82881420,
      "1244": 82881420,
      "1245": 248644260,
      "1248": 248644260,
      "1249": 62161065,
      "1250": 124322130,
      "1251": 20720355
    },
    {
      "17": -73170944,
      "50": 194209792,
      "51": 194209792,
      "200": -88406848,
      "204": -265220544,
      "206": -265220544,
      "207": -88406848,
      "1183": 6906785,
      "1216": 41440710,
      "1234": 82881420,
      "1237": 20720355,
      "1243": 27627140,
      "1244": 27627140,
      "1245": 82881420,
      "1248": 82881420,
      "1249": 20720355,
      "1250": 41440710,
      "1251": 6906785
    },
    {
      "17": -235192320,
      "50": 609926144,
      "51": 609926144,
      "200": -271317568,
      "204": -813952704,
      "206": -813952704,
      "207": -271317568,
      "1183": 20720355,
      "1216": 124322130,
      "1234": 248644260,
      "1237": 62161065,
      "1243": 82881420,
      "1244": 82881420,
      "1245": 248644260,
      "1248": 248644260,
      "1249": 62161065,
      "1250": 124322130,
      "1251": 20720355
    },
    {
      "17": -251412480,
      "50": 637670400,
      "51": 637670400,
      "200": -277414592,
      "204": -832243776,
      "206": -832243776,
      "207": -277414592,
      "1183": 20720355,
      "1216": 124322130,
      "1234": 248644260,
      "1237": 62161065,
      "1243": 82881420,
      "1244": 82881420,
      "1245": 248644260,
      "1248": 248644260,
      "1249": 62161065,
      "1250": 124322130,
      "1251": 20720355
    },
    {
      "17": -89391104,
      "50": 221954048,
      "51": 221954048,
      "200": -94503872,
      "204": -283511616,
      "206": -283511616,
      "207": -94503872,
      "1183": 6906785,
      "1216": 41440710,
      "1234": 82881420,
      "1237": 20720355,
      "1243": 27627140,
      "1244": 27627140,
      "1245": 82881420,
      "1248": 82881420,
      "1249": 20720355,
      "1250": 41440710,
      "1251": 6906785
    },
    {
      "6": -262144,
      "17": 14352384,
      "50": -195999744,
      "51": -195999744,
      "200": 890165504,
      "204": 2670496512,
      "206": 2670496512,
      "207": 890165504,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1310720,
      "17": 71761920,
      "50": -979998720,
      "51": -979998720,
      "200": 4005744768,
      "204": 12017234304,
      "206": 12017234304,
      "207": 4005744768,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -655360,
      "17": 35880960,
      "50": -489999360,
      "51": -489999360,
      "200": 1780331008,
      "204": 5340993024,
      "206": 5340993024,
      "207": 1780331008,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -917504,
      "17": 50233344,
      "50": -685999104,
      "51": -685999104,
      "200": 2225413760,
      "204": 6676241280,
      "206": 6676241280,
      "207": 2225413760,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -3670016,
      "17": 200933376,
      "50": -2743996416,
      "51": -2743996416,
      "200": 8011489536,
      "204": 24034468608,
      "206": 24034468608,
      "207": 8011489536,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -1572864,
      "17": 86114304,
      "50": -1175998464,
      "51": -1175998464,
      "200": 3115579264,
      "204": 9346737792,
      "206": 9346737792,
      "207": 3115579264,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1966080,
      "17": 107642880,
      "50": -1469998080,
      "51": -1469998080,
      "200": 3560662016,
      "204": 10681986048,
      "206": 10681986048,
      "207": 3560662016,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -7208960,
      "17": 394690560,
      "50": -5389992960,
      "51": -5389992960,
      "200": 12017234304,
      "204": 36051702912,
      "206": 36051702912,
      "207": 12017234304,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -2883584,
      "17": 157876224,
      "50": -2155997184,
      "51": -2155997184,
      "200": 4450827520,
      "204": 13352482560,
      "206": 13352482560,
      "207": 4450827520,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -3407872,
      "17": 186580992,
      "50": -2547996672,
      "51": -2547996672,
      "200": 4895910272,
      "204": 14687730816,
      "206": 14687730816,
      "207": 4895910272,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -11927552,
      "17": 653033472,
      "50": -8917988352,
      "51": -8917988352,
      "200": 16022979072,
      "204": 48068937216,
      "206": 48068937216,
      "207": 16022979072,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -4587520,
      "17": 251166720,
      "50": -3429995520,
      "51": -3429995520,
      "200": 5786075776,
      "204": 17358227328,
      "206": 17358227328,
      "207": 5786075776,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -5242880,
      "17": 287047680,
      "50": -3919994880,
      "51": -3919994880,
      "200": 6231158528,
      "204": 18693475584,
      "206": 18693475584,
      "207": 6231158528,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -17825792,
      "17": 975962112,
      "50": -13327982592,
      "51": -13327982592,
      "200": 20028723840,
      "204": 60086171520,
      "206": 60086171520,
      "207": 20028723840,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -6684672,
      "17": 365985792,
      "50": -4997993472,
      "51": -4997993472,
      "200": 7121324032,
      "204": 21363972096,
      "206": 21363972096,
      "207": 7121324032,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -393216,
      "17": 21528576,
      "50": -293999616,
      "51": -293999616,
      "200": 398231936,
      "204": 1194695808,
      "206": 1194695808,
      "207": 398231936,
      "1183": -79609785,
      "1216": -477658710,
      "1234": -955317420,
      "1237": -238829355,
      "1243": -318439140,
      "1244": -318439140,
      "1245": -955317420,
      "1248": -955317420,
      "1249": -238829355,
      "1250": -477658710,
      "1251": -79609785
    },
    {
      "6": -1310720,
      "17": 71761920,
      "50": -979998720,
      "51": -979998720,
      "200": 1264972032,
      "204": 3794916096,
      "206": 3794916096,
      "207": 1264972032,
      "1183": -238829355,
      "1216": -1432976130,
      "1234": -2865952260,
      "1237": -716488065,
      "1243": -955317420,
      "1244": -955317420,
      "1245": -2865952260,
      "1248": -2865952260,
      "1249": -716488065,
      "1250": -1432976130,
      "1251": -238829355
    },
    {
      "6": -9175040,
      "17": 502333440,
      "50": -6859991040,
      "51": -6859991040,
      "200": 8456572288,
      "204": 25369716864,
      "206": 25369716864,
      "207": 8456572288,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -10092544,
      "17": 552566784,
      "50": -7545990144,
      "51": -7545990144,
      "200": 8901655040,
      "204": 26704965120,
      "206": 26704965120,
      "207": 8901655040,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1441792,
      "17": 78938112,
      "50": -1077998592,
      "51": -1077998592,
      "200": 1219139712,
      "204": 3657419136,
      "206": 3657419136,
      "207": 1219139712,
      "1183": -197293815,
      "1216": -1183762890,
      "1234": -2367525780,
      "1237": -591881445,
      "1243": -789175260,
      "1244": -789175260,
      "1245": -2367525780,
      "1248": -2367525780,
      "1249": -591881445,
      "1250": -1183762890,
      "1251": -197293815
    },
    {
      "6": -524288,
      "17": 28704768,
      "50": -391999488,
      "51": -391999488,
      "200": 425731328,
      "204": 1277193984,
      "206": 1277193984,
      "207": 425731328,
      "1183": -65764605,
      "1216": -394587630,
      "1234": -789175260,
      "1237": -197293815,
      "1243": -263058420,
      "1244": -263058420,
      "1245": -789175260,
      "1248": -789175260,
      "1249": -197293815,
      "1250": -394587630,
      "1251": -65764605
    },
    {
      "6": -13107200,
      "17": 717619200,
      "50": -9799987200,
      "51": -9799987200,
      "200": 10236903296,
      "204": 30710709888,
      "206": 30710709888,
      "207": 10236903296,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -42598400,
      "17": 2332262400,
      "50": -31849958400,
      "51": -31849958400,
      "200": 32045958144,
      "204": 96137874432,
      "206": 96137874432,
      "207": 32045958144,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -15335424,
      "17": 839614464,
      "50": -11465985024,
      "51": -11465985024,
      "200": 11127068800,
      "204": 33381206400,
      "206": 33381206400,
      "207": 11127068800,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -16515072,
      "17": 904200192,
      "50": -12347983872,
      "51": -12347983872,
      "200": 11572151552,
      "204": 34716454656,
      "206": 34716454656,
      "207": 11572151552,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -53215232,
      "17": 2913533952,
      "50": -39787948032,
      "51": -39787948032,
      "200": 36051702912,
      "204": 108155108736,
      "206": 108155108736,
      "207": 36051702912,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -19005440,
      "17": 1040547840,
      "50": -14209981440,
      "51": -14209981440,
      "200": 12462317056,
      "204": 37386951168,
      "206": 37386951168,
      "207": 12462317056,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -20316160,
      "17": 1112309760,
      "50": -15189980160,
      "51": -15189980160,
      "200": 12907399808,
      "204": 38722199424,
      "206": 38722199424,
      "207": 12907399808,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -65011712,
      "17": 3559391232,
      "50": -48607936512,
      "51": -48607936512,
      "200": 40057447680,
      "204": 120172343040,
      "206": 120172343040,
      "207": 40057447680,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -23068672,
      "17": 1263009792,
      "50": -17247977472,
      "51": -17247977472,
      "200": 13797565312,
      "204": 41392695936,
      "206": 41392695936,
      "207": 13797565312,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -24510464,
      "17": 1341947904,
      "50": -18325976064,
      "51": -18325976064,
      "200": 14242648064,
      "204": 42727944192,
      "206": 42727944192,
      "207": 14242648064,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1310720,
      "17": 57409536,
      "50": -587999232,
      "51": -587999232,
      "200": 1780331008,
      "204": 5340993024,
      "206": 5340993024,
      "207": 1780331008,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -393216,
      "17": 16744448,
      "50": -163333120,
      "51": -163333120,
      "200": 445082752,
      "204": 1335248256,
      "206": 1335248256,
      "207": 445082752,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -917504,
      "17": 38273024,
      "50": -359332864,
      "51": -359332864,
      "200": 890165504,
      "204": 2670496512,
      "206": 2670496512,
      "207": 890165504,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -3670016,
      "17": 150700032,
      "50": -1371998208,
      "51": -1371998208,
      "200": 3115579264,
      "204": 9346737792,
      "206": 9346737792,
      "207": 3115579264,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -4718592,
      "17": 191365120,
      "50": -1698664448,
      "51": -1698664448,
      "200": 3560662016,
      "204": 10681986048,
      "206": 10681986048,
      "207": 3560662016,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1966080,
      "17": 78938112,
      "50": -685999104,
      "51": -685999104,
      "200": 1335248256,
      "204": 4005744768,
      "206": 4005744768,
      "207": 1335248256,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -1441792,
      "17": 57409536,
      "50": -489999360,
      "51": -489999360,
      "200": 890165504,
      "204": 2670496512,
      "206": 2670496512,
      "207": 890165504,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -8650752,
      "17": 342065152,
      "50": -2874662912,
      "51": -2874662912,
      "200": 4895910272,
      "204": 14687730816,
      "206": 14687730816,
      "207": 4895910272,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -3407872,
      "17": 133955584,
      "50": -1110665216,
      "51": -1110665216,
      "200": 1780331008,
      "204": 5340993024,
      "206": 5340993024,
      "207": 1780331008,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -11927552,
      "17": 466452480,
      "50": -3821995008,
      "51": -3821995008,
      "200": 5786075776,
      "204": 17358227328,
      "206": 17358227328,
      "207": 5786075776,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -13762560,
      "17": 535822336,
      "50": -4344660992,
      "51": -4344660992,
      "200": 6231158528,
      "204": 18693475584,
      "206": 18693475584,
      "207": 6231158528,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1048576,
      "17": 40665088,
      "50": -326666240,
      "51": -326666240,
      "200": 445082752,
      "204": 1335248256,
      "206": 1335248256,
      "207": 445082752,
      "1183": -100839061,
      "1216": -605034366,
      "1234": -1210068732,
      "1237": -302517183,
      "1243": -403356244,
      "1244": -403356244,
      "1245": -1210068732,
      "1248": -1210068732,
      "1249": -302517183,
      "1250": -605034366,
      "1251": -100839061
    },
    {
      "6": -17825792,
      "17": 688914432,
      "50": -5487992832,
      "51": -5487992832,
      "200": 7121324032,
      "204": 21363972096,
      "206": 21363972096,
      "207": 7121324032,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -20054016,
      "17": 772636672,
      "50": -6108658688,
      "51": -6108658688,
      "200": 7566406784,
      "204": 22699220352,
      "206": 22699220352,
      "207": 7566406784,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -7471104,
      "17": 287047680,
      "50": -2253997056,
      "51": -2253997056,
      "200": 2670496512,
      "204": 8011489536,
      "206": 8011489536,
      "207": 2670496512,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -1310720,
      "17": 50233344,
      "50": -391999488,
      "51": -391999488,
      "200": 445082752,
      "204": 1335248256,
      "206": 1335248256,
      "207": 445082752,
      "1183": -79609785,
      "1216": -477658710,
      "1234": -955317420,
      "1237": -238829355,
      "1243": -318439140,
      "1244": -318439140,
      "1245": -955317420,
      "1248": -955317420,
      "1249": -238829355,
      "1250": -477658710,
      "1251": -79609785
    },
    {
      "6": -5505024,
      "17": 210501632,
      "50": -1633331200,
      "51": -1633331200,
      "200": 1780331008,
      "204": 5340993024,
      "206": 5340993024,
      "207": 1780331008,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -10092544,
      "17": 385122304,
      "50": -2972662784,
      "51": -2972662784,
      "200": 3115579264,
      "204": 9346737792,
      "206": 9346737792,
      "207": 3115579264,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -33161216,
      "17": 1263009792,
      "50": -9701987328,
      "51": -9701987328,
      "200": 9791820544,
      "204": 29375461632,
      "206": 29375461632,
      "207": 9791820544,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1572864,
      "17": 59801600,
      "50": -457332736,
      "51": -457332736,
      "200": 445082752,
      "204": 1335248256,
      "206": 1335248256,
      "207": 445082752,
      "1183": -65764605,
      "1216": -394587630,
      "1234": -789175260,
      "1237": -197293815,
      "1243": -263058420,
      "1244": -263058420,
      "1245": -789175260,
      "1248": -789175260,
      "1249": -197293815,
      "1250": -394587630,
      "1251": -65764605
    },
    {
      "6": -13107200,
      "17": 497549312,
      "50": -3789328384,
      "51": -3789328384,
      "200": 3560662016,
      "204": 10681986048,
      "206": 10681986048,
      "207": 3560662016,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -8519680,
      "17": 322928640,
      "50": -2449996800,
      "51": -2449996800,
      "200": 2225413760,
      "204": 6676241280,
      "206": 6676241280,
      "207": 2225413760,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -46006272,
      "17": 1741422592,
      "50": -13164649472,
      "51": -13164649472,
      "200": 11572151552,
      "204": 34716454656,
      "206": 34716454656,
      "207": 11572151552,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -16515072,
      "17": 624328704,
      "50": -4703993856,
      "51": -4703993856,
      "200": 4005744768,
      "204": 12017234304,
      "206": 12017234304,
      "207": 4005744768,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -53215232,
      "17": 2009333760,
      "50": -15091980288,
      "51": -15091980288,
      "200": 12462317056,
      "204": 37386951168,
      "206": 37386951168,
      "207": 12462317056,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1966080,
      "17": 74153984,
      "50": -555332608,
      "51": -555332608,
      "200": 445082752,
      "204": 1335248256,
      "206": 1335248256,
      "207": 445082752,
      "1183": -52158135,
      "1216": -312948810,
      "1234": -625897620,
      "1237": -156474405,
      "1243": -208632540,
      "1244": -208632540,
      "1245": -625897620,
      "1248": -625897620,
      "1249": -156474405,
      "1250": -312948810,
      "1251": -52158135
    },
    {
      "6": -4063232,
      "17": 153092096,
      "50": -1143331840,
      "51": -1143331840,
      "200": 890165504,
      "204": 2670496512,
      "206": 2670496512,
      "207": 890165504,
      "1183": -100839061,
      "1216": -605034366,
      "1234": -1210068732,
      "1237": -302517183,
      "1243": -403356244,
      "1244": -403356244,
      "1245": -1210068732,
      "1248": -1210068732,
      "1249": -302517183,
      "1250": -605034366,
      "1251": -100839061
    },
    {
      "6": -65011712,
      "17": 2447081472,
      "50": -18227976192,
      "51": -18227976192,
      "200": 13797565312,
      "204": 41392695936,
      "206": 41392695936,
      "207": 13797565312,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -69206016,
      "17": 2602565632,
      "50": -19338641408,
      "51": -19338641408,
      "200": 14242648064,
      "204": 42727944192,
      "206": 42727944192,
      "207": 14242648064,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -24510464,
      "17": 920944640,
      "50": -6827324416,
      "51": -6827324416,
      "200": 4895910272,
      "204": 14687730816,
      "206": 14687730816,
      "207": 4895910272,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -1310720,
      "17": 47841280,
      "50": -391999488,
      "51": -391999488,
      "200": 890165504,
      "204": 2670496512,
      "206": 2670496512,
      "207": 890165504,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -5505024,
      "17": 193757184,
      "50": -1502664704,
      "51": -1502664704,
      "200": 3115579264,
      "204": 9346737792,
      "206": 9346737792,
      "207": 3115579264,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -7340032,
      "17": 251166720,
      "50": -1861997568,
      "51": -1861997568,
      "200": 3560662016,
      "204": 10681986048,
      "206": 10681986048,
      "207": 3560662016,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -3145728,
      "17": 105250816,
      "50": -751332352,
      "51": -751332352,
      "200": 1335248256,
      "204": 4005744768,
      "206": 4005744768,
      "207": 1335248256,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -11796480,
      "17": 387514368,
      "50": -2678663168,
      "51": -2678663168,
      "200": 4450827520,
      "204": 13352482560,
      "206": 13352482560,
      "207": 4450827520,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -14417920,
      "17": 466452480,
      "50": -3135995904,
      "51": -3135995904,
      "200": 4895910272,
      "204": 14687730816,
      "206": 14687730816,
      "207": 4895910272,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -5767168,
      "17": 184188928,
      "50": -1208665088,
      "51": -1208665088,
      "200": 1780331008,
      "204": 5340993024,
      "206": 5340993024,
      "207": 1780331008,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -20447232,
      "17": 645857280,
      "50": -4148661248,
      "51": -4148661248,
      "200": 5786075776,
      "204": 17358227328,
      "206": 17358227328,
      "207": 5786075776,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -23855104,
      "17": 746323968,
      "50": -4703993856,
      "51": -4703993856,
      "200": 6231158528,
      "204": 18693475584,
      "206": 18693475584,
      "207": 6231158528,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -9175040,
      "17": 284655616,
      "50": -1763997696,
      "51": -1763997696,
      "200": 2225413760,
      "204": 6676241280,
      "206": 6676241280,
      "207": 2225413760,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -31457280,
      "17": 968785920,
      "50": -5912658944,
      "51": -5912658944,
      "200": 7121324032,
      "204": 21363972096,
      "206": 21363972096,
      "207": 7121324032,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -35651584,
      "17": 1090781184,
      "50": -6565991424,
      "51": -6565991424,
      "200": 7566406784,
      "204": 22699220352,
      "206": 22699220352,
      "207": 7566406784,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -13369344,
      "17": 406650880,
      "50": -2417330176,
      "51": -2417330176,
      "200": 2670496512,
      "204": 8011489536,
      "206": 8011489536,
      "207": 2670496512,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -44826624,
      "17": 1356300288,
      "50": -7970656256,
      "51": -7970656256,
      "200": 8456572288,
      "204": 25369716864,
      "206": 25369716864,
      "207": 8456572288,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -2621440,
      "17": 78938112,
      "50": -459052032,
      "51": -459052032,
      "200": 468508160,
      "204": 1405524480,
      "206": 1405524480,
      "207": 468508160,
      "1183": -79609785,
      "1216": -477658710,
      "1234": -955317420,
      "1237": -238829355,
      "1243": -318439140,
      "1244": -318439140,
      "1245": -955317420,
      "1248": -955317420,
      "1249": -238829355,
      "1250": -477658710,
      "1251": -79609785
    },
    {
      "6": -18350080,
      "17": 550174720,
      "50": -3168662528,
      "51": -3168662528,
      "200": 3115579264,
      "204": 9346737792,
      "206": 9346737792,
      "207": 3115579264,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -60555264,
      "17": 1808400384,
      "50": -10322653184,
      "51": -10322653184,
      "200": 9791820544,
      "204": 29375461632,
      "206": 29375461632,
      "207": 9791820544,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -66322432,
      "17": 1973452800,
      "50": -11171985408,
      "51": -11171985408,
      "200": 10236903296,
      "204": 30710709888,
      "206": 30710709888,
      "207": 10236903296,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1048576,
      "17": 31096832,
      "50": -174695424,
      "51": -174695424,
      "200": 154811392,
      "204": 464434176,
      "206": 464434176,
      "207": 154811392,
      "1183": -21921535,
      "1216": -131529210,
      "1234": -263058420,
      "1237": -65764605,
      "1243": -87686140,
      "1244": -87686140,
      "1245": -263058420,
      "1248": -263058420,
      "1249": -65764605,
      "1250": -131529210,
      "1251": -21921535
    },
    {
      "6": -78643200,
      "17": 2325086208,
      "50": -12968649728,
      "51": -12968649728,
      "200": 11127068800,
      "204": 33381206400,
      "206": 33381206400,
      "207": 11127068800,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -85196800,
      "17": 2511667200,
      "50": -13915981824,
      "51": -13915981824,
      "200": 11572151552,
      "204": 34716454656,
      "206": 34716454656,
      "207": 11572151552,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -30670848,
      "17": 901808128,
      "50": -4965326848,
      "51": -4965326848,
      "200": 4005744768,
      "204": 12017234304,
      "206": 12017234304,
      "207": 4005744768,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -99090432,
      "17": 2906357760,
      "50": -15908645888,
      "51": -15908645888,
      "200": 12462317056,
      "204": 37386951168,
      "206": 37386951168,
      "207": 12462317056,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -106430464,
      "17": 3114467328,
      "50": -16953977856,
      "51": -16953977856,
      "200": 12907399808,
      "204": 38722199424,
      "206": 38722199424,
      "207": 12907399808,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -38010880,
      "17": 1109917696,
      "50": -6010658816,
      "51": -6010658816,
      "200": 4450827520,
      "204": 13352482560,
      "206": 13352482560,
      "207": 4450827520,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -121896960,
      "17": 3552215040,
      "50": -19142641664,
      "51": -19142641664,
      "200": 13797565312,
      "204": 41392695936,
      "206": 41392695936,
      "207": 13797565312,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -130023424,
      "17": 3781853184,
      "50": -20285973504,
      "51": -20285973504,
      "200": 14242648064,
      "204": 42727944192,
      "206": 42727944192,
      "207": 14242648064,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -46137344,
      "17": 1339555840,
      "50": -7153990656,
      "51": -7153990656,
      "200": 4895910272,
      "204": 14687730816,
      "206": 14687730816,
      "207": 4895910272,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -147062784,
      "17": 4262658048,
      "50": -22670637056,
      "51": -22670637056,
      "200": 15132813568,
      "204": 45398440704,
      "206": 45398440704,
      "207": 15132813568,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -9175040,
      "17": 287047680,
      "50": -1959997440,
      "51": -1959997440,
      "200": 3560662016,
      "204": 10681986048,
      "206": 10681986048,
      "207": 3560662016,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -36700160,
      "17": 1105133568,
      "50": -7153990656,
      "51": -7153990656,
      "200": 12017234304,
      "204": 36051702912,
      "206": 36051702912,
      "207": 12017234304,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -15728640,
      "17": 459276288,
      "50": -2841996288,
      "51": -2841996288,
      "200": 4450827520,
      "204": 13352482560,
      "206": 13352482560,
      "207": 4450827520,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -19660800,
      "17": 559742976,
      "50": -3331995648,
      "51": -3331995648,
      "200": 4895910272,
      "204": 14687730816,
      "206": 14687730816,
      "207": 4895910272,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -72089600,
      "17": 2009333760,
      "50": -11563984896,
      "51": -11563984896,
      "200": 16022979072,
      "204": 48068937216,
      "206": 48068937216,
      "207": 16022979072,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -28835840,
      "17": 789381120,
      "50": -4409994240,
      "51": -4409994240,
      "200": 5786075776,
      "204": 17358227328,
      "206": 17358227328,
      "207": 5786075776,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -34078720,
      "17": 918552576,
      "50": -4997993472,
      "51": -4997993472,
      "200": 6231158528,
      "204": 18693475584,
      "206": 18693475584,
      "207": 6231158528,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -119275520,
      "17": 3171876864,
      "50": -16855977984,
      "51": -16855977984,
      "200": 20028723840,
      "204": 60086171520,
      "206": 60086171520,
      "207": 20028723840,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -45875200,
      "17": 1205600256,
      "50": -6271991808,
      "51": -6271991808,
      "200": 7121324032,
      "204": 21363972096,
      "206": 21363972096,
      "207": 7121324032,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -52428800,
      "17": 1363476480,
      "50": -6957990912,
      "51": -6957990912,
      "200": 7566406784,
      "204": 22699220352,
      "206": 22699220352,
      "207": 7566406784,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -178257920,
      "17": 4592762880,
      "50": -23029969920,
      "51": -23029969920,
      "200": 24034468608,
      "204": 72103405824,
      "206": 72103405824,
      "207": 24034468608,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -66846720,
      "17": 1707933696,
      "50": -8427988992,
      "51": -8427988992,
      "200": 8456572288,
      "204": 25369716864,
      "206": 25369716864,
      "207": 8456572288,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -74711040,
      "17": 1894514688,
      "50": -9211987968,
      "51": -9211987968,
      "200": 8901655040,
      "204": 26704965120,
      "206": 26704965120,
      "207": 8901655040,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -13107200,
      "17": 330104832,
      "50": -1583471616,
      "51": -1583471616,
      "200": 1475800704,
      "204": 4427402112,
      "206": 4427402112,
      "207": 1475800704,
      "1183": -238829355,
      "1216": -1432976130,
      "1234": -2865952260,
      "1237": -716488065,
      "1243": -955317420,
      "1244": -955317420,
      "1245": -2865952260,
      "1248": -2865952260,
      "1249": -716488065,
      "1250": -1432976130,
      "1251": -238829355
    },
    {
      "6": -91750400,
      "17": 2296381440,
      "50": -10877985792,
      "51": -10877985792,
      "200": 9791820544,
      "204": 29375461632,
      "206": 29375461632,
      "207": 9791820544,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -100925440,
      "17": 2511667200,
      "50": -11759984640,
      "51": -11759984640,
      "200": 10236903296,
      "204": 30710709888,
      "206": 30710709888,
      "207": 10236903296,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -331612160,
      "17": 8209563648,
      "50": -38023950336,
      "51": -38023950336,
      "200": 32045958144,
      "204": 96137874432,
      "206": 96137874432,
      "207": 32045958144,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -5242880,
      "17": 129171456,
      "50": -592260096,
      "51": -592260096,
      "200": 483785600,
      "204": 1451356800,
      "206": 1451356800,
      "207": 483785600,
      "1183": -65764605,
      "1216": -394587630,
      "1234": -789175260,
      "1237": -197293815,
      "1243": -263058420,
      "1244": -263058420,
      "1245": -789175260,
      "1248": -789175260,
      "1249": -197293815,
      "1250": -394587630,
      "1251": -65764605
    },
    {
      "6": -131072000,
      "17": 3214934016,
      "50": -14601980928,
      "51": -14601980928,
      "200": 11572151552,
      "204": 34716454656,
      "206": 34716454656,
      "207": 11572151552,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -425984000,
      "17": 10405478400,
      "50": -46843938816,
      "51": -46843938816,
      "200": 36051702912,
      "204": 108155108736,
      "206": 108155108736,
      "207": 36051702912,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -153354240,
      "17": 3731619840,
      "50": -16659978240,
      "51": -16659978240,
      "200": 12462317056,
      "204": 37386951168,
      "206": 37386951168,
      "207": 12462317056,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -165150720,
      "17": 4004315136,
      "50": -17737976832,
      "51": -17737976832,
      "200": 12907399808,
      "204": 38722199424,
      "206": 38722199424,
      "207": 12907399808,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -532152320,
      "17": 12859736064,
      "50": -56545926144,
      "51": -56545926144,
      "200": 40057447680,
      "204": 120172343040,
      "206": 120172343040,
      "207": 40057447680,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -190054400,
      "17": 4578410496,
      "50": -19991973888,
      "51": -19991973888,
      "200": 13797565312,
      "204": 41392695936,
      "206": 41392695936,
      "207": 13797565312,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -203161600,
      "17": 4879810560,
      "50": -21167972352,
      "51": -21167972352,
      "200": 14242648064,
      "204": 42727944192,
      "206": 42727944192,
      "207": 14242648064,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -650117120,
      "17": 15572336640,
      "50": -67129912320,
      "51": -67129912320,
      "200": 44063192448,
      "204": 132189577344,
      "206": 132189577344,
      "207": 44063192448,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -230686720,
      "17": 5511315456,
      "50": -23617969152,
      "51": -23617969152,
      "200": 15132813568,
      "204": 45398440704,
      "206": 45398440704,
      "207": 15132813568,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -245104640,
      "17": 5841420288,
      "50": -24891967488,
      "51": -24891967488,
      "200": 15577896320,
      "204": 46733688960,
      "206": 46733688960,
      "207": 15577896320,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -3670016,
      "17": 100466688,
      "50": -587999232,
      "51": -587999232,
      "200": 890165504,
      "204": 2670496512,
      "206": 2670496512,
      "207": 890165504,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -23592960,
      "17": 621936640,
      "50": -3462662144,
      "51": -3462662144,
      "200": 4895910272,
      "204": 14687730816,
      "206": 14687730816,
      "207": 4895910272,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -9830400,
      "17": 251166720,
      "50": -1339331584,
      "51": -1339331584,
      "200": 1780331008,
      "204": 5340993024,
      "206": 5340993024,
      "207": 1780331008,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -36044800,
      "17": 897024000,
      "50": -4605993984,
      "51": -4605993984,
      "200": 5786075776,
      "204": 17358227328,
      "206": 17358227328,
      "207": 5786075776,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -43253760,
      "17": 1052508160,
      "50": -5226659840,
      "51": -5226659840,
      "200": 6231158528,
      "204": 18693475584,
      "206": 18693475584,
      "207": 6231158528,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -3407872,
      "17": 81330176,
      "50": -391999488,
      "51": -391999488,
      "200": 445082752,
      "204": 1335248256,
      "206": 1335248256,
      "207": 445082752,
      "1183": -100839061,
      "1216": -605034366,
      "1234": -1210068732,
      "1237": -302517183,
      "1243": -403356244,
      "1244": -403356244,
      "1245": -1210068732,
      "1248": -1210068732,
      "1249": -302517183,
      "1250": -605034366,
      "1251": -100839061
    },
    {
      "6": -59637760,
      "17": 1399357440,
      "50": -6565991424,
      "51": -6565991424,
      "200": 7121324032,
      "204": 21363972096,
      "206": 21363972096,
      "207": 7121324032,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -68812800,
      "17": 1590722560,
      "50": -7284657152,
      "51": -7284657152,
      "200": 7566406784,
      "204": 22699220352,
      "206": 22699220352,
      "207": 7566406784,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -26214400,
      "17": 598016000,
      "50": -2678663168,
      "51": -2678663168,
      "200": 2670496512,
      "204": 8011489536,
      "206": 8011489536,
      "207": 2670496512,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -89128960,
      "17": 2009333760,
      "50": -8819988480,
      "51": -8819988480,
      "200": 8456572288,
      "204": 25369716864,
      "206": 25369716864,
      "207": 8456572288,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -20054016,
      "17": 447315968,
      "50": -1927330816,
      "51": -1927330816,
      "200": 1780331008,
      "204": 5340993024,
      "206": 5340993024,
      "207": 1780331008,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -37355520,
      "17": 825262080,
      "50": -3495328768,
      "51": -3495328768,
      "200": 3115579264,
      "204": 9346737792,
      "206": 9346737792,
      "207": 3115579264,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -6553600,
      "17": 143523840,
      "50": -598315008,
      "51": -598315008,
      "200": 515358976,
      "204": 1546076928,
      "206": 1546076928,
      "207": 515358976,
      "1183": -79609785,
      "1216": -477658710,
      "1234": -955317420,
      "1237": -238829355,
      "1243": -318439140,
      "1244": -318439140,
      "1245": -955317420,
      "1248": -955317420,
      "1249": -238829355,
      "1250": -477658710,
      "1251": -79609785
    },
    {
      "6": -137625600,
      "17": 2990080000,
      "50": -12282650624,
      "51": -12282650624,
      "200": 10236903296,
      "204": 30710709888,
      "206": 30710709888,
      "207": 10236903296,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -50462720,
      "17": 1088389120,
      "50": -4409994240,
      "51": -4409994240,
      "200": 3560662016,
      "204": 10681986048,
      "206": 10681986048,
      "207": 3560662016,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -33161216,
      "17": 710443008,
      "50": -2841996288,
      "51": -2841996288,
      "200": 2225413760,
      "204": 6676241280,
      "206": 6676241280,
      "207": 2225413760,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -7864320,
      "17": 167444480,
      "50": -661854208,
      "51": -661854208,
      "200": 503137024,
      "204": 1509411072,
      "206": 1509411072,
      "207": 503137024,
      "1183": -65764605,
      "1216": -394587630,
      "1234": -789175260,
      "1237": -197293815,
      "1243": -263058420,
      "1244": -263058420,
      "1245": -789175260,
      "1248": -789175260,
      "1249": -197293815,
      "1250": -394587630,
      "1251": -65764605
    },
    {
      "6": -65536000,
      "17": 1387397120,
      "50": -5422659584,
      "51": -5422659584,
      "200": 4005744768,
      "204": 12017234304,
      "206": 12017234304,
      "207": 4005744768,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -212992000,
      "17": 4485120000,
      "50": -17345977344,
      "51": -17345977344,
      "200": 12462317056,
      "204": 37386951168,
      "206": 37386951168,
      "207": 12462317056,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -230031360,
      "17": 4820008960,
      "50": -18456642560,
      "51": -18456642560,
      "200": 12907399808,
      "204": 38722199424,
      "206": 38722199424,
      "207": 12907399808,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -16515072,
      "17": 344457216,
      "50": -1306664960,
      "51": -1306664960,
      "200": 890165504,
      "204": 2670496512,
      "206": 2670496512,
      "207": 890165504,
      "1183": -100839061,
      "1216": -605034366,
      "1234": -1210068732,
      "1237": -302517183,
      "1243": -403356244,
      "1244": -403356244,
      "1245": -1210068732,
      "1248": -1210068732,
      "1249": -302517183,
      "1250": -605034366,
      "1251": -100839061
    },
    {
      "6": -266076160,
      "17": 5525667840,
      "50": -20775972864,
      "51": -20775972864,
      "200": 13797565312,
      "204": 41392695936,
      "206": 41392695936,
      "207": 13797565312,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -285081600,
      "17": 5896437760,
      "50": -21984637952,
      "51": -21984637952,
      "200": 14242648064,
      "204": 42727944192,
      "206": 42727944192,
      "207": 14242648064,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -101580800,
      "17": 2093056000,
      "50": -7741989888,
      "51": -7741989888,
      "200": 4895910272,
      "204": 14687730816,
      "206": 14687730816,
      "207": 4895910272,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -325058560,
      "17": 6673858560,
      "50": -24499968000,
      "51": -24499968000,
      "200": 15132813568,
      "204": 45398440704,
      "206": 45398440704,
      "207": 15132813568,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -69206016,
      "17": 1416101888,
      "50": -5161326592,
      "51": -5161326592,
      "200": 3115579264,
      "204": 9346737792,
      "206": 9346737792,
      "207": 3115579264,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -122552320,
      "17": 2499706880,
      "50": -9048654848,
      "51": -9048654848,
      "200": 5340993024,
      "204": 16022979072,
      "206": 16022979072,
      "207": 5340993024,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -11010048,
      "17": 267911168,
      "50": -1371998208,
      "51": -1371998208,
      "200": 1780331008,
      "204": 5340993024,
      "206": 5340993024,
      "207": 1780331008,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -41287680,
      "17": 968785920,
      "50": -4736660480,
      "51": -4736660480,
      "200": 5786075776,
      "204": 17358227328,
      "206": 17358227328,
      "207": 5786075776,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -50462720,
      "17": 1148190720,
      "50": -5389992960,
      "51": -5389992960,
      "200": 6231158528,
      "204": 18693475584,
      "206": 18693475584,
      "207": 6231158528,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -20185088,
      "17": 447315968,
      "50": -2025330688,
      "51": -2025330688,
      "200": 2225413760,
      "204": 6676241280,
      "206": 6676241280,
      "207": 2225413760,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -71565312,
      "17": 1550057472,
      "50": -6794657792,
      "51": -6794657792,
      "200": 7121324032,
      "204": 21363972096,
      "206": 21363972096,
      "207": 7121324032,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -83492864,
      "17": 1772519424,
      "50": -7545990144,
      "51": -7545990144,
      "200": 7566406784,
      "204": 22699220352,
      "206": 22699220352,
      "207": 7566406784,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -32112640,
      "17": 669777920,
      "50": -2776663040,
      "51": -2776663040,
      "200": 2670496512,
      "204": 8011489536,
      "206": 8011489536,
      "207": 2670496512,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -110100480,
      "17": 2260500480,
      "50": -9146654720,
      "51": -9146654720,
      "200": 8456572288,
      "204": 25369716864,
      "206": 25369716864,
      "207": 8456572288,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -124780544,
      "17": 2526019584,
      "50": -9995986944,
      "51": -9995986944,
      "200": 8901655040,
      "204": 26704965120,
      "206": 26704965120,
      "207": 8901655040,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -46792704,
      "17": 935297024,
      "50": -3625995264,
      "51": -3625995264,
      "200": 3115579264,
      "204": 9346737792,
      "206": 9346737792,
      "207": 3115579264,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -156893184,
      "17": 3100114944,
      "50": -11792651264,
      "51": -11792651264,
      "200": 9791820544,
      "204": 29375461632,
      "206": 29375461632,
      "207": 9791820544,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -9175040,
      "17": 179404800,
      "50": -670525440,
      "51": -670525440,
      "200": 538784384,
      "204": 1616353152,
      "206": 1616353152,
      "207": 538784384,
      "1183": -79609785,
      "1216": -477658710,
      "1234": -955317420,
      "1237": -238829355,
      "1243": -318439140,
      "1244": -318439140,
      "1245": -955317420,
      "1248": -955317420,
      "1249": -238829355,
      "1250": -477658710,
      "1251": -79609785
    },
    {
      "6": -64225280,
      "17": 1243873280,
      "50": -4573327360,
      "51": -4573327360,
      "200": 3560662016,
      "204": 10681986048,
      "206": 10681986048,
      "207": 3560662016,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -211943424,
      "17": 4068900864,
      "50": -14732647424,
      "51": -14732647424,
      "200": 11127068800,
      "204": 33381206400,
      "206": 33381206400,
      "207": 11127068800,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -232128512,
      "17": 4420534272,
      "50": -15777979392,
      "51": -15777979392,
      "200": 11572151552,
      "204": 34716454656,
      "206": 34716454656,
      "207": 11572151552,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -3670016,
      "17": 69369856,
      "50": -244289536,
      "51": -244289536,
      "200": 174162816,
      "204": 522488448,
      "206": 522488448,
      "207": 174162816,
      "1183": -21921535,
      "1216": -131529210,
      "1234": -263058420,
      "1237": -65764605,
      "1243": -87686140,
      "1244": -87686140,
      "1245": -263058420,
      "1248": -263058420,
      "1249": -65764605,
      "1250": -131529210,
      "1251": -21921535
    },
    {
      "6": -275251200,
      "17": 5166858240,
      "50": -17966643200,
      "51": -17966643200,
      "200": 12462317056,
      "204": 37386951168,
      "206": 37386951168,
      "207": 12462317056,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -298188800,
      "17": 5561548800,
      "50": -19109975040,
      "51": -19109975040,
      "200": 12907399808,
      "204": 38722199424,
      "206": 38722199424,
      "207": 12907399808,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -107347968,
      "17": 1990197248,
      "50": -6761991168,
      "51": -6761991168,
      "200": 4450827520,
      "204": 13352482560,
      "206": 13352482560,
      "207": 4450827520,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -346816512,
      "17": 6393987072,
      "50": -21494638592,
      "51": -21494638592,
      "200": 13797565312,
      "204": 41392695936,
      "206": 41392695936,
      "207": 13797565312,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -372506624,
      "17": 6831734784,
      "50": -22735970304,
      "51": -22735970304,
      "200": 14242648064,
      "204": 42727944192,
      "206": 42727944192,
      "207": 14242648064,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -133038080,
      "17": 2427944960,
      "50": -8003322880,
      "51": -8003322880,
      "200": 4895910272,
      "204": 14687730816,
      "206": 14687730816,
      "207": 4895910272,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -426639360,
      "17": 7750287360,
      "50": -25316633600,
      "51": -25316633600,
      "200": 15132813568,
      "204": 45398440704,
      "206": 45398440704,
      "207": 15132813568,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -455081984,
      "17": 8231092224,
      "50": -26655965184,
      "51": -26655965184,
      "200": 15577896320,
      "204": 46733688960,
      "206": 46733688960,
      "207": 15577896320,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -161480704,
      "17": 2908749824,
      "50": -9342654464,
      "51": -9342654464,
      "200": 5340993024,
      "204": 16022979072,
      "206": 16022979072,
      "207": 5340993024,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -514719744,
      "17": 9235759104,
      "50": -29432628224,
      "51": -29432628224,
      "200": 16468061824,
      "204": 49404185472,
      "206": 49404185472,
      "207": 16468061824,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -55050240,
      "17": 1205600256,
      "50": -5487992832,
      "51": -5487992832,
      "200": 6231158528,
      "204": 18693475584,
      "206": 18693475584,
      "207": 6231158528,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -40370176,
      "17": 853966848,
      "50": -3723995136,
      "51": -3723995136,
      "200": 4005744768,
      "204": 12017234304,
      "206": 12017234304,
      "207": 4005744768,
      "1183": -907551549,
      "1216": -5445309294,
      "1234": -10890618588,
      "1237": -2722654647,
      "1243": -3630206196,
      "1244": -3630206196,
      "1245": -10890618588,
      "1248": -10890618588,
      "1249": -2722654647,
      "1250": -5445309294,
      "1251": -907551549
    },
    {
      "6": -80740352,
      "17": 1657700352,
      "50": -6957990912,
      "51": -6957990912,
      "200": 7121324032,
      "204": 21363972096,
      "206": 21363972096,
      "207": 7121324032,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -95420416,
      "17": 1908867072,
      "50": -7741989888,
      "51": -7741989888,
      "200": 7566406784,
      "204": 22699220352,
      "206": 22699220352,
      "207": 7566406784,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -333971456,
      "17": 6530334720,
      "50": -25675966464,
      "51": -25675966464,
      "200": 24034468608,
      "204": 72103405824,
      "206": 72103405824,
      "207": 24034468608,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -128450560,
      "17": 2461433856,
      "50": -9407987712,
      "51": -9407987712,
      "200": 8456572288,
      "204": 25369716864,
      "206": 25369716864,
      "207": 8456572288,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -29360128,
      "17": 552566784,
      "50": -2057997312,
      "51": -2057997312,
      "200": 1780331008,
      "204": 5340993024,
      "206": 5340993024,
      "207": 1780331008,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -499122176,
      "17": 9242935296,
      "50": -33613956096,
      "51": -33613956096,
      "200": 28040213376,
      "204": 84120640128,
      "206": 84120640128,
      "207": 28040213376,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -187170816,
      "17": 3415867392,
      "50": -12151984128,
      "51": -12151984128,
      "200": 9791820544,
      "204": 29375461632,
      "206": 29375461632,
      "207": 9791820544,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -209190912,
      "17": 3767500800,
      "50": -13131982848,
      "51": -13131982848,
      "200": 10236903296,
      "204": 30710709888,
      "206": 30710709888,
      "207": 10236903296,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -36700160,
      "17": 653033472,
      "50": -2233365504,
      "51": -2233365504,
      "200": 1686629376,
      "204": 5059888128,
      "206": 5059888128,
      "207": 1686629376,
      "1183": -238829355,
      "1216": -1432976130,
      "1234": -2865952260,
      "1237": -716488065,
      "1243": -955317420,
      "1244": -955317420,
      "1245": -2865952260,
      "1248": -2865952260,
      "1249": -716488065,
      "1250": -1432976130,
      "1251": -238829355
    },
    {
      "6": -51380224,
      "17": 904200192,
      "50": -3037996032,
      "51": -3037996032,
      "200": 2225413760,
      "204": 6676241280,
      "206": 6676241280,
      "207": 2225413760,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -282591232,
      "17": 4922867712,
      "50": -16267978752,
      "51": -16267978752,
      "200": 11572151552,
      "204": 34716454656,
      "206": 34716454656,
      "207": 11572151552,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -928514048,
      "17": 16024436736,
      "50": -52135931904,
      "51": -52135931904,
      "200": 36051702912,
      "204": 108155108736,
      "206": 108155108736,
      "207": 36051702912,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -14680064,
      "17": 251166720,
      "50": -805303296,
      "51": -805303296,
      "200": 541839872,
      "204": 1625519616,
      "206": 1625519616,
      "207": 541839872,
      "1183": -65764605,
      "1216": -394587630,
      "1234": -789175260,
      "1237": -197293815,
      "1243": -263058420,
      "1244": -263058420,
      "1245": -789175260,
      "1248": -789175260,
      "1249": -197293815,
      "1250": -394587630,
      "1251": -65764605
    },
    {
      "6": -367001600,
      "17": 6228934656,
      "50": -19697974272,
      "51": -19697974272,
      "200": 12907399808,
      "204": 38722199424,
      "206": 38722199424,
      "207": 12907399808,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -238551040,
      "17": 4018667520,
      "50": -12543983616,
      "51": -12543983616,
      "200": 8011489536,
      "204": 24034468608,
      "206": 24034468608,
      "207": 8011489536,
      "1183": -907551549,
      "1216": -5445309294,
      "1234": -10890618588,
      "1237": -2722654647,
      "1243": -3630206196,
      "1244": -3630206196,
      "1245": -10890618588,
      "1248": -10890618588,
      "1249": -2722654647,
      "1250": -5445309294,
      "1251": -907551549
    },
    {
      "6": -429391872,
      "17": 7183368192,
      "50": -22147971072,
      "51": -22147971072,
      "200": 13797565312,
      "204": 41392695936,
      "206": 41392695936,
      "207": 13797565312,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -462422016,
      "17": 7685701632,
      "50": -23421969408,
      "51": -23421969408,
      "200": 14242648064,
      "204": 42727944192,
      "206": 42727944192,
      "207": 14242648064,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1490026496,
      "17": 24614338560,
      "50": -74185903104,
      "51": -74185903104,
      "200": 44063192448,
      "204": 132189577344,
      "206": 132189577344,
      "207": 44063192448,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -532152320,
      "17": 8740601856,
      "50": -26067965952,
      "51": -26067965952,
      "200": 15132813568,
      "204": 45398440704,
      "206": 45398440704,
      "207": 15132813568,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -113770496,
      "17": 1858633728,
      "50": -5487992832,
      "51": -5487992832,
      "200": 3115579264,
      "204": 9346737792,
      "206": 9346737792,
      "207": 3115579264,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -1820327936,
      "17": 29587439616,
      "50": -86533886976,
      "51": -86533886976,
      "200": 48068937216,
      "204": 144206811648,
      "206": 144206811648,
      "207": 48068937216,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -645922816,
      "17": 10448535552,
      "50": -30281960448,
      "51": -30281960448,
      "200": 16468061824,
      "204": 49404185472,
      "206": 49404185472,
      "207": 16468061824,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -686292992,
      "17": 11051335680,
      "50": -31751958528,
      "51": -31751958528,
      "200": 16913144576,
      "204": 50739433728,
      "206": 50739433728,
      "207": 16913144576,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -86507520,
      "17": 1722286080,
      "50": -7055990784,
      "51": -7055990784,
      "200": 7121324032,
      "204": 21363972096,
      "206": 21363972096,
      "207": 7121324032,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -103809024,
      "17": 1999765504,
      "50": -7872656384,
      "51": -7872656384,
      "200": 7566406784,
      "204": 22699220352,
      "206": 22699220352,
      "207": 7566406784,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -40894464,
      "17": 765460480,
      "50": -2907329536,
      "51": -2907329536,
      "200": 2670496512,
      "204": 8011489536,
      "206": 8011489536,
      "207": 2670496512,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -143130624,
      "17": 2612133888,
      "50": -9603987456,
      "51": -9603987456,
      "200": 8456572288,
      "204": 25369716864,
      "206": 25369716864,
      "207": 8456572288,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -165150720,
      "17": 2947022848,
      "50": -10518652928,
      "51": -10518652928,
      "200": 8901655040,
      "204": 26704965120,
      "206": 26704965120,
      "207": 8901655040,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -62914560,
      "17": 1100349440,
      "50": -3821995008,
      "51": -3821995008,
      "200": 3115579264,
      "204": 9346737792,
      "206": 9346737792,
      "207": 3115579264,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -213909504,
      "17": 3674210304,
      "50": -12445983744,
      "51": -12445983744,
      "200": 9791820544,
      "204": 29375461632,
      "206": 29375461632,
      "207": 9791820544,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -240648192,
      "17": 4066508800,
      "50": -13458649088,
      "51": -13458649088,
      "200": 10236903296,
      "204": 30710709888,
      "206": 30710709888,
      "207": 10236903296,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -89653248,
      "17": 1492647936,
      "50": -4834660352,
      "51": -4834660352,
      "200": 3560662016,
      "204": 10681986048,
      "206": 10681986048,
      "207": 3560662016,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -15728640,
      "17": 258342912,
      "50": -820104192,
      "51": -820104192,
      "200": 585635200,
      "204": 1756905600,
      "206": 1756905600,
      "207": 585635200,
      "1183": -79609785,
      "1216": -477658710,
      "1234": -955317420,
      "1237": -238829355,
      "1243": -318439140,
      "1244": -318439140,
      "1245": -955317420,
      "1248": -955317420,
      "1249": -238829355,
      "1250": -477658710,
      "1251": -79609785
    },
    {
      "6": -330301440,
      "17": 5358223360,
      "50": -16692644864,
      "51": -16692644864,
      "200": 11572151552,
      "204": 34716454656,
      "206": 34716454656,
      "207": 11572151552,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -121110528,
      "17": 1942355968,
      "50": -5945325568,
      "51": -5945325568,
      "200": 4005744768,
      "204": 12017234304,
      "206": 12017234304,
      "207": 4005744768,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -397934592,
      "17": 6315048960,
      "50": -19011975168,
      "51": -19011975168,
      "200": 12462317056,
      "204": 37386951168,
      "206": 37386951168,
      "207": 12462317056,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -18874368,
      "17": 296615936,
      "50": -879158272,
      "51": -879158272,
      "200": 561191296,
      "204": 1683573888,
      "206": 1683573888,
      "207": 561191296,
      "1183": -65764605,
      "1216": -394587630,
      "1234": -789175260,
      "1237": -197293815,
      "1243": -263058420,
      "1244": -263058420,
      "1245": -789175260,
      "1248": -789175260,
      "1249": -197293815,
      "1250": -394587630,
      "1251": -65764605
    },
    {
      "6": -157286400,
      "17": 2449473536,
      "50": -7153990656,
      "51": -7153990656,
      "200": 4450827520,
      "204": 13352482560,
      "206": 13352482560,
      "207": 4450827520,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -511180800,
      "17": 7893811200,
      "50": -22735970304,
      "51": -22735970304,
      "200": 13797565312,
      "204": 41392695936,
      "206": 41392695936,
      "207": 13797565312,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -552075264,
      "17": 8458338304,
      "50": -24042635264,
      "51": -24042635264,
      "200": 14242648064,
      "204": 42727944192,
      "206": 42727944192,
      "207": 14242648064,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -198180864,
      "17": 3014000640,
      "50": -8460655616,
      "51": -8460655616,
      "200": 4895910272,
      "204": 14687730816,
      "206": 14687730816,
      "207": 4895910272,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -638582784,
      "17": 9644802048,
      "50": -26753965056,
      "51": -26753965056,
      "200": 15132813568,
      "204": 45398440704,
      "206": 45398440704,
      "207": 15132813568,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -684195840,
      "17": 10266738688,
      "50": -28158629888,
      "51": -28158629888,
      "200": 15577896320,
      "204": 46733688960,
      "206": 46733688960,
      "207": 15577896320,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -243793920,
      "17": 3635937280,
      "50": -9865320448,
      "51": -9865320448,
      "200": 5340993024,
      "204": 16022979072,
      "206": 16022979072,
      "207": 5340993024,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -780140544,
      "17": 11568021504,
      "50": -31065959424,
      "51": -31065959424,
      "200": 16468061824,
      "204": 49404185472,
      "206": 49404185472,
      "207": 16468061824,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -830472192,
      "17": 12247367680,
      "50": -32568624128,
      "51": -32568624128,
      "200": 16913144576,
      "204": 50739433728,
      "206": 50739433728,
      "207": 16913144576,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -294125568,
      "17": 4315283456,
      "50": -11367985152,
      "51": -11367985152,
      "200": 5786075776,
      "204": 17358227328,
      "206": 17358227328,
      "207": 5786075776,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -43253760,
      "17": 789381120,
      "50": -2939996160,
      "51": -2939996160,
      "200": 2670496512,
      "204": 8011489536,
      "206": 8011489536,
      "207": 2670496512,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -153354240,
      "17": 2712600576,
      "50": -9734653952,
      "51": -9734653952,
      "200": 8456572288,
      "204": 25369716864,
      "206": 25369716864,
      "207": 8456572288,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -178913280,
      "17": 3078586368,
      "50": -10681986048,
      "51": -10681986048,
      "200": 8901655040,
      "204": 26704965120,
      "206": 26704965120,
      "207": 8901655040,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -68812800,
      "17": 1155366912,
      "50": -3887328256,
      "51": -3887328256,
      "200": 3115579264,
      "204": 9346737792,
      "206": 9346737792,
      "207": 3115579264,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -235929600,
      "17": 3875143680,
      "50": -12674650112,
      "51": -12674650112,
      "200": 9791820544,
      "204": 29375461632,
      "206": 29375461632,
      "207": 9791820544,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -267386880,
      "17": 4305715200,
      "50": -13719982080,
      "51": -13719982080,
      "200": 10236903296,
      "204": 30710709888,
      "206": 30710709888,
      "207": 10236903296,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -100270080,
      "17": 1585938432,
      "50": -4932660224,
      "51": -4932660224,
      "200": 3560662016,
      "204": 10681986048,
      "206": 10681986048,
      "207": 3560662016,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -336199680,
      "17": 5231443968,
      "50": -15908645888,
      "51": -15908645888,
      "200": 11127068800,
      "204": 33381206400,
      "206": 33381206400,
      "207": 11127068800,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -19660800,
      "17": 301400064,
      "50": -897472512,
      "51": -897472512,
      "200": 609060608,
      "204": 1827181824,
      "206": 1827181824,
      "207": 609060608,
      "1183": -79609785,
      "1216": -477658710,
      "1234": -955317420,
      "1237": -238829355,
      "1243": -318439140,
      "1244": -318439140,
      "1245": -955317420,
      "1248": -955317420,
      "1249": -238829355,
      "1250": -477658710,
      "1251": -79609785
    },
    {
      "6": -137625600,
      "17": 2081095680,
      "50": -6075992064,
      "51": -6075992064,
      "200": 4005744768,
      "204": 12017234304,
      "206": 12017234304,
      "207": 4005744768,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -454164480,
      "17": 6781501440,
      "50": -19436641280,
      "51": -19436641280,
      "200": 12462317056,
      "204": 37386951168,
      "206": 37386951168,
      "207": 12462317056,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -497418240,
      "17": 7341244416,
      "50": -20677972992,
      "51": -20677972992,
      "200": 12907399808,
      "204": 38722199424,
      "206": 38722199424,
      "207": 12907399808,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -7864320,
      "17": 114819072,
      "50": -318144512,
      "51": -318144512,
      "200": 193514240,
      "204": 580542720,
      "206": 580542720,
      "207": 193514240,
      "1183": -21921535,
      "1216": -131529210,
      "1234": -263058420,
      "1237": -65764605,
      "1243": -87686140,
      "1244": -87686140,
      "1245": -263058420,
      "1248": -263058420,
      "1249": -65764605,
      "1250": -131529210,
      "1251": -21921535
    },
    {
      "6": -589824000,
      "17": 8525316096,
      "50": -23258636288,
      "51": -23258636288,
      "200": 13797565312,
      "204": 41392695936,
      "206": 41392695936,
      "207": 13797565312,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -638976000,
      "17": 9149644800,
      "50": -24597967872,
      "51": -24597967872,
      "200": 14242648064,
      "204": 42727944192,
      "206": 42727944192,
      "207": 14242648064,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -230031360,
      "17": 3265167360,
      "50": -8656655360,
      "51": -8656655360,
      "200": 4895910272,
      "204": 14687730816,
      "206": 14687730816,
      "207": 4895910272,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -743178240,
      "17": 10462887936,
      "50": -27374630912,
      "51": -27374630912,
      "200": 15132813568,
      "204": 45398440704,
      "206": 45398440704,
      "207": 15132813568,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -798228480,
      "17": 11151802368,
      "50": -28811962368,
      "51": -28811962368,
      "200": 15577896320,
      "204": 46733688960,
      "206": 46733688960,
      "207": 15577896320,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -285081600,
      "17": 3954081792,
      "50": -10093986816,
      "51": -10093986816,
      "200": 5340993024,
      "204": 16022979072,
      "206": 16022979072,
      "207": 5340993024,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -914227200,
      "17": 12594216960,
      "50": -31784625152,
      "51": -31784625152,
      "200": 16468061824,
      "204": 49404185472,
      "206": 49404185472,
      "207": 16468061824,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -975175680,
      "17": 13347717120,
      "50": -33319956480,
      "51": -33319956480,
      "200": 16913144576,
      "204": 50739433728,
      "206": 50739433728,
      "207": 16913144576,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -346030080,
      "17": 4707581952,
      "50": -11629318144,
      "51": -11629318144,
      "200": 5786075776,
      "204": 17358227328,
      "206": 17358227328,
      "207": 5786075776,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -1102970880,
      "17": 14919303168,
      "50": -36488619008,
      "51": -36488619008,
      "200": 17803310080,
      "204": 53409930240,
      "206": 53409930240,
      "207": 17803310080,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -37486592,
      "17": 631504896,
      "50": -2155997184,
      "51": -2155997184,
      "200": 1780331008,
      "204": 5340993024,
      "206": 5340993024,
      "207": 1780331008,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -656015360,
      "17": 10728407040,
      "50": -35377953792,
      "51": -35377953792,
      "200": 28040213376,
      "204": 84120640128,
      "206": 84120640128,
      "207": 28040213376,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -252313600,
      "17": 4018667520,
      "50": -12837983232,
      "51": -12837983232,
      "200": 9791820544,
      "204": 29375461632,
      "206": 29375461632,
      "207": 9791820544,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -288358400,
      "17": 4485120000,
      "50": -13915981824,
      "51": -13915981824,
      "200": 10236903296,
      "204": 30710709888,
      "206": 30710709888,
      "207": 10236903296,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -980418560,
      "17": 14926479360,
      "50": -45079941120,
      "51": -45079941120,
      "200": 32045958144,
      "204": 96137874432,
      "206": 96137874432,
      "207": 32045958144,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -73531392,
      "17": 1097957376,
      "50": -3233995776,
      "51": -3233995776,
      "200": 2225413760,
      "204": 6676241280,
      "206": 6676241280,
      "207": 2225413760,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -410910720,
      "17": 6028001280,
      "50": -17345977344,
      "51": -17345977344,
      "200": 11572151552,
      "204": 34716454656,
      "206": 34716454656,
      "207": 11572151552,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -72089600,
      "17": 1040547840,
      "50": -2929680384,
      "51": -2929680384,
      "200": 1897458048,
      "204": 5692374144,
      "206": 5692374144,
      "207": 1897458048,
      "1183": -238829355,
      "1216": -1432976130,
      "1234": -2865952260,
      "1237": -716488065,
      "1243": -955317420,
      "1244": -955317420,
      "1245": -2865952260,
      "1248": -2865952260,
      "1249": -716488065,
      "1250": -1432976130,
      "1251": -238829355
    },
    {
      "6": -504627200,
      "17": 7176192000,
      "50": -19795974144,
      "51": -19795974144,
      "200": 12462317056,
      "204": 37386951168,
      "206": 37386951168,
      "207": 12462317056,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -555089920,
      "17": 7786168320,
      "50": -21069972480,
      "51": -21069972480,
      "200": 12907399808,
      "204": 38722199424,
      "206": 38722199424,
      "207": 12907399808,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -364773376,
      "17": 5052039168,
      "50": -13425982464,
      "51": -13425982464,
      "200": 8011489536,
      "204": 24034468608,
      "206": 24034468608,
      "207": 8011489536,
      "1183": -907551549,
      "1216": -5445309294,
      "1234": -10890618588,
      "1237": -2722654647,
      "1243": -3630206196,
      "1244": -3630206196,
      "1245": -10890618588,
      "1248": -10890618588,
      "1249": -2722654647,
      "1250": -5445309294,
      "1251": -907551549
    },
    {
      "6": -28835840,
      "17": 394690560,
      "50": -1031129088,
      "51": -1031129088,
      "200": 599894144,
      "204": 1799682432,
      "206": 1799682432,
      "207": 599894144,
      "1183": -65764605,
      "1216": -394587630,
      "1234": -789175260,
      "1237": -197293815,
      "1243": -263058420,
      "1244": -263058420,
      "1245": -789175260,
      "1248": -789175260,
      "1249": -197293815,
      "1250": -394587630,
      "1251": -65764605
    },
    {
      "6": -720896000,
      "17": 9759621120,
      "50": -25087967232,
      "51": -25087967232,
      "200": 14242648064,
      "204": 42727944192,
      "206": 42727944192,
      "207": 14242648064,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -2342912000,
      "17": 31395840000,
      "50": -79477896192,
      "51": -79477896192,
      "200": 44063192448,
      "204": 132189577344,
      "206": 132189577344,
      "207": 44063192448,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -843448320,
      "17": 11194859520,
      "50": -27929963520,
      "51": -27929963520,
      "200": 15132813568,
      "204": 45398440704,
      "206": 45398440704,
      "207": 15132813568,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -181665792,
      "17": 2389671936,
      "50": -5879992320,
      "51": -5879992320,
      "200": 3115579264,
      "204": 9346737792,
      "206": 9346737792,
      "207": 3115579264,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -2926837760,
      "17": 38177341440,
      "50": -92707878912,
      "51": -92707878912,
      "200": 48068937216,
      "204": 144206811648,
      "206": 144206811648,
      "207": 48068937216,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -1045299200,
      "17": 13527121920,
      "50": -32437957632,
      "51": -32437957632,
      "200": 16468061824,
      "204": 49404185472,
      "206": 49404185472,
      "207": 16468061824,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1117388800,
      "17": 14352384000,
      "50": -34005955584,
      "51": -34005955584,
      "200": 16913144576,
      "204": 50739433728,
      "206": 50739433728,
      "207": 16913144576,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -3575644160,
      "17": 45604700160,
      "50": -106819860480,
      "51": -106819860480,
      "200": 52074681984,
      "204": 156224045952,
      "206": 156224045952,
      "207": 52074681984,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -253755392,
      "17": 3214934016,
      "50": -7447990272,
      "51": -7447990272,
      "200": 3560662016,
      "204": 10681986048,
      "206": 10681986048,
      "207": 3560662016,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -1348075520,
      "17": 16971694080,
      "50": -38905949184,
      "51": -38905949184,
      "200": 18248392832,
      "204": 54745178496,
      "206": 54745178496,
      "207": 18248392832,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -262406144,
      "17": 4104781824,
      "50": -12935983104,
      "51": -12935983104,
      "200": 9791820544,
      "204": 29375461632,
      "206": 29375461632,
      "207": 9791820544,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -302776320,
      "17": 4604723200,
      "50": -14046648320,
      "51": -14046648320,
      "200": 10236903296,
      "204": 30710709888,
      "206": 30710709888,
      "207": 10236903296,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -115343360,
      "17": 1710325760,
      "50": -5063326720,
      "51": -5063326720,
      "200": 3560662016,
      "204": 10681986048,
      "206": 10681986048,
      "207": 3560662016,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -392167424,
      "17": 5683544064,
      "50": -16365978624,
      "51": -16365978624,
      "200": 11127068800,
      "204": 33381206400,
      "206": 33381206400,
      "207": 11127068800,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -441188352,
      "17": 6262423552,
      "50": -17574643712,
      "51": -17574643712,
      "200": 11572151552,
      "204": 34716454656,
      "206": 34716454656,
      "207": 11572151552,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -164364288,
      "17": 2289205248,
      "50": -6271991808,
      "51": -6271991808,
      "200": 4005744768,
      "204": 12017234304,
      "206": 12017234304,
      "207": 4005744768,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -28835840,
      "17": 394690560,
      "50": -1057367040,
      "51": -1057367040,
      "200": 655911424,
      "204": 1967734272,
      "206": 1967734272,
      "207": 655911424,
      "1183": -79609785,
      "1216": -477658710,
      "1234": -955317420,
      "1237": -238829355,
      "1243": -318439140,
      "1244": -318439140,
      "1245": -955317420,
      "1248": -955317420,
      "1249": -238829355,
      "1250": -477658710,
      "1251": -79609785
    },
    {
      "6": -605552640,
      "17": 8156938240,
      "50": -21396638720,
      "51": -21396638720,
      "200": 12907399808,
      "204": 38722199424,
      "206": 38722199424,
      "207": 12907399808,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -222035968,
      "17": 2947022848,
      "50": -7578656768,
      "51": -7578656768,
      "200": 4450827520,
      "204": 13352482560,
      "206": 13352482560,
      "207": 4450827520,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -729546752,
      "17": 9551511552,
      "50": -24107968512,
      "51": -24107968512,
      "200": 13797565312,
      "204": 41392695936,
      "206": 41392695936,
      "207": 13797565312,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -34603008,
      "17": 447315968,
      "50": -1109244928,
      "51": -1109244928,
      "200": 619245568,
      "204": 1857736704,
      "206": 1857736704,
      "207": 619245568,
      "1183": -65764605,
      "1216": -394587630,
      "1234": -789175260,
      "1237": -197293815,
      "1243": -263058420,
      "1244": -263058420,
      "1245": -789175260,
      "1248": -789175260,
      "1249": -197293815,
      "1250": -394587630,
      "1251": -65764605
    },
    {
      "6": -288358400,
      "17": 3683778560,
      "50": -8983321600,
      "51": -8983321600,
      "200": 4895910272,
      "204": 14687730816,
      "206": 14687730816,
      "207": 4895910272,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -937164800,
      "17": 11840716800,
      "50": -28419962880,
      "51": -28419962880,
      "200": 15132813568,
      "204": 45398440704,
      "206": 45398440704,
      "207": 15132813568,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1012137984,
      "17": 12656410624,
      "50": -29922627584,
      "51": -29922627584,
      "200": 15577896320,
      "204": 46733688960,
      "206": 46733688960,
      "207": 15577896320,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -363331584,
      "17": 4499472384,
      "50": -10485986304,
      "51": -10485986304,
      "200": 5340993024,
      "204": 16022979072,
      "206": 16022979072,
      "207": 5340993024,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -1170735104,
      "17": 14366736384,
      "50": -33025956864,
      "51": -33025956864,
      "200": 16468061824,
      "204": 49404185472,
      "206": 49404185472,
      "207": 16468061824,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1254359040,
      "17": 15261368320,
      "50": -34626621440,
      "51": -34626621440,
      "200": 16913144576,
      "204": 50739433728,
      "206": 50739433728,
      "207": 16913144576,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -446955520,
      "17": 5394104320,
      "50": -12086650880,
      "51": -12086650880,
      "200": 5786075776,
      "204": 17358227328,
      "206": 17358227328,
      "207": 5786075776,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -1430257664,
      "17": 17129570304,
      "50": -37925950464,
      "51": -37925950464,
      "200": 17803310080,
      "204": 53409930240,
      "206": 53409930240,
      "207": 17803310080,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1522532352,
      "17": 18103140352,
      "50": -39624614912,
      "51": -39624614912,
      "200": 18248392832,
      "204": 54745178496,
      "206": 54745178496,
      "207": 18248392832,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -539230208,
      "17": 6367674368,
      "50": -13785315328,
      "51": -13785315328,
      "200": 6231158528,
      "204": 18693475584,
      "206": 18693475584,
      "207": 6231158528,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -119275520,
      "17": 1741422592,
      "50": -5095993344,
      "51": -5095993344,
      "200": 3560662016,
      "204": 10681986048,
      "206": 10681986048,
      "207": 3560662016,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -81788928,
      "17": 1162543104,
      "50": -3299329024,
      "51": -3299329024,
      "200": 2225413760,
      "204": 6676241280,
      "206": 6676241280,
      "207": 2225413760,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -463470592,
      "17": 6429868032,
      "50": -17737976832,
      "51": -17737976832,
      "200": 11572151552,
      "204": 34716454656,
      "206": 34716454656,
      "207": 11572151552,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -173801472,
      "17": 2358575104,
      "50": -6337325056,
      "51": -6337325056,
      "200": 4005744768,
      "204": 12017234304,
      "206": 12017234304,
      "207": 4005744768,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -582746112,
      "17": 7750287360,
      "50": -20318640128,
      "51": -20318640128,
      "200": 12462317056,
      "204": 37386951168,
      "206": 37386951168,
      "207": 12462317056,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -34078720,
      "17": 444923904,
      "50": -1139893248,
      "51": -1139893248,
      "200": 679336832,
      "204": 2038010496,
      "206": 2038010496,
      "207": 679336832,
      "1183": -79609785,
      "1216": -477658710,
      "1234": -955317420,
      "1237": -238829355,
      "1243": -318439140,
      "1244": -318439140,
      "1245": -955317420,
      "1248": -955317420,
      "1249": -238829355,
      "1250": -477658710,
      "1251": -79609785
    },
    {
      "6": -47710208,
      "17": 612368384,
      "50": -1535331328,
      "51": -1535331328,
      "200": 890165504,
      "204": 2670496512,
      "206": 2670496512,
      "207": 890165504,
      "1183": -100839061,
      "1216": -605034366,
      "1234": -1210068732,
      "1237": -302517183,
      "1243": -403356244,
      "1244": -403356244,
      "1245": -1210068732,
      "1248": -1210068732,
      "1249": -302517183,
      "1250": -605034366,
      "1251": -100839061
    },
    {
      "6": -787218432,
      "17": 9946202112,
      "50": -24434634752,
      "51": -24434634752,
      "200": 13797565312,
      "204": 41392695936,
      "206": 41392695936,
      "207": 13797565312,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -862191616,
      "17": 10735583232,
      "50": -25871966208,
      "51": -25871966208,
      "200": 14242648064,
      "204": 42727944192,
      "206": 42727944192,
      "207": 14242648064,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -13631488,
      "17": 167444480,
      "50": -396260352,
      "51": -396260352,
      "200": 212865664,
      "204": 638596992,
      "206": 638596992,
      "207": 212865664,
      "1183": -21921535,
      "1216": -131529210,
      "1234": -263058420,
      "1237": -65764605,
      "1243": -87686140,
      "1244": -87686140,
      "1245": -263058420,
      "1248": -263058420,
      "1249": -65764605,
      "1250": -131529210,
      "1251": -21921535
    },
    {
      "6": -1022361600,
      "17": 12400459776,
      "50": -28844628992,
      "51": -28844628992,
      "200": 15132813568,
      "204": 45398440704,
      "206": 45398440704,
      "207": 15132813568,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -221511680,
      "17": 2655191040,
      "50": -6075992064,
      "51": -6075992064,
      "200": 3115579264,
      "204": 9346737792,
      "206": 9346737792,
      "207": 3115579264,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -398721024,
      "17": 4726718464,
      "50": -10649319424,
      "51": -10649319424,
      "200": 5340993024,
      "204": 16022979072,
      "206": 16022979072,
      "207": 5340993024,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -1288175616,
      "17": 15113060352,
      "50": -33548622848,
      "51": -33548622848,
      "200": 16468061824,
      "204": 49404185472,
      "206": 49404185472,
      "207": 16468061824,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1383596032,
      "17": 16074670080,
      "50": -35181954048,
      "51": -35181954048,
      "200": 16913144576,
      "204": 50739433728,
      "206": 50739433728,
      "207": 16913144576,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -494141440,
      "17": 5688328192,
      "50": -12282650624,
      "51": -12282650624,
      "200": 5786075776,
      "204": 17358227328,
      "206": 17358227328,
      "207": 5786075776,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -316932096,
      "17": 3616800768,
      "50": -7709323264,
      "51": -7709323264,
      "200": 3560662016,
      "204": 10681986048,
      "206": 10681986048,
      "207": 3560662016,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -1690304512,
      "17": 19131727872,
      "50": -40277947392,
      "51": -40277947392,
      "200": 18248392832,
      "204": 54745178496,
      "206": 54745178496,
      "207": 18248392832,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -599785472,
      "17": 6736052224,
      "50": -14013981696,
      "51": -14013981696,
      "200": 6231158528,
      "204": 18693475584,
      "206": 18693475584,
      "207": 6231158528,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -1911816192,
      "17": 21313290240,
      "50": -43838609408,
      "51": -43838609408,
      "200": 19138558336,
      "204": 57415675008,
      "206": 57415675008,
      "207": 19138558336,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -477102080,
      "17": 6530334720,
      "50": -17835976704,
      "51": -17835976704,
      "200": 11572151552,
      "204": 34716454656,
      "206": 34716454656,
      "207": 11572151552,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1622147072,
      "17": 21643395072,
      "50": -57427924992,
      "51": -57427924992,
      "200": 36051702912,
      "204": 108155108736,
      "206": 108155108736,
      "207": 36051702912,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -608305152,
      "17": 7929692160,
      "50": -20481973248,
      "51": -20481973248,
      "200": 12462317056,
      "204": 37386951168,
      "206": 37386951168,
      "207": 12462317056,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -679870464,
      "17": 8676016128,
      "50": -21853971456,
      "51": -21853971456,
      "200": 12907399808,
      "204": 38722199424,
      "206": 38722199424,
      "207": 12907399808,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -119275520,
      "17": 1492647936,
      "50": -3672416256,
      "51": -3672416256,
      "200": 2108286720,
      "204": 6324860160,
      "206": 6324860160,
      "207": 2108286720,
      "1183": -238829355,
      "1216": -1432976130,
      "1234": -2865952260,
      "1237": -716488065,
      "1243": -955317420,
      "1244": -955317420,
      "1245": -2865952260,
      "1248": -2865952260,
      "1249": -716488065,
      "1250": -1432976130,
      "1251": -238829355
    },
    {
      "6": -834928640,
      "17": 10261954560,
      "50": -24695967744,
      "51": -24695967744,
      "200": 13797565312,
      "204": 41392695936,
      "206": 41392695936,
      "207": 13797565312,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -918421504,
      "17": 11101569024,
      "50": -26165965824,
      "51": -26165965824,
      "200": 14242648064,
      "204": 42727944192,
      "206": 42727944192,
      "207": 14242648064,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -3017670656,
      "17": 35916840960,
      "50": -83005891584,
      "51": -83005891584,
      "200": 44063192448,
      "204": 132189577344,
      "206": 132189577344,
      "207": 44063192448,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -47710208,
      "17": 559742976,
      "50": -1269737472,
      "51": -1269737472,
      "200": 657948416,
      "204": 1973845248,
      "206": 1973845248,
      "207": 657948416,
      "1183": -65764605,
      "1216": -394587630,
      "1234": -789175260,
      "1237": -197293815,
      "1243": -263058420,
      "1244": -263058420,
      "1245": -789175260,
      "1248": -789175260,
      "1249": -197293815,
      "1250": -394587630,
      "1251": -65764605
    },
    {
      "6": -1192755200,
      "17": 13806993408,
      "50": -30771959808,
      "51": -30771959808,
      "200": 15577896320,
      "204": 46733688960,
      "206": 46733688960,
      "207": 15577896320,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -3876454400,
      "17": 44312985600,
      "50": -97117873152,
      "51": -97117873152,
      "200": 48068937216,
      "204": 144206811648,
      "206": 144206811648,
      "207": 48068937216,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -1395523584,
      "17": 15766093824,
      "50": -34005955584,
      "51": -34005955584,
      "200": 16468061824,
      "204": 49404185472,
      "206": 49404185472,
      "207": 16468061824,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1502871552,
      "17": 16792289280,
      "50": -35671953408,
      "51": -35671953408,
      "200": 16913144576,
      "204": 50739433728,
      "206": 50739433728,
      "207": 16913144576,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -4842586112,
      "17": 53548744704,
      "50": -112111853568,
      "51": -112111853568,
      "200": 52074681984,
      "204": 156224045952,
      "206": 156224045952,
      "207": 52074681984,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -1729495040,
      "17": 18937970688,
      "50": -39101948928,
      "51": -39101948928,
      "200": 17803310080,
      "204": 53409930240,
      "206": 53409930240,
      "207": 17803310080,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1848770560,
      "17": 20057456640,
      "50": -40865946624,
      "51": -40865946624,
      "200": 18248392832,
      "204": 54745178496,
      "206": 54745178496,
      "207": 18248392832,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -5916065792,
      "17": 63624118272,
      "50": -127987832832,
      "51": -127987832832,
      "200": 56080426752,
      "204": 168241280256,
      "206": 168241280256,
      "207": 56080426752,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -2099249152,
      "17": 22389719040,
      "50": -44491941888,
      "51": -44491941888,
      "200": 19138558336,
      "204": 57415675008,
      "206": 57415675008,
      "207": 19138558336,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -2230452224,
      "17": 23602495488,
      "50": -46353939456,
      "51": -46353939456,
      "200": 19583641088,
      "204": 58750923264,
      "206": 58750923264,
      "207": 19583641088,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -623902720,
      "17": 8037335040,
      "50": -20579973120,
      "51": -20579973120,
      "200": 12462317056,
      "204": 37386951168,
      "206": 37386951168,
      "207": 12462317056,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -701890560,
      "17": 8824324096,
      "50": -21984637952,
      "51": -21984637952,
      "200": 12907399808,
      "204": 38722199424,
      "206": 38722199424,
      "207": 12907399808,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -261488640,
      "17": 3214934016,
      "50": -7807323136,
      "51": -7807323136,
      "200": 4450827520,
      "204": 13352482560,
      "206": 13352482560,
      "207": 4450827520,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -45875200,
      "17": 552566784,
      "50": -1310103552,
      "51": -1310103552,
      "200": 726187648,
      "204": 2178562944,
      "206": 2178562944,
      "207": 726187648,
      "1183": -79609785,
      "1216": -477658710,
      "1234": -955317420,
      "1237": -238829355,
      "1243": -318439140,
      "1244": -318439140,
      "1245": -955317420,
      "1248": -955317420,
      "1249": -238829355,
      "1250": -477658710,
      "1251": -79609785
    },
    {
      "6": -963379200,
      "17": 11386224640,
      "50": -26394632192,
      "51": -26394632192,
      "200": 14242648064,
      "204": 42727944192,
      "206": 42727944192,
      "207": 14242648064,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -353239040,
      "17": 4102389760,
      "50": -9309987840,
      "51": -9309987840,
      "200": 4895910272,
      "204": 14687730816,
      "206": 14687730816,
      "207": 4895910272,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -1160642560,
      "17": 13261602816,
      "50": -29497961472,
      "51": -29497961472,
      "200": 15132813568,
      "204": 45398440704,
      "206": 45398440704,
      "207": 15132813568,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -55050240,
      "17": 619544576,
      "50": -1352114176,
      "51": -1352114176,
      "200": 677299840,
      "204": 2031899520,
      "206": 2031899520,
      "207": 677299840,
      "1183": -65764605,
      "1216": -394587630,
      "1234": -789175260,
      "1237": -197293815,
      "1243": -263058420,
      "1244": -263058420,
      "1245": -789175260,
      "1248": -789175260,
      "1249": -197293815,
      "1250": -394587630,
      "1251": -65764605
    },
    {
      "6": -458752000,
      "17": 5090312192,
      "50": -10910652416,
      "51": -10910652416,
      "200": 5340993024,
      "204": 16022979072,
      "206": 16022979072,
      "207": 5340993024,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -1490944000,
      "17": 16325836800,
      "50": -34397955072,
      "51": -34397955072,
      "200": 16468061824,
      "204": 49404185472,
      "206": 49404185472,
      "207": 16468061824,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1610219520,
      "17": 17414225920,
      "50": -36096619520,
      "51": -36096619520,
      "200": 16913144576,
      "204": 50739433728,
      "206": 50739433728,
      "207": 16913144576,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -578027520,
      "17": 6178701312,
      "50": -12609316864,
      "51": -12609316864,
      "200": 5786075776,
      "204": 17358227328,
      "206": 17358227328,
      "207": 5786075776,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -1862533120,
      "17": 19691470848,
      "50": -39591948288,
      "51": -39591948288,
      "200": 17803310080,
      "204": 53409930240,
      "206": 53409930240,
      "207": 17803310080,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1995571200,
      "17": 20880326656,
      "50": -41388612608,
      "51": -41388612608,
      "200": 18248392832,
      "204": 54745178496,
      "206": 54745178496,
      "207": 18248392832,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -711065600,
      "17": 7367557120,
      "50": -14405981184,
      "51": -14405981184,
      "200": 6231158528,
      "204": 18693475584,
      "206": 18693475584,
      "207": 6231158528,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -2275409920,
      "17": 23358504960,
      "50": -45079941120,
      "51": -45079941120,
      "200": 19138558336,
      "204": 57415675008,
      "206": 57415675008,
      "207": 19138558336,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -2422210560,
      "17": 24647827456,
      "50": -46974605312,
      "51": -46974605312,
      "200": 19583641088,
      "204": 58750923264,
      "206": 58750923264,
      "207": 19583641088,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -857866240,
      "17": 8656879616,
      "50": -16300645376,
      "51": -16300645376,
      "200": 6676241280,
      "204": 20028723840,
      "206": 20028723840,
      "207": 6676241280,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -53477376,
      "17": 650641408,
      "50": -1567997952,
      "51": -1567997952,
      "200": 890165504,
      "204": 2670496512,
      "206": 2670496512,
      "207": 890165504,
      "1183": -100839061,
      "1216": -605034366,
      "1234": -1210068732,
      "1237": -302517183,
      "1243": -403356244,
      "1244": -403356244,
      "1245": -1210068732,
      "1248": -1210068732,
      "1249": -302517183,
      "1250": -605034366,
      "1251": -100839061
    },
    {
      "6": -896532480,
      "17": 10656645120,
      "50": -25022633984,
      "51": -25022633984,
      "200": 13797565312,
      "204": 41392695936,
      "206": 41392695936,
      "207": 13797565312,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -52428800,
      "17": 609976320,
      "50": -1397787648,
      "51": -1397787648,
      "200": 749613056,
      "204": 2248839168,
      "206": 2248839168,
      "207": 749613056,
      "1183": -79609785,
      "1216": -477658710,
      "1234": -955317420,
      "1237": -238829355,
      "1243": -318439140,
      "1244": -318439140,
      "1245": -955317420,
      "1248": -955317420,
      "1249": -238829355,
      "1250": -477658710,
      "1251": -79609785
    },
    {
      "6": -367001600,
      "17": 4186112000,
      "50": -9375321088,
      "51": -9375321088,
      "200": 4895910272,
      "204": 14687730816,
      "206": 14687730816,
      "207": 4895910272,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -1211105280,
      "17": 13563002880,
      "50": -29726627840,
      "51": -29726627840,
      "200": 15132813568,
      "204": 45398440704,
      "206": 45398440704,
      "207": 15132813568,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -265289728,
      "17": 2920710144,
      "50": -6271991808,
      "51": -6271991808,
      "200": 3115579264,
      "204": 9346737792,
      "206": 9346737792,
      "207": 3115579264,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -20971520,
      "17": 227246080,
      "50": -478637056,
      "51": -478637056,
      "200": 232217088,
      "204": 696651264,
      "206": 696651264,
      "207": 232217088,
      "1183": -21921535,
      "1216": -131529210,
      "1234": -263058420,
      "1237": -65764605,
      "1243": -87686140,
      "1244": -87686140,
      "1245": -263058420,
      "1248": -263058420,
      "1249": -65764605,
      "1250": -131529210,
      "1251": -21921535
    },
    {
      "6": -1572864000,
      "17": 16792289280,
      "50": -34724621312,
      "51": -34724621312,
      "200": 16468061824,
      "204": 49404185472,
      "206": 49404185472,
      "207": 16468061824,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1703936000,
      "17": 17940480000,
      "50": -36455952384,
      "51": -36455952384,
      "200": 16913144576,
      "204": 50739433728,
      "206": 50739433728,
      "207": 16913144576,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -613416960,
      "17": 6374850560,
      "50": -12739983360,
      "51": -12739983360,
      "200": 5786075776,
      "204": 17358227328,
      "206": 17358227328,
      "207": 5786075776,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -396361728,
      "17": 4068900864,
      "50": -8003322880,
      "51": -8003322880,
      "200": 3560662016,
      "204": 10681986048,
      "206": 10681986048,
      "207": 3560662016,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -2128609280,
      "17": 21600337920,
      "50": -41845945344,
      "51": -41845945344,
      "200": 18248392832,
      "204": 54745178496,
      "206": 54745178496,
      "207": 18248392832,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -760217600,
      "17": 7630684160,
      "50": -14569314304,
      "51": -14569314304,
      "200": 6231158528,
      "204": 18693475584,
      "206": 18693475584,
      "207": 6231158528,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -2437939200,
      "17": 24219648000,
      "50": -45602607104,
      "51": -45602607104,
      "200": 19138558336,
      "204": 57415675008,
      "206": 57415675008,
      "207": 19138558336,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -2600468480,
      "17": 25583124480,
      "50": -47529937920,
      "51": -47529937920,
      "200": 19583641088,
      "204": 58750923264,
      "206": 58750923264,
      "207": 19583641088,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -184549376,
      "17": 1798832128,
      "50": -3299329024,
      "51": -3299329024,
      "200": 1335248256,
      "204": 4005744768,
      "206": 4005744768,
      "207": 1335248256,
      "1183": -100839061,
      "1216": -605034366,
      "1234": -1210068732,
      "1237": -302517183,
      "1243": -403356244,
      "1244": -403356244,
      "1245": -1210068732,
      "1248": -1210068732,
      "1249": -302517183,
      "1250": -605034366,
      "1251": -100839061
    },
    {
      "6": -2941255680,
      "17": 28417720320,
      "50": -51482599424,
      "51": -51482599424,
      "200": 20473806592,
      "204": 61421419776,
      "206": 61421419776,
      "207": 20473806592,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1016070144,
      "17": 11711545344,
      "50": -26655965184,
      "51": -26655965184,
      "200": 14242648064,
      "204": 42727944192,
      "206": 42727944192,
      "207": 14242648064,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -178257920,
      "17": 2009333760,
      "50": -4461573120,
      "51": -4461573120,
      "200": 2319115392,
      "204": 6957346176,
      "206": 6957346176,
      "207": 2319115392,
      "1183": -238829355,
      "1216": -1432976130,
      "1234": -2865952260,
      "1237": -716488065,
      "1243": -955317420,
      "1244": -955317420,
      "1245": -2865952260,
      "1248": -2865952260,
      "1249": -716488065,
      "1250": -1432976130,
      "1251": -238829355
    },
    {
      "6": -1247805440,
      "17": 13778288640,
      "50": -29889960960,
      "51": -29889960960,
      "200": 15132813568,
      "204": 45398440704,
      "206": 45398440704,
      "207": 15132813568,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1372585984,
      "17": 14869069824,
      "50": -31555958784,
      "51": -31555958784,
      "200": 15577896320,
      "204": 46733688960,
      "206": 46733688960,
      "207": 15577896320,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -4509925376,
      "17": 47994372096,
      "50": -99763869696,
      "51": -99763869696,
      "200": 48068937216,
      "204": 144206811648,
      "206": 144206811648,
      "207": 48068937216,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -71303168,
      "17": 746323968,
      "50": -1521128448,
      "51": -1521128448,
      "200": 716002688,
      "204": 2148008064,
      "206": 2148008064,
      "207": 716002688,
      "1183": -65764605,
      "1216": -394587630,
      "1234": -789175260,
      "1237": -197293815,
      "1243": -263058420,
      "1244": -263058420,
      "1245": -789175260,
      "1248": -789175260,
      "1249": -197293815,
      "1250": -394587630,
      "1251": -65764605
    },
    {
      "6": -1782579200,
      "17": 18371051520,
      "50": -36749952000,
      "51": -36749952000,
      "200": 16913144576,
      "204": 50739433728,
      "206": 50739433728,
      "207": 16913144576,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -5793382400,
      "17": 58844774400,
      "50": -115639848960,
      "51": -115639848960,
      "200": 52074681984,
      "204": 156224045952,
      "206": 156224045952,
      "207": 52074681984,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -2085617664,
      "17": 20897071104,
      "50": -40375947264,
      "51": -40375947264,
      "200": 17803310080,
      "204": 53409930240,
      "206": 53409930240,
      "207": 17803310080,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -2246049792,
      "17": 22217490432,
      "50": -42237944832,
      "51": -42237944832,
      "200": 18248392832,
      "204": 54745178496,
      "206": 54745178496,
      "207": 18248392832,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -7237271552,
      "17": 70728548352,
      "50": -132397827072,
      "51": -132397827072,
      "200": 56080426752,
      "204": 168241280256,
      "206": 168241280256,
      "207": 56080426752,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -2584739840,
      "17": 24973148160,
      "50": -46059939840,
      "51": -46059939840,
      "200": 19138558336,
      "204": 57415675008,
      "206": 57415675008,
      "207": 19138558336,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -2762997760,
      "17": 26408386560,
      "50": -48019937280,
      "51": -48019937280,
      "200": 19583641088,
      "204": 58750923264,
      "206": 58750923264,
      "207": 19583641088,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -8841592832,
      "17": 83645693952,
      "50": -150037804032,
      "51": -150037804032,
      "200": 60086171520,
      "204": 180258514560,
      "206": 180258514560,
      "207": 60086171520,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -3137339392,
      "17": 29393682432,
      "50": -52037932032,
      "51": -52037932032,
      "200": 20473806592,
      "204": 61421419776,
      "206": 61421419776,
      "207": 20473806592,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -3333423104,
      "17": 30943739904,
      "50": -54095929344,
      "51": -54095929344,
      "200": 20918889344,
      "204": 62756668032,
      "206": 62756668032,
      "207": 20918889344,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -66846720,
      "17": 731971584,
      "50": -1578313728,
      "51": -1578313728,
      "200": 796463872,
      "204": 2389391616,
      "206": 2389391616,
      "207": 796463872,
      "1183": -79609785,
      "1216": -477658710,
      "1234": -955317420,
      "1237": -238829355,
      "1243": -318439140,
      "1244": -318439140,
      "1245": -955317420,
      "1248": -955317420,
      "1249": -238829355,
      "1250": -477658710,
      "1251": -79609785
    },
    {
      "6": -280756224,
      "17": 3009216512,
      "50": -6337325056,
      "51": -6337325056,
      "200": 3115579264,
      "204": 9346737792,
      "206": 9346737792,
      "207": 3115579264,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -514719744,
      "17": 5408456704,
      "50": -11139318784,
      "51": -11139318784,
      "200": 5340993024,
      "204": 16022979072,
      "206": 16022979072,
      "207": 5340993024,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -1691222016,
      "17": 17445322752,
      "50": -35181954048,
      "51": -35181954048,
      "200": 16468061824,
      "204": 49404185472,
      "206": 49404185472,
      "207": 16468061824,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -80216064,
      "17": 813301760,
      "50": -1607766016,
      "51": -1607766016,
      "200": 735354112,
      "204": 2206062336,
      "206": 2206062336,
      "207": 735354112,
      "1183": -65764605,
      "1216": -394587630,
      "1234": -789175260,
      "1237": -197293815,
      "1243": -263058420,
      "1244": -263058420,
      "1245": -789175260,
      "1248": -789175260,
      "1249": -197293815,
      "1250": -394587630,
      "1251": -65764605
    },
    {
      "6": -668467200,
      "17": 6669074432,
      "50": -12935983104,
      "51": -12935983104,
      "200": 5786075776,
      "204": 17358227328,
      "206": 17358227328,
      "207": 5786075776,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -434503680,
      "17": 4269834240,
      "50": -8133989376,
      "51": -8133989376,
      "200": 3560662016,
      "204": 10681986048,
      "206": 10681986048,
      "207": 3560662016,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -2346319872,
      "17": 22731784192,
      "50": -42564611072,
      "51": -42564611072,
      "200": 18248392832,
      "204": 54745178496,
      "206": 54745178496,
      "207": 18248392832,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -842268672,
      "17": 8051687424,
      "50": -14830647296,
      "51": -14830647296,
      "200": 6231158528,
      "204": 18693475584,
      "206": 18693475584,
      "207": 6231158528,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -2713976832,
      "17": 25619005440,
      "50": -46451939328,
      "51": -46451939328,
      "200": 19138558336,
      "204": 57415675008,
      "206": 57415675008,
      "207": 19138558336,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -2907832320,
      "17": 27123613696,
      "50": -48444603392,
      "51": -48444603392,
      "200": 19583641088,
      "204": 58750923264,
      "206": 58750923264,
      "207": 19583641088,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -207224832,
      "17": 1911259136,
      "50": -3364662272,
      "51": -3364662272,
      "200": 1335248256,
      "204": 4005744768,
      "206": 4005744768,
      "207": 1335248256,
      "1183": -100839061,
      "1216": -605034366,
      "1234": -1210068732,
      "1237": -302517183,
      "1243": -403356244,
      "1244": -403356244,
      "1245": -1210068732,
      "1248": -1210068732,
      "1249": -302517183,
      "1250": -605034366,
      "1251": -100839061
    },
    {
      "6": -3315597312,
      "17": 30254825472,
      "50": -52527931392,
      "51": -52527931392,
      "200": 20473806592,
      "204": 61421419776,
      "206": 61421419776,
      "207": 20473806592,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -3529506816,
      "17": 31881428992,
      "50": -54618595328,
      "51": -54618595328,
      "200": 20918889344,
      "204": 62756668032,
      "206": 62756668032,
      "207": 20918889344,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1250033664,
      "17": 11182899200,
      "50": -18913975296,
      "51": -18913975296,
      "200": 7121324032,
      "204": 21363972096,
      "206": 21363972096,
      "207": 7121324032,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -27525120,
      "17": 287047680,
      "50": -587999232,
      "51": -587999232,
      "200": 281104896,
      "204": 843314688,
      "206": 843314688,
      "207": 281104896,
      "1183": -26536595,
      "1216": -159219570,
      "1234": -318439140,
      "1237": -79609785,
      "1243": -106146380,
      "1244": -106146380,
      "1245": -318439140,
      "1248": -318439140,
      "1249": -79609785,
      "1250": -159219570,
      "1251": -26536595
    },
    {
      "6": -1725825024,
      "17": 17631903744,
      "50": -35312620544,
      "51": -35312620544,
      "200": 16468061824,
      "204": 49404185472,
      "206": 49404185472,
      "207": 16468061824,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1890189312,
      "17": 18945146880,
      "50": -37141951488,
      "51": -37141951488,
      "200": 16913144576,
      "204": 50739433728,
      "206": 50739433728,
      "207": 16913144576,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -29884416,
      "17": 294223872,
      "50": -565274624,
      "51": -565274624,
      "200": 251568512,
      "204": 754705536,
      "206": 754705536,
      "207": 251568512,
      "1183": -21921535,
      "1216": -131529210,
      "1234": -263058420,
      "1237": -65764605,
      "1243": -87686140,
      "1244": -87686140,
      "1245": -263058420,
      "1248": -263058420,
      "1249": -65764605,
      "1250": -131529210,
      "1251": -21921535
    },
    {
      "6": -2241331200,
      "17": 21700804608,
      "50": -40898613248,
      "51": -40898613248,
      "200": 17803310080,
      "204": 53409930240,
      "206": 53409930240,
      "207": 17803310080,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -2428108800,
      "17": 23143219200,
      "50": -42825944064,
      "51": -42825944064,
      "200": 18248392832,
      "204": 54745178496,
      "206": 54745178496,
      "207": 18248392832,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -874119168,
      "17": 8209563648,
      "50": -14928647168,
      "51": -14928647168,
      "200": 6231158528,
      "204": 18693475584,
      "206": 18693475584,
      "207": 6231158528,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -2824077312,
      "17": 26157219840,
      "50": -46778605568,
      "51": -46778605568,
      "200": 19138558336,
      "204": 57415675008,
      "206": 57415675008,
      "207": 19138558336,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -3033268224,
      "17": 27728805888,
      "50": -48803936256,
      "51": -48803936256,
      "200": 19583641088,
      "204": 58750923264,
      "206": 58750923264,
      "207": 19583641088,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1083310080,
      "17": 9781149696,
      "50": -16953977856,
      "51": -16953977856,
      "200": 6676241280,
      "204": 20028723840,
      "206": 20028723840,
      "207": 6676241280,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -3474063360,
      "17": 31001149440,
      "50": -52952597504,
      "51": -52952597504,
      "200": 20473806592,
      "204": 61421419776,
      "206": 61421419776,
      "207": 20473806592,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -3705667584,
      "17": 32701906944,
      "50": -55075928064,
      "51": -55075928064,
      "200": 20918889344,
      "204": 62756668032,
      "206": 62756668032,
      "207": 20918889344,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1314914304,
      "17": 11481907200,
      "50": -19077308416,
      "51": -19077308416,
      "200": 7121324032,
      "204": 21363972096,
      "206": 21363972096,
      "207": 7121324032,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -4191289344,
      "17": 36232593408,
      "50": -59420589056,
      "51": -59420589056,
      "200": 21809054848,
      "204": 65427164544,
      "206": 65427164544,
      "207": 21809054848,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -100925440,
      "17": 1004666880,
      "50": -1959997440,
      "51": -1959997440,
      "200": 890165504,
      "204": 2670496512,
      "206": 2670496512,
      "207": 890165504,
      "1183": -79609785,
      "1216": -477658710,
      "1234": -955317420,
      "1237": -238829355,
      "1243": -318439140,
      "1244": -318439140,
      "1245": -955317420,
      "1248": -955317420,
      "1249": -238829355,
      "1250": -477658710,
      "1251": -79609785
    },
    {
      "6": -331612160,
      "17": 3236462592,
      "50": -6179149824,
      "51": -6179149824,
      "200": 2740772736,
      "204": 8222318208,
      "206": 8222318208,
      "207": 2740772736,
      "1183": -238829355,
      "1216": -1432976130,
      "1234": -2865952260,
      "1237": -716488065,
      "1243": -955317420,
      "1244": -955317420,
      "1245": -2865952260,
      "1248": -2865952260,
      "1249": -716488065,
      "1250": -1432976130,
      "1251": -238829355
    },
    {
      "6": -5242880,
      "17": 50233344,
      "50": -93963264,
      "51": -93963264,
      "200": 40739840,
      "204": 122219520,
      "206": 122219520,
      "207": 40739840,
      "1183": -3461295,
      "1216": -20767770,
      "1234": -41535540,
      "1237": -10383885,
      "1243": -13845180,
      "1244": -13845180,
      "1245": -41535540,
      "1248": -41535540,
      "1249": -10383885,
      "1250": -20767770,
      "1251": -3461295
    },
    {
      "6": -131072000,
      "17": 1234305024,
      "50": -2264312832,
      "51": -2264312832,
      "200": 960441728,
      "204": 2881325184,
      "206": 2881325184,
      "207": 960441728,
      "1183": -79609785,
      "1216": -477658710,
      "1234": -955317420,
      "1237": -238829355,
      "1243": -318439140,
      "1244": -318439140,
      "1245": -955317420,
      "1248": -955317420,
      "1249": -238829355,
      "1250": -477658710,
      "1251": -79609785
    },
    {
      "6": -425984000,
      "17": 3946905600,
      "50": -7107569664,
      "51": -7107569664,
      "200": 2951601408,
      "204": 8854804224,
      "206": 8854804224,
      "207": 2951601408,
      "1183": -238829355,
      "1216": -1432976130,
      "1234": -2865952260,
      "1237": -716488065,
      "1243": -955317420,
      "1244": -955317420,
      "1245": -2865952260,
      "1248": -2865952260,
      "1249": -716488065,
      "1250": -1432976130,
      "1251": -238829355
    },
    {
      "6": -153354240,
      "17": 1399357440,
      "50": -2475786240,
      "51": -2475786240,
      "200": 1007292544,
      "204": 3021877632,
      "206": 3021877632,
      "207": 1007292544,
      "1183": -79609785,
      "1216": -477658710,
      "1234": -955317420,
      "1237": -238829355,
      "1243": -318439140,
      "1244": -318439140,
      "1245": -955317420,
      "1248": -955317420,
      "1249": -238829355,
      "1250": -477658710,
      "1251": -79609785
    },
    {
      "6": -165150720,
      "17": 1485471744,
      "50": -2584101888,
      "51": -2584101888,
      "200": 1030717952,
      "204": 3092153856,
      "206": 3092153856,
      "207": 1030717952,
      "1183": -79609785,
      "1216": -477658710,
      "1234": -955317420,
      "1237": -238829355,
      "1243": -318439140,
      "1244": -318439140,
      "1245": -955317420,
      "1248": -955317420,
      "1249": -238829355,
      "1250": -477658710,
      "1251": -79609785
    },
    {
      "6": -532152320,
      "17": 4721934336,
      "50": -8082410496,
      "51": -8082410496,
      "200": 3162430080,
      "204": 9487290240,
      "206": 9487290240,
      "207": 3162430080,
      "1183": -238829355,
      "1216": -1432976130,
      "1234": -2865952260,
      "1237": -716488065,
      "1243": -955317420,
      "1244": -955317420,
      "1245": -2865952260,
      "1248": -2865952260,
      "1249": -716488065,
      "1250": -1432976130,
      "1251": -238829355
    },
    {
      "6": -190054400,
      "17": 1664876544,
      "50": -2805891072,
      "51": -2805891072,
      "200": 1077568768,
      "204": 3232706304,
      "206": 3232706304,
      "207": 1077568768,
      "1183": -79609785,
      "1216": -477658710,
      "1234": -955317420,
      "1237": -238829355,
      "1243": -318439140,
      "1244": -318439140,
      "1245": -955317420,
      "1248": -955317420,
      "1249": -238829355,
      "1250": -477658710,
      "1251": -79609785
    },
    {
      "6": -203161600,
      "17": 1758167040,
      "50": -2919364608,
      "51": -2919364608,
      "200": 1100994176,
      "204": 3302982528,
      "206": 3302982528,
      "207": 1100994176,
      "1183": -79609785,
      "1216": -477658710,
      "1234": -955317420,
      "1237": -238829355,
      "1243": -318439140,
      "1244": -318439140,
      "1245": -955317420,
      "1248": -955317420,
      "1249": -238829355,
      "1250": -477658710,
      "1251": -79609785
    },
    {
      "6": -650117120,
      "17": 5561548800,
      "50": -9103672320,
      "51": -9103672320,
      "200": 3373258752,
      "204": 10119776256,
      "206": 10119776256,
      "207": 3373258752,
      "1183": -238829355,
      "1216": -1432976130,
      "1234": -2865952260,
      "1237": -716488065,
      "1243": -955317420,
      "1244": -955317420,
      "1245": -2865952260,
      "1248": -2865952260,
      "1249": -716488065,
      "1250": -1432976130,
      "1251": -238829355
    },
    {
      "6": -230686720,
      "17": 1951924224,
      "50": -3151469568,
      "51": -3151469568,
      "200": 1147844992,
      "204": 3443534976,
      "206": 3443534976,
      "207": 1147844992,
      "1183": -79609785,
      "1216": -477658710,
      "1234": -955317420,
      "1237": -238829355,
      "1243": -318439140,
      "1244": -318439140,
      "1245": -955317420,
      "1248": -955317420,
      "1249": -238829355,
      "1250": -477658710,
      "1251": -79609785
    },
    {
      "6": -245104640,
      "17": 2052390912,
      "50": -3270100992,
      "51": -3270100992,
      "200": 1171270400,
      "204": 3513811200,
      "206": 3513811200,
      "207": 1171270400,
      "1183": -79609785,
      "1216": -477658710,
      "1234": -955317420,
      "1237": -238829355,
      "1243": -318439140,
      "1244": -318439140,
      "1245": -955317420,
      "1248": -955317420,
      "1249": -238829355,
      "1250": -477658710,
      "1251": -79609785
    },
    {
      "6": -464257024,
      "17": 4420534272,
      "50": -8231989248,
      "51": -8231989248,
      "200": 3560662016,
      "204": 10681986048,
      "206": 10681986048,
      "207": 3560662016,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -110100480,
      "17": 1028587520,
      "50": -1876200448,
      "51": -1876200448,
      "200": 793408384,
      "204": 2380225152,
      "206": 2380225152,
      "207": 793408384,
      "1183": -65764605,
      "1216": -394587630,
      "1234": -789175260,
      "1237": -197293815,
      "1243": -263058420,
      "1244": -263058420,
      "1245": -789175260,
      "1248": -789175260,
      "1249": -197293815,
      "1250": -394587630,
      "1251": -65764605
    },
    {
      "6": -917504000,
      "17": 8420065280,
      "50": -15059313664,
      "51": -15059313664,
      "200": 6231158528,
      "204": 18693475584,
      "206": 18693475584,
      "207": 6231158528,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -2981888000,
      "17": 26910720000,
      "50": -47235938304,
      "51": -47235938304,
      "200": 19138558336,
      "204": 57415675008,
      "206": 57415675008,
      "207": 19138558336,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -3220439040,
      "17": 28609085440,
      "50": -49326602240,
      "51": -49326602240,
      "200": 19583641088,
      "204": 58750923264,
      "206": 58750923264,
      "207": 19583641088,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -231211008,
      "17": 2023686144,
      "50": -3429995520,
      "51": -3429995520,
      "200": 1335248256,
      "204": 4005744768,
      "206": 4005744768,
      "207": 1335248256,
      "1183": -100839061,
      "1216": -605034366,
      "1234": -1210068732,
      "1237": -302517183,
      "1243": -403356244,
      "1244": -403356244,
      "1245": -1210068732,
      "1248": -1210068732,
      "1249": -302517183,
      "1250": -605034366,
      "1251": -100839061
    },
    {
      "6": -3725066240,
      "17": 32149340160,
      "50": -53605929984,
      "51": -53605929984,
      "200": 20473806592,
      "204": 61421419776,
      "206": 61421419776,
      "207": 20473806592,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -3991142400,
      "17": 33991229440,
      "50": -55794593792,
      "51": -55794593792,
      "200": 20918889344,
      "204": 62756668032,
      "206": 62756668032,
      "207": 20918889344,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1422131200,
      "17": 11960320000,
      "50": -19338641408,
      "51": -19338641408,
      "200": 7121324032,
      "204": 21363972096,
      "206": 21363972096,
      "207": 7121324032,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -4550819840,
      "17": 37818531840,
      "50": -60269921280,
      "51": -60269921280,
      "200": 21809054848,
      "204": 65427164544,
      "206": 65427164544,
      "207": 21809054848,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -968884224,
      "17": 7960788992,
      "50": -12511316992,
      "51": -12511316992,
      "200": 4450827520,
      "204": 13352482560,
      "206": 13352482560,
      "207": 4450827520,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -1715732480,
      "17": 13945733120,
      "50": -21625305088,
      "51": -21625305088,
      "200": 7566406784,
      "204": 22699220352,
      "206": 22699220352,
      "207": 7566406784,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -40370176,
      "17": 368377856,
      "50": -656173056,
      "51": -656173056,
      "200": 270919936,
      "204": 812759808,
      "206": 812759808,
      "207": 270919936,
      "1183": -21921535,
      "1216": -131529210,
      "1234": -263058420,
      "1237": -65764605,
      "1243": -87686140,
      "1244": -87686140,
      "1245": -263058420,
      "1248": -263058420,
      "1249": -65764605,
      "1250": -131529210,
      "1251": -21921535
    },
    {
      "6": -3027763200,
      "17": 27126005760,
      "50": -47366604800,
      "51": -47366604800,
      "200": 19138558336,
      "204": 57415675008,
      "206": 57415675008,
      "207": 19138558336,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -3280076800,
      "17": 28884172800,
      "50": -49489935360,
      "51": -49489935360,
      "200": 19583641088,
      "204": 58750923264,
      "206": 58750923264,
      "207": 19583641088,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1180827648,
      "17": 10230857728,
      "50": -17215310848,
      "51": -17215310848,
      "200": 6676241280,
      "204": 20028723840,
      "206": 20028723840,
      "207": 6676241280,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -3814981632,
      "17": 32551206912,
      "50": -53834596352,
      "51": -53834596352,
      "200": 20473806592,
      "204": 61421419776,
      "206": 61421419776,
      "207": 20473806592,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -4097572864,
      "17": 34460073984,
      "50": -56055926784,
      "51": -56055926784,
      "200": 20918889344,
      "204": 62756668032,
      "206": 62756668032,
      "207": 20918889344,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1463418880,
      "17": 12139724800,
      "50": -19436641280,
      "51": -19436641280,
      "200": 7121324032,
      "204": 21363972096,
      "206": 21363972096,
      "207": 7121324032,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -4693032960,
      "17": 38428508160,
      "50": -60596587520,
      "51": -60596587520,
      "200": 21809054848,
      "204": 65427164544,
      "206": 65427164544,
      "207": 21809054848,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -5005901824,
      "17": 40488075264,
      "50": -62915917824,
      "51": -62915917824,
      "200": 22254137600,
      "204": 66762412800,
      "206": 66762412800,
      "207": 22254137600,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1776287744,
      "17": 14199291904,
      "50": -21755971584,
      "51": -21755971584,
      "200": 7566406784,
      "204": 22699220352,
      "206": 22699220352,
      "207": 7566406784,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -5661917184,
      "17": 44757909504,
      "50": -67652578304,
      "51": -67652578304,
      "200": 23144303104,
      "204": 69432909312,
      "206": 69432909312,
      "207": 23144303104,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -144179200,
      "17": 1263009792,
      "50": -2155997184,
      "51": -2155997184,
      "200": 851462656,
      "204": 2554387968,
      "206": 2554387968,
      "207": 851462656,
      "1183": -65764605,
      "1216": -394587630,
      "1234": -789175260,
      "1237": -197293815,
      "1243": -263058420,
      "1244": -263058420,
      "1245": -789175260,
      "1248": -789175260,
      "1249": -197293815,
      "1250": -394587630,
      "1251": -65764605
    },
    {
      "6": -2155479040,
      "17": 18550456320,
      "50": -31065959424,
      "51": -31065959424,
      "200": 12017234304,
      "204": 36051702912,
      "206": 36051702912,
      "207": 12017234304,
      "1183": -907551549,
      "1216": -5445309294,
      "1234": -10890618588,
      "1237": -2722654647,
      "1243": -3630206196,
      "1244": -3630206196,
      "1245": -10890618588,
      "1248": -10890618588,
      "1249": -2722654647,
      "1250": -5445309294,
      "1251": -907551549
    },
    {
      "6": -3879862272,
      "17": 32838254592,
      "50": -53997929472,
      "51": -53997929472,
      "200": 20473806592,
      "204": 61421419776,
      "206": 61421419776,
      "207": 20473806592,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -4178313216,
      "17": 34811707392,
      "50": -56251926528,
      "51": -56251926528,
      "200": 20918889344,
      "204": 62756668032,
      "206": 62756668032,
      "207": 20918889344,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -13463453696,
      "17": 110513356800,
      "50": -175615770624,
      "51": -175615770624,
      "200": 64091916288,
      "204": 192275748864,
      "206": 192275748864,
      "207": 64091916288,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -4808376320,
      "17": 38916489216,
      "50": -60857920512,
      "51": -60857920512,
      "200": 21809054848,
      "204": 65427164544,
      "206": 65427164544,
      "207": 21809054848,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1027997696,
      "17": 8209563648,
      "50": -12641983488,
      "51": -12641983488,
      "200": 4450827520,
      "204": 13352482560,
      "206": 13352482560,
      "207": 4450827520,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -16447963136,
      "17": 129695318016,
      "50": -196783742976,
      "51": -196783742976,
      "200": 68097661056,
      "204": 204292983168,
      "206": 204292983168,
      "207": 68097661056,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -5836374016,
      "17": 45468352512,
      "50": -68011911168,
      "51": -68011911168,
      "200": 23144303104,
      "204": 69432909312,
      "206": 69432909312,
      "207": 23144303104,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -6201147392,
      "17": 47757557760,
      "50": -70461907968,
      "51": -70461907968,
      "200": 23589385856,
      "204": 70768157568,
      "206": 70768157568,
      "207": 23589385856,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -170393600,
      "17": 1435238400,
      "50": -2351996928,
      "51": -2351996928,
      "200": 890165504,
      "204": 2670496512,
      "206": 2670496512,
      "207": 890165504,
      "1183": -65764605,
      "1216": -394587630,
      "1234": -789175260,
      "1237": -197293815,
      "1243": -263058420,
      "1244": -263058420,
      "1245": -789175260,
      "1248": -789175260,
      "1249": -197293815,
      "1250": -394587630,
      "1251": -65764605
    },
    {
      "6": -184025088,
      "17": 1523744768,
      "50": -2451417088,
      "51": -2451417088,
      "200": 909516928,
      "204": 2728550784,
      "206": 2728550784,
      "207": 909516928,
      "1183": -65764605,
      "1216": -394587630,
      "1234": -789175260,
      "1237": -197293815,
      "1243": -263058420,
      "1244": -263058420,
      "1245": -789175260,
      "1248": -789175260,
      "1249": -197293815,
      "1250": -394587630,
      "1251": -65764605
    },
    {
      "6": -66060288,
      "17": 538214400,
      "50": -850752512,
      "51": -850752512,
      "200": 309622784,
      "204": 928868352,
      "206": 928868352,
      "207": 309622784,
      "1183": -21921535,
      "1216": -131529210,
      "1234": -263058420,
      "1237": -65764605,
      "1243": -87686140,
      "1244": -87686140,
      "1245": -263058420,
      "1248": -263058420,
      "1249": -65764605,
      "1250": -131529210,
      "1251": -21921535
    },
    {
      "6": -212860928,
      "17": 1707933696,
      "50": -2654518272,
      "51": -2654518272,
      "200": 948219776,
      "204": 2844659328,
      "206": 2844659328,
      "207": 948219776,
      "1183": -65764605,
      "1216": -394587630,
      "1234": -789175260,
      "1237": -197293815,
      "1243": -263058420,
      "1244": -263058420,
      "1245": -789175260,
      "1248": -789175260,
      "1249": -197293815,
      "1250": -394587630,
      "1251": -65764605
    },
    {
      "6": -228065280,
      "17": 1803616256,
      "50": -2758199296,
      "51": -2758199296,
      "200": 967571200,
      "204": 2902713600,
      "206": 2902713600,
      "207": 967571200,
      "1183": -65764605,
      "1216": -394587630,
      "1234": -789175260,
      "1237": -197293815,
      "1243": -263058420,
      "1244": -263058420,
      "1245": -789175260,
      "1248": -789175260,
      "1249": -197293815,
      "1250": -394587630,
      "1251": -65764605
    },
    {
      "6": -81264640,
      "17": 633896960,
      "50": -954433536,
      "51": -954433536,
      "200": 328974208,
      "204": 986922624,
      "206": 986922624,
      "207": 328974208,
      "1183": -21921535,
      "1216": -131529210,
      "1234": -263058420,
      "1237": -65764605,
      "1243": -87686140,
      "1244": -87686140,
      "1245": -263058420,
      "1248": -263058420,
      "1249": -65764605,
      "1250": -131529210,
      "1251": -21921535
    },
    {
      "6": -260046848,
      "17": 2002157568,
      "50": -2969822208,
      "51": -2969822208,
      "200": 1006274048,
      "204": 3018822144,
      "206": 3018822144,
      "207": 1006274048,
      "1183": -65764605,
      "1216": -394587630,
      "1234": -789175260,
      "1237": -197293815,
      "1243": -263058420,
      "1244": -263058420,
      "1245": -789175260,
      "1248": -789175260,
      "1249": -197293815,
      "1250": -394587630,
      "1251": -65764605
    },
    {
      "6": -276824064,
      "17": 2105016320,
      "50": -3077764096,
      "51": -3077764096,
      "200": 1025625472,
      "204": 3076876416,
      "206": 3076876416,
      "207": 1025625472,
      "1183": -65764605,
      "1216": -394587630,
      "1234": -789175260,
      "1237": -197293815,
      "1243": -263058420,
      "1244": -263058420,
      "1245": -789175260,
      "1248": -789175260,
      "1249": -197293815,
      "1250": -394587630,
      "1251": -65764605
    },
    {
      "6": -98041856,
      "17": 736755712,
      "50": -1062375424,
      "51": -1062375424,
      "200": 348325632,
      "204": 1044976896,
      "206": 1044976896,
      "207": 348325632,
      "1183": -21921535,
      "1216": -131529210,
      "1234": -263058420,
      "1237": -65764605,
      "1243": -87686140,
      "1244": -87686140,
      "1245": -263058420,
      "1248": -263058420,
      "1249": -65764605,
      "1250": -131529210,
      "1251": -21921535
    },
    {
      "6": -1533542400,
      "17": 12438732800,
      "50": -19599974400,
      "51": -19599974400,
      "200": 7121324032,
      "204": 21363972096,
      "206": 21363972096,
      "207": 7121324032,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -4954521600,
      "17": 39526465536,
      "50": -61184586752,
      "51": -61184586752,
      "200": 21809054848,
      "204": 65427164544,
      "206": 65427164544,
      "207": 21809054848,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -5321523200,
      "17": 41794142208,
      "50": -63601916928,
      "51": -63601916928,
      "200": 22254137600,
      "204": 66762412800,
      "206": 66762412800,
      "207": 22254137600,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1900544000,
      "17": 14706409472,
      "50": -22017304576,
      "51": -22017304576,
      "200": 7566406784,
      "204": 22699220352,
      "206": 22699220352,
      "207": 7566406784,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -6094848000,
      "17": 46501724160,
      "50": -68534577152,
      "51": -68534577152,
      "200": 23144303104,
      "204": 69432909312,
      "206": 69432909312,
      "207": 23144303104,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -6501171200,
      "17": 48941629440,
      "50": -71049907200,
      "51": -71049907200,
      "200": 23589385856,
      "204": 70768157568,
      "206": 70768157568,
      "207": 23589385856,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -2306867200,
      "17": 17146314752,
      "50": -24532634624,
      "51": -24532634624,
      "200": 8011489536,
      "204": 24034468608,
      "206": 24034468608,
      "207": 8011489536,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -7353139200,
      "17": 53993668608,
      "50": -76178567168,
      "51": -76178567168,
      "200": 24479551360,
      "204": 73438654080,
      "206": 73438654080,
      "207": 24479551360,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -1073479680,
      "17": 8396144640,
      "50": -12739983360,
      "51": -12739983360,
      "200": 4450827520,
      "204": 13352482560,
      "206": 13352482560,
      "207": 4450827520,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -17294950400,
      "17": 133118361600,
      "50": -198547740672,
      "51": -198547740672,
      "200": 68097661056,
      "204": 204292983168,
      "206": 204292983168,
      "207": 68097661056,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -6176768000,
      "17": 46824652800,
      "50": -68697910272,
      "51": -68697910272,
      "200": 23144303104,
      "204": 69432909312,
      "206": 69432909312,
      "207": 23144303104,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -6602752000,
      "17": 49336320000,
      "50": -71245906944,
      "51": -71245906944,
      "200": 23589385856,
      "204": 70768157568,
      "206": 70768157568,
      "207": 23589385856,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -21128806400,
      "17": 155723366400,
      "50": -221479710720,
      "51": -221479710720,
      "200": 72103405824,
      "204": 216310217472,
      "206": 216310217472,
      "207": 72103405824,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -1499463680,
      "17": 10907811840,
      "50": -15287980032,
      "51": -15287980032,
      "200": 4895910272,
      "204": 14687730816,
      "206": 14687730816,
      "207": 4895910272,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -7965900800,
      "17": 57230131200,
      "50": -79085896704,
      "51": -79085896704,
      "200": 24924634112,
      "204": 74773902336,
      "206": 74773902336,
      "207": 24924634112,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -6226182144,
      "17": 47018409984,
      "50": -68795910144,
      "51": -68795910144,
      "200": 23144303104,
      "204": 69432909312,
      "206": 69432909312,
      "207": 23144303104,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -6670909440,
      "17": 49599447040,
      "50": -71376573440,
      "51": -71376573440,
      "200": 23589385856,
      "204": 70768157568,
      "206": 70768157568,
      "207": 23589385856,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -2376990720,
      "17": 17414225920,
      "50": -24663301120,
      "51": -24663301120,
      "200": 8011489536,
      "204": 24034468608,
      "206": 24034468608,
      "207": 8011489536,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -7606370304,
      "17": 54948102144,
      "50": -76635899904,
      "51": -76635899904,
      "200": 24479551360,
      "204": 73438654080,
      "206": 73438654080,
      "207": 24479551360,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -8097103872,
      "17": 57715720192,
      "50": -79314563072,
      "51": -79314563072,
      "200": 24924634112,
      "204": 74773902336,
      "206": 74773902336,
      "207": 24924634112,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -2867724288,
      "17": 20181843968,
      "50": -27341964288,
      "51": -27341964288,
      "200": 8456572288,
      "204": 25369716864,
      "206": 25369716864,
      "207": 8456572288,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -2394685440,
      "17": 17481203712,
      "50": -24695967744,
      "51": -24695967744,
      "200": 8011489536,
      "204": 24034468608,
      "206": 24034468608,
      "207": 8011489536,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -1535901696,
      "17": 11044159488,
      "50": -15353313280,
      "51": -15353313280,
      "200": 4895910272,
      "204": 14687730816,
      "206": 14687730816,
      "207": 4895910272,
      "1183": -302517183,
      "1216": -1815103098,
      "1234": -3630206196,
      "1237": -907551549,
      "1243": -1210068732,
      "1244": -1210068732,
      "1245": -3630206196,
      "1248": -3630206196,
      "1249": -907551549,
      "1250": -1815103098,
      "1251": -302517183
    },
    {
      "6": -8191475712,
      "17": 58062569472,
      "50": -79477896192,
      "51": -79477896192,
      "200": 24924634112,
      "204": 74773902336,
      "206": 74773902336,
      "207": 24924634112,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -2906652672,
      "17": 20322975744,
      "50": -27407297536,
      "51": -27407297536,
      "200": 8456572288,
      "204": 25369716864,
      "206": 25369716864,
      "207": 8456572288,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -9264955392,
      "17": 63939870720,
      "50": -84998555648,
      "51": -84998555648,
      "200": 25814799616,
      "204": 77444398848,
      "206": 77444398848,
      "207": 25814799616,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -8248360960,
      "17": 58270679040,
      "50": -79575896064,
      "51": -79575896064,
      "200": 24924634112,
      "204": 74773902336,
      "206": 74773902336,
      "207": 24924634112,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -26394755072,
      "17": 183753572352,
      "50": -247057677312,
      "51": -247057677312,
      "200": 76109150592,
      "204": 228327451776,
      "206": 228327451776,
      "207": 76109150592,
      "1183": -4537757745,
      "1216": -27226546470,
      "1234": -54453092940,
      "1237": -13613273235,
      "1243": -18151030980,
      "1244": -18151030980,
      "1245": -54453092940,
      "1248": -54453092940,
      "1249": -13613273235,
      "1250": -27226546470,
      "1251": -4537757745
    },
    {
      "6": -9365880832,
      "17": 64298680320,
      "50": -85161888768,
      "51": -85161888768,
      "200": 25814799616,
      "204": 77444398848,
      "206": 77444398848,
      "207": 25814799616,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -9951248384,
      "17": 67413147648,
      "50": -88003885056,
      "51": -88003885056,
      "200": 26259882368,
      "204": 78779647104,
      "206": 78779647104,
      "207": 26259882368,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -325058560,
      "17": 2224619520,
      "50": -2939996160,
      "51": -2939996160,
      "200": 890165504,
      "204": 2670496512,
      "206": 2670496512,
      "207": 890165504,
      "1183": -52158135,
      "1216": -312948810,
      "1234": -625897620,
      "1237": -156474405,
      "1243": -208632540,
      "1244": -208632540,
      "1245": -625897620,
      "1248": -625897620,
      "1249": -156474405,
      "1250": -312948810,
      "1251": -52158135
    },
    {
      "6": -10034872320,
      "17": 67704979456,
      "50": -88134551552,
      "51": -88134551552,
      "200": 26259882368,
      "204": 78779647104,
      "206": 78779647104,
      "207": 26259882368,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -3554017280,
      "17": 23655120896,
      "50": -30347293696,
      "51": -30347293696,
      "200": 8901655040,
      "204": 26704965120,
      "206": 26704965120,
      "207": 8901655040,
      "1183": -504195305,
      "1216": -3025171830,
      "1234": -6050343660,
      "1237": -1512585915,
      "1243": -2016781220,
      "1244": -2016781220,
      "1245": -6050343660,
      "1248": -6050343660,
      "1249": -1512585915,
      "1250": -3025171830,
      "1251": -504195305
    },
    {
      "6": -715128832,
      "17": 4745854976,
      "50": -6075992064,
      "51": -6075992064,
      "200": 1780331008,
      "204": 5340993024,
      "206": 5340993024,
      "207": 1780331008,
      "1183": -100839061,
      "1216": -605034366,
      "1234": -1210068732,
      "1237": -302517183,
      "1243": -403356244,
      "1244": -403356244,
      "1245": -1210068732,
      "1248": -1210068732,
      "1249": -302517183,
      "1250": -605034366,
      "1251": -100839061
    },
    {
      "6": -11397365760,
      "17": 74596515840,
      "50": -94112543744,
      "51": -94112543744,
      "200": 27150047872,
      "204": 81450143616,
      "206": 81450143616,
      "207": 27150047872,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    },
    {
      "6": -12157190144,
      "17": 78306607104,
      "50": -97215873024,
      "51": -97215873024,
      "200": 27595130624,
      "204": 82785391872,
      "206": 82785391872,
      "207": 27595130624,
      "1183": -1512585915,
      "1216": -9075515490,
      "1234": -18151030980,
      "1237": -4537757745,
      "1243": -6050343660,
      "1244": -6050343660,
      "1245": -18151030980,
      "1248": -18151030980,
      "1249": -4537757745,
      "1250": -9075515490,
      "1251": -1512585915
    }
  ],
  "witnesses": [
    {
      "kind": "ineq",
      "row_index": 0,
      "anchor": 3,
      "polynomial": [
        "0",
        "-6",
        "11",
        "-6",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "0",
        "0",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        2,
        3
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 1,
      "anchor": 3,
      "polynomial": [
        "0",
        "26",
        "-41",
        "16",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "0",
        "10",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        2,
        13
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 2,
      "anchor": 3,
      "polynomial": [
        "0",
        "-12",
        "19",
        "-8",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "2",
        "-2",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        3,
        4
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 3,
      "anchor": 3,
      "polynomial": [
        "0",
        "-20",
        "29",
        "-10",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "6",
        "-4",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        4,
        5
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 4,
      "anchor": 3,
      "polynomial": [
        "0",
        "-30",
        "41",
        "-12",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "12",
        "-6",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        5,
        6
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 5,
      "anchor": 3,
      "polynomial": [
        "0",
        "-42",
        "55",
        "-14",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "20",
        "-8",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        6,
        7
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 6,
      "anchor": 3,
      "polynomial": [
        "0",
        "-56",
        "71",
        "-16",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "30",
        "-10",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        7,
        8
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 7,
      "anchor": 3,
      "polynomial": [
        "0",
        "-72",
        "89",
        "-18",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "42",
        "-12",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 8,
      "anchor": 3,
      "polynomial": [
        "0",
        "-90",
        "109",
        "-20",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "56",
        "-14",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 9,
      "anchor": 3,
      "polynomial": [
        "0",
        "-110",
        "131",
        "-22",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "72",
        "-16",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 10,
      "anchor": 3,
      "polynomial": [
        "0",
        "-132",
        "155",
        "-24",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "90",
        "-18",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 11,
      "anchor": 3,
      "polynomial": [
        "0",
        "-156",
        "181",
        "-26",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "110",
        "-20",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 12,
      "anchor": 3,
      "polynomial": [
        "0",
        "78",
        "-71",
        "18",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "24",
        "-24",
        "12",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        2,
        3,
        13
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 13,
      "anchor": 3,
      "polynomial": [
        "0",
        "156",
        "-103",
        "20",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "72",
        "-50",
        "14",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        3,
        4,
        13
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 14,
      "anchor": 3,
      "polynomial": [
        "0",
        "260",
        "-137",
        "22",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "144",
        "-78",
        "16",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        4,
        5,
        13
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 15,
      "anchor": 3,
      "polynomial": [
        "0",
        "390",
        "-173",
        "24",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "240",
        "-108",
        "18",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        5,
        6,
        13
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 16,
      "anchor": 3,
      "polynomial": [
        "0",
        "546",
        "-211",
        "26",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "360",
        "-140",
        "20",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        6,
        7,
        13
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 17,
      "anchor": 3,
      "polynomial": [
        "0",
        "728",
        "-251",
        "28",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "504",
        "-174",
        "22",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        7,
        8,
        13
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 18,
      "anchor": 3,
      "polynomial": [
        "0",
        "936",
        "-293",
        "30",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "672",
        "-210",
        "24",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        8,
        9,
        13
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 19,
      "anchor": 3,
      "polynomial": [
        "0",
        "1170",
        "-337",
        "32",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "864",
        "-248",
        "26",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        9,
        10,
        13
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 20,
      "anchor": 3,
      "polynomial": [
        "0",
        "1430",
        "-383",
        "34",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "1080",
        "-288",
        "28",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        10,
        11,
        13
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 21,
      "anchor": 3,
      "polynomial": [
        "0",
        "1716",
        "-431",
        "36",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "1320",
        "-330",
        "30",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        11,
        12,
        13
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 22,
      "anchor": 3,
      "polynomial": [
        "24",
        "-50",
        "35",
        "-10",
        "1"
      ],
      "falling_coefficients": [
        "24",
        "-24",
        "12",
        "-4",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        3,
        4
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 23,
      "anchor": 3,
      "polynomial": [
        "40",
        "-78",
        "49",
        "-12",
        "1"
      ],
      "falling_coefficients": [
        "40",
        "-40",
        "20",
        "-6",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        4,
        5
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 24,
      "anchor": 3,
      "polynomial": [
        "60",
        "-112",
        "65",
        "-14",
        "1"
      ],
      "falling_coefficients": [
        "60",
        "-60",
        "30",
        "-8",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        5,
        6
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 25,
      "anchor": 3,
      "polynomial": [
        "84",
        "-152",
        "83",
        "-16",
        "1"
      ],
      "falling_coefficients": [
        "84",
        "-84",
        "42",
        "-10",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        6,
        7
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 26,
      "anchor": 3,
      "polynomial": [
        "112",
        "-198",
        "103",
        "-18",
        "1"
      ],
      "falling_coefficients": [
        "112",
        "-112",
        "56",
        "-12",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        7,
        8
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 27,
      "anchor": 3,
      "polynomial": [
        "144",
        "-250",
        "125",
        "-20",
        "1"
      ],
      "falling_coefficients": [
        "144",
        "-144",
        "72",
        "-14",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 28,
      "anchor": 3,
      "polynomial": [
        "180",
        "-308",
        "149",
        "-22",
        "1"
      ],
      "falling_coefficients": [
        "180",
        "-180",
        "90",
        "-16",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 29,
      "anchor": 3,
      "polynomial": [
        "220",
        "-372",
        "175",
        "-24",
        "1"
      ],
      "falling_coefficients": [
        "220",
        "-220",
        "110",
        "-18",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 30,
      "anchor": 3,
      "polynomial": [
        "264",
        "-442",
        "203",
        "-26",
        "1"
      ],
      "falling_coefficients": [
        "264",
        "-264",
        "132",
        "-20",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 31,
      "anchor": 3,
      "polynomial": [
        "312",
        "-518",
        "233",
        "-28",
        "1"
      ],
      "falling_coefficients": [
        "312",
        "-312",
        "156",
        "-22",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 32,
      "anchor": 3,
      "polynomial": [
        "120",
        "-154",
        "71",
        "-14",
        "1"
      ],
      "falling_coefficients": [
        "120",
        "-96",
        "36",
        "-8",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        4,
        5
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 33,
      "anchor": 3,
      "polynomial": [
        "180",
        "-216",
        "91",
        "-16",
        "1"
      ],
      "falling_coefficients": [
        "180",
        "-140",
        "50",
        "-10",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        5,
        6
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 34,
      "anchor": 3,
      "polynomial": [
        "252",
        "-288",
        "113",
        "-18",
        "1"
      ],
      "falling_coefficients": [
        "252",
        "-192",
        "66",
        "-12",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        6,
        7
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 35,
      "anchor": 3,
      "polynomial": [
        "336",
        "-370",
        "137",
        "-20",
        "1"
      ],
      "falling_coefficients": [
        "336",
        "-252",
        "84",
        "-14",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        7,
        8
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 36,
      "anchor": 3,
      "polynomial": [
        "432",
        "-462",
        "163",
        "-22",
        "1"
      ],
      "falling_coefficients": [
        "432",
        "-320",
        "104",
        "-16",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 37,
      "anchor": 3,
      "polynomial": [
        "540",
        "-564",
        "191",
        "-24",
        "1"
      ],
      "falling_coefficients": [
        "540",
        "-396",
        "126",
        "-18",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 38,
      "anchor": 3,
      "polynomial": [
        "660",
        "-676",
        "221",
        "-26",
        "1"
      ],
      "falling_coefficients": [
        "660",
        "-480",
        "150",
        "-20",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 39,
      "anchor": 3,
      "polynomial": [
        "792",
        "-798",
        "253",
        "-28",
        "1"
      ],
      "falling_coefficients": [
        "792",
        "-572",
        "176",
        "-22",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 40,
      "anchor": 3,
      "polynomial": [
        "936",
        "-930",
        "287",
        "-30",
        "1"
      ],
      "falling_coefficients": [
        "936",
        "-672",
        "204",
        "-24",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 41,
      "anchor": 3,
      "polynomial": [
        "360",
        "-342",
        "119",
        "-18",
        "1"
      ],
      "falling_coefficients": [
        "360",
        "-240",
        "72",
        "-12",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        5,
        6
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 42,
      "anchor": 3,
      "polynomial": [
        "504",
        "-450",
        "145",
        "-20",
        "1"
      ],
      "falling_coefficients": [
        "504",
        "-324",
        "92",
        "-14",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        6,
        7
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 43,
      "anchor": 3,
      "polynomial": [
        "672",
        "-572",
        "173",
        "-22",
        "1"
      ],
      "falling_coefficients": [
        "672",
        "-420",
        "114",
        "-16",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        7,
        8
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 44,
      "anchor": 3,
      "polynomial": [
        "864",
        "-708",
        "203",
        "-24",
        "1"
      ],
      "falling_coefficients": [
        "864",
        "-528",
        "138",
        "-18",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 45,
      "anchor": 3,
      "polynomial": [
        "1080",
        "-858",
        "235",
        "-26",
        "1"
      ],
      "falling_coefficients": [
        "1080",
        "-648",
        "164",
        "-20",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 46,
      "anchor": 3,
      "polynomial": [
        "1320",
        "-1022",
        "269",
        "-28",
        "1"
      ],
      "falling_coefficients": [
        "1320",
        "-780",
        "192",
        "-22",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 47,
      "anchor": 3,
      "polynomial": [
        "1584",
        "-1200",
        "305",
        "-30",
        "1"
      ],
      "falling_coefficients": [
        "1584",
        "-924",
        "222",
        "-24",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 48,
      "anchor": 3,
      "polynomial": [
        "1872",
        "-1392",
        "343",
        "-32",
        "1"
      ],
      "falling_coefficients": [
        "1872",
        "-1080",
        "254",
        "-26",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 49,
      "anchor": 3,
      "polynomial": [
        "840",
        "-638",
        "179",
        "-22",
        "1"
      ],
      "falling_coefficients": [
        "840",
        "-480",
        "120",
        "-16",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        6,
        7
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 50,
      "anchor": 3,
      "polynomial": [
        "1120",
        "-804",
        "211",
        "-24",
        "1"
      ],
      "falling_coefficients": [
        "1120",
        "-616",
        "146",
        "-18",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        7,
        8
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 51,
      "anchor": 3,
      "polynomial": [
        "1440",
        "-988",
        "245",
        "-26",
        "1"
      ],
      "falling_coefficients": [
        "1440",
        "-768",
        "174",
        "-20",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 52,
      "anchor": 3,
      "polynomial": [
        "1800",
        "-1190",
        "281",
        "-28",
        "1"
      ],
      "falling_coefficients": [
        "1800",
        "-936",
        "204",
        "-22",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 53,
      "anchor": 3,
      "polynomial": [
        "2200",
        "-1410",
        "319",
        "-30",
        "1"
      ],
      "falling_coefficients": [
        "2200",
        "-1120",
        "236",
        "-24",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 54,
      "anchor": 3,
      "polynomial": [
        "2640",
        "-1648",
        "359",
        "-32",
        "1"
      ],
      "falling_coefficients": [
        "2640",
        "-1320",
        "270",
        "-26",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 55,
      "anchor": 3,
      "polynomial": [
        "3120",
        "-1904",
        "401",
        "-34",
        "1"
      ],
      "falling_coefficients": [
        "3120",
        "-1536",
        "306",
        "-28",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 56,
      "anchor": 3,
      "polynomial": [
        "1680",
        "-1066",
        "251",
        "-26",
        "1"
      ],
      "falling_coefficients": [
        "1680",
        "-840",
        "180",
        "-20",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        7,
        8
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 57,
      "anchor": 3,
      "polynomial": [
        "2160",
        "-1302",
        "289",
        "-28",
        "1"
      ],
      "falling_coefficients": [
        "2160",
        "-1040",
        "212",
        "-22",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 58,
      "anchor": 3,
      "polynomial": [
        "2700",
        "-1560",
        "329",
        "-30",
        "1"
      ],
      "falling_coefficients": [
        "2700",
        "-1260",
        "246",
        "-24",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 59,
      "anchor": 3,
      "polynomial": [
        "3300",
        "-1840",
        "371",
        "-32",
        "1"
      ],
      "falling_coefficients": [
        "3300",
        "-1500",
        "282",
        "-26",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 60,
      "anchor": 3,
      "polynomial": [
        "3960",
        "-2142",
        "415",
        "-34",
        "1"
      ],
      "falling_coefficients": [
        "3960",
        "-1760",
        "320",
        "-28",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 61,
      "anchor": 3,
      "polynomial": [
        "4680",
        "-2466",
        "461",
        "-36",
        "1"
      ],
      "falling_coefficients": [
        "4680",
        "-2040",
        "360",
        "-30",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 62,
      "anchor": 3,
      "polynomial": [
        "3024",
        "-1650",
        "335",
        "-30",
        "1"
      ],
      "falling_coefficients": [
        "3024",
        "-1344",
        "252",
        "-24",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 63,
      "anchor": 3,
      "polynomial": [
        "3780",
        "-1968",
        "379",
        "-32",
        "1"
      ],
      "falling_coefficients": [
        "3780",
        "-1620",
        "290",
        "-26",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 64,
      "anchor": 3,
      "polynomial": [
        "4620",
        "-2312",
        "425",
        "-34",
        "1"
      ],
      "falling_coefficients": [
        "4620",
        "-1920",
        "330",
        "-28",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 65,
      "anchor": 3,
      "polynomial": [
        "5544",
        "-2682",
        "473",
        "-36",
        "1"
      ],
      "falling_coefficients": [
        "5544",
        "-2244",
        "372",
        "-30",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 66,
      "anchor": 3,
      "polynomial": [
        "6552",
        "-3078",
        "523",
        "-38",
        "1"
      ],
      "falling_coefficients": [
        "6552",
        "-2592",
        "416",
        "-32",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 67,
      "anchor": 3,
      "polynomial": [
        "5040",
        "-2414",
        "431",
        "-34",
        "1"
      ],
      "falling_coefficients": [
        "5040",
        "-2016",
        "336",
        "-28",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 68,
      "anchor": 3,
      "polynomial": [
        "6160",
        "-2826",
        "481",
        "-36",
        "1"
      ],
      "falling_coefficients": [
        "6160",
        "-2380",
        "380",
        "-30",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 69,
      "anchor": 3,
      "polynomial": [
        "7392",
        "-3268",
        "533",
        "-38",
        "1"
      ],
      "falling_coefficients": [
        "7392",
        "-2772",
        "426",
        "-32",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 70,
      "anchor": 3,
      "polynomial": [
        "8736",
        "-3740",
        "587",
        "-40",
        "1"
      ],
      "falling_coefficients": [
        "8736",
        "-3192",
        "474",
        "-34",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 71,
      "anchor": 3,
      "polynomial": [
        "7920",
        "-3382",
        "539",
        "-38",
        "1"
      ],
      "falling_coefficients": [
        "7920",
        "-2880",
        "432",
        "-32",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 72,
      "anchor": 3,
      "polynomial": [
        "9504",
        "-3900",
        "595",
        "-40",
        "1"
      ],
      "falling_coefficients": [
        "9504",
        "-3344",
        "482",
        "-34",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 73,
      "anchor": 3,
      "polynomial": [
        "11232",
        "-4452",
        "653",
        "-42",
        "1"
      ],
      "falling_coefficients": [
        "11232",
        "-3840",
        "534",
        "-36",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 74,
      "anchor": 3,
      "polynomial": [
        "11880",
        "-4578",
        "659",
        "-42",
        "1"
      ],
      "falling_coefficients": [
        "11880",
        "-3960",
        "540",
        "-36",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 75,
      "anchor": 3,
      "polynomial": [
        "14040",
        "-5214",
        "721",
        "-44",
        "1"
      ],
      "falling_coefficients": [
        "14040",
        "-4536",
        "596",
        "-38",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 76,
      "anchor": 3,
      "polynomial": [
        "17160",
        "-6026",
        "791",
        "-46",
        "1"
      ],
      "falling_coefficients": [
        "17160",
        "-5280",
        "660",
        "-40",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        10,
        11,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 77,
      "anchor": 4,
      "polynomial": [
        "0",
        "-6",
        "11",
        "-6",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "0",
        "0",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        2,
        3
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 78,
      "anchor": 4,
      "polynomial": [
        "0",
        "26",
        "-41",
        "16",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "0",
        "10",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        2,
        13
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 79,
      "anchor": 4,
      "polynomial": [
        "0",
        "-12",
        "19",
        "-8",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "2",
        "-2",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        3,
        4
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 80,
      "anchor": 4,
      "polynomial": [
        "0",
        "-20",
        "29",
        "-10",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "6",
        "-4",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        4,
        5
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 81,
      "anchor": 4,
      "polynomial": [
        "0",
        "-30",
        "41",
        "-12",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "12",
        "-6",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        5,
        6
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 82,
      "anchor": 4,
      "polynomial": [
        "0",
        "-42",
        "55",
        "-14",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "20",
        "-8",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        6,
        7
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 83,
      "anchor": 4,
      "polynomial": [
        "0",
        "-56",
        "71",
        "-16",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "30",
        "-10",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        7,
        8
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 84,
      "anchor": 4,
      "polynomial": [
        "0",
        "-72",
        "89",
        "-18",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "42",
        "-12",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 85,
      "anchor": 4,
      "polynomial": [
        "0",
        "-90",
        "109",
        "-20",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "56",
        "-14",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 86,
      "anchor": 4,
      "polynomial": [
        "0",
        "-110",
        "131",
        "-22",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "72",
        "-16",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 87,
      "anchor": 4,
      "polynomial": [
        "0",
        "-132",
        "155",
        "-24",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "90",
        "-18",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 88,
      "anchor": 4,
      "polynomial": [
        "0",
        "-156",
        "181",
        "-26",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "110",
        "-20",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 89,
      "anchor": 4,
      "polynomial": [
        "0",
        "78",
        "-71",
        "18",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "24",
        "-24",
        "12",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        2,
        3,
        13
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 90,
      "anchor": 4,
      "polynomial": [
        "0",
        "156",
        "-103",
        "20",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "72",
        "-50",
        "14",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        3,
        4,
        13
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 91,
      "anchor": 4,
      "polynomial": [
        "0",
        "260",
        "-137",
        "22",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "144",
        "-78",
        "16",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        4,
        5,
        13
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 92,
      "anchor": 4,
      "polynomial": [
        "0",
        "390",
        "-173",
        "24",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "240",
        "-108",
        "18",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        5,
        6,
        13
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 93,
      "anchor": 4,
      "polynomial": [
        "0",
        "546",
        "-211",
        "26",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "360",
        "-140",
        "20",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        6,
        7,
        13
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 94,
      "anchor": 4,
      "polynomial": [
        "0",
        "728",
        "-251",
        "28",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "504",
        "-174",
        "22",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        7,
        8,
        13
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 95,
      "anchor": 4,
      "polynomial": [
        "0",
        "936",
        "-293",
        "30",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "672",
        "-210",
        "24",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        8,
        9,
        13
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 96,
      "anchor": 4,
      "polynomial": [
        "0",
        "1170",
        "-337",
        "32",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "864",
        "-248",
        "26",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        9,
        10,
        13
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 97,
      "anchor": 4,
      "polynomial": [
        "0",
        "1430",
        "-383",
        "34",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "1080",
        "-288",
        "28",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        10,
        11,
        13
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 98,
      "anchor": 4,
      "polynomial": [
        "0",
        "1716",
        "-431",
        "36",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "1320",
        "-330",
        "30",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        11,
        12,
        13
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 99,
      "anchor": 4,
      "polynomial": [
        "24",
        "-50",
        "35",
        "-10",
        "1"
      ],
      "falling_coefficients": [
        "24",
        "-24",
        "12",
        "-4",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        3,
        4
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 100,
      "anchor": 4,
      "polynomial": [
        "40",
        "-78",
        "49",
        "-12",
        "1"
      ],
      "falling_coefficients": [
        "40",
        "-40",
        "20",
        "-6",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        4,
        5
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 101,
      "anchor": 4,
      "polynomial": [
        "60",
        "-112",
        "65",
        "-14",
        "1"
      ],
      "falling_coefficients": [
        "60",
        "-60",
        "30",
        "-8",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        5,
        6
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 102,
      "anchor": 4,
      "polynomial": [
        "84",
        "-152",
        "83",
        "-16",
        "1"
      ],
      "falling_coefficients": [
        "84",
        "-84",
        "42",
        "-10",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        6,
        7
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 103,
      "anchor": 4,
      "polynomial": [
        "112",
        "-198",
        "103",
        "-18",
        "1"
      ],
      "falling_coefficients": [
        "112",
        "-112",
        "56",
        "-12",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        7,
        8
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 104,
      "anchor": 4,
      "polynomial": [
        "144",
        "-250",
        "125",
        "-20",
        "1"
      ],
      "falling_coefficients": [
        "144",
        "-144",
        "72",
        "-14",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 105,
      "anchor": 4,
      "polynomial": [
        "180",
        "-308",
        "149",
        "-22",
        "1"
      ],
      "falling_coefficients": [
        "180",
        "-180",
        "90",
        "-16",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 106,
      "anchor": 4,
      "polynomial": [
        "220",
        "-372",
        "175",
        "-24",
        "1"
      ],
      "falling_coefficients": [
        "220",
        "-220",
        "110",
        "-18",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 107,
      "anchor": 4,
      "polynomial": [
        "264",
        "-442",
        "203",
        "-26",
        "1"
      ],
      "falling_coefficients": [
        "264",
        "-264",
        "132",
        "-20",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 108,
      "anchor": 4,
      "polynomial": [
        "312",
        "-518",
        "233",
        "-28",
        "1"
      ],
      "falling_coefficients": [
        "312",
        "-312",
        "156",
        "-22",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 109,
      "anchor": 4,
      "polynomial": [
        "120",
        "-154",
        "71",
        "-14",
        "1"
      ],
      "falling_coefficients": [
        "120",
        "-96",
        "36",
        "-8",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        4,
        5
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 110,
      "anchor": 4,
      "polynomial": [
        "180",
        "-216",
        "91",
        "-16",
        "1"
      ],
      "falling_coefficients": [
        "180",
        "-140",
        "50",
        "-10",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        5,
        6
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 111,
      "anchor": 4,
      "polynomial": [
        "252",
        "-288",
        "113",
        "-18",
        "1"
      ],
      "falling_coefficients": [
        "252",
        "-192",
        "66",
        "-12",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        6,
        7
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 112,
      "anchor": 4,
      "polynomial": [
        "336",
        "-370",
        "137",
        "-20",
        "1"
      ],
      "falling_coefficients": [
        "336",
        "-252",
        "84",
        "-14",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        7,
        8
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 113,
      "anchor": 4,
      "polynomial": [
        "432",
        "-462",
        "163",
        "-22",
        "1"
      ],
      "falling_coefficients": [
        "432",
        "-320",
        "104",
        "-16",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 114,
      "anchor": 4,
      "polynomial": [
        "540",
        "-564",
        "191",
        "-24",
        "1"
      ],
      "falling_coefficients": [
        "540",
        "-396",
        "126",
        "-18",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 115,
      "anchor": 4,
      "polynomial": [
        "660",
        "-676",
        "221",
        "-26",
        "1"
      ],
      "falling_coefficients": [
        "660",
        "-480",
        "150",
        "-20",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 116,
      "anchor": 4,
      "polynomial": [
        "792",
        "-798",
        "253",
        "-28",
        "1"
      ],
      "falling_coefficients": [
        "792",
        "-572",
        "176",
        "-22",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 117,
      "anchor": 4,
      "polynomial": [
        "936",
        "-930",
        "287",
        "-30",
        "1"
      ],
      "falling_coefficients": [
        "936",
        "-672",
        "204",
        "-24",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 118,
      "anchor": 4,
      "polynomial": [
        "360",
        "-342",
        "119",
        "-18",
        "1"
      ],
      "falling_coefficients": [
        "360",
        "-240",
        "72",
        "-12",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        5,
        6
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 119,
      "anchor": 4,
      "polynomial": [
        "504",
        "-450",
        "145",
        "-20",
        "1"
      ],
      "falling_coefficients": [
        "504",
        "-324",
        "92",
        "-14",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        6,
        7
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 120,
      "anchor": 4,
      "polynomial": [
        "672",
        "-572",
        "173",
        "-22",
        "1"
      ],
      "falling_coefficients": [
        "672",
        "-420",
        "114",
        "-16",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        7,
        8
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 121,
      "anchor": 4,
      "polynomial": [
        "864",
        "-708",
        "203",
        "-24",
        "1"
      ],
      "falling_coefficients": [
        "864",
        "-528",
        "138",
        "-18",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 122,
      "anchor": 4,
      "polynomial": [
        "1080",
        "-858",
        "235",
        "-26",
        "1"
      ],
      "falling_coefficients": [
        "1080",
        "-648",
        "164",
        "-20",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 123,
      "anchor": 4,
      "polynomial": [
        "1320",
        "-1022",
        "269",
        "-28",
        "1"
      ],
      "falling_coefficients": [
        "1320",
        "-780",
        "192",
        "-22",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 124,
      "anchor": 4,
      "polynomial": [
        "1584",
        "-1200",
        "305",
        "-30",
        "1"
      ],
      "falling_coefficients": [
        "1584",
        "-924",
        "222",
        "-24",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 125,
      "anchor": 4,
      "polynomial": [
        "1872",
        "-1392",
        "343",
        "-32",
        "1"
      ],
      "falling_coefficients": [
        "1872",
        "-1080",
        "254",
        "-26",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 126,
      "anchor": 4,
      "polynomial": [
        "840",
        "-638",
        "179",
        "-22",
        "1"
      ],
      "falling_coefficients": [
        "840",
        "-480",
        "120",
        "-16",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        6,
        7
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 127,
      "anchor": 4,
      "polynomial": [
        "1120",
        "-804",
        "211",
        "-24",
        "1"
      ],
      "falling_coefficients": [
        "1120",
        "-616",
        "146",
        "-18",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        7,
        8
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 128,
      "anchor": 4,
      "polynomial": [
        "1440",
        "-988",
        "245",
        "-26",
        "1"
      ],
      "falling_coefficients": [
        "1440",
        "-768",
        "174",
        "-20",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 129,
      "anchor": 4,
      "polynomial": [
        "1800",
        "-1190",
        "281",
        "-28",
        "1"
      ],
      "falling_coefficients": [
        "1800",
        "-936",
        "204",
        "-22",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 130,
      "anchor": 4,
      "polynomial": [
        "2200",
        "-1410",
        "319",
        "-30",
        "1"
      ],
      "falling_coefficients": [
        "2200",
        "-1120",
        "236",
        "-24",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 131,
      "anchor": 4,
      "polynomial": [
        "2640",
        "-1648",
        "359",
        "-32",
        "1"
      ],
      "falling_coefficients": [
        "2640",
        "-1320",
        "270",
        "-26",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 132,
      "anchor": 4,
      "polynomial": [
        "3120",
        "-1904",
        "401",
        "-34",
        "1"
      ],
      "falling_coefficients": [
        "3120",
        "-1536",
        "306",
        "-28",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 133,
      "anchor": 4,
      "polynomial": [
        "1680",
        "-1066",
        "251",
        "-26",
        "1"
      ],
      "falling_coefficients": [
        "1680",
        "-840",
        "180",
        "-20",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        7,
        8
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 134,
      "anchor": 4,
      "polynomial": [
        "2160",
        "-1302",
        "289",
        "-28",
        "1"
      ],
      "falling_coefficients": [
        "2160",
        "-1040",
        "212",
        "-22",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 135,
      "anchor": 4,
      "polynomial": [
        "2700",
        "-1560",
        "329",
        "-30",
        "1"
      ],
      "falling_coefficients": [
        "2700",
        "-1260",
        "246",
        "-24",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 136,
      "anchor": 4,
      "polynomial": [
        "3300",
        "-1840",
        "371",
        "-32",
        "1"
      ],
      "falling_coefficients": [
        "3300",
        "-1500",
        "282",
        "-26",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 137,
      "anchor": 4,
      "polynomial": [
        "3960",
        "-2142",
        "415",
        "-34",
        "1"
      ],
      "falling_coefficients": [
        "3960",
        "-1760",
        "320",
        "-28",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 138,
      "anchor": 4,
      "polynomial": [
        "4680",
        "-2466",
        "461",
        "-36",
        "1"
      ],
      "falling_coefficients": [
        "4680",
        "-2040",
        "360",
        "-30",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 139,
      "anchor": 4,
      "polynomial": [
        "3024",
        "-1650",
        "335",
        "-30",
        "1"
      ],
      "falling_coefficients": [
        "3024",
        "-1344",
        "252",
        "-24",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 140,
      "anchor": 4,
      "polynomial": [
        "3780",
        "-1968",
        "379",
        "-32",
        "1"
      ],
      "falling_coefficients": [
        "3780",
        "-1620",
        "290",
        "-26",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 141,
      "anchor": 4,
      "polynomial": [
        "4620",
        "-2312",
        "425",
        "-34",
        "1"
      ],
      "falling_coefficients": [
        "4620",
        "-1920",
        "330",
        "-28",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 142,
      "anchor": 4,
      "polynomial": [
        "5544",
        "-2682",
        "473",
        "-36",
        "1"
      ],
      "falling_coefficients": [
        "5544",
        "-2244",
        "372",
        "-30",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 143,
      "anchor": 4,
      "polynomial": [
        "6552",
        "-3078",
        "523",
        "-38",
        "1"
      ],
      "falling_coefficients": [
        "6552",
        "-2592",
        "416",
        "-32",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 144,
      "anchor": 4,
      "polynomial": [
        "5040",
        "-2414",
        "431",
        "-34",
        "1"
      ],
      "falling_coefficients": [
        "5040",
        "-2016",
        "336",
        "-28",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 145,
      "anchor": 4,
      "polynomial": [
        "6160",
        "-2826",
        "481",
        "-36",
        "1"
      ],
      "falling_coefficients": [
        "6160",
        "-2380",
        "380",
        "-30",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 146,
      "anchor": 4,
      "polynomial": [
        "7392",
        "-3268",
        "533",
        "-38",
        "1"
      ],
      "falling_coefficients": [
        "7392",
        "-2772",
        "426",
        "-32",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 147,
      "anchor": 4,
      "polynomial": [
        "8736",
        "-3740",
        "587",
        "-40",
        "1"
      ],
      "falling_coefficients": [
        "8736",
        "-3192",
        "474",
        "-34",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 148,
      "anchor": 4,
      "polynomial": [
        "7920",
        "-3382",
        "539",
        "-38",
        "1"
      ],
      "falling_coefficients": [
        "7920",
        "-2880",
        "432",
        "-32",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 149,
      "anchor": 4,
      "polynomial": [
        "9504",
        "-3900",
        "595",
        "-40",
        "1"
      ],
      "falling_coefficients": [
        "9504",
        "-3344",
        "482",
        "-34",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 150,
      "anchor": 4,
      "polynomial": [
        "11232",
        "-4452",
        "653",
        "-42",
        "1"
      ],
      "falling_coefficients": [
        "11232",
        "-3840",
        "534",
        "-36",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 151,
      "anchor": 4,
      "polynomial": [
        "11880",
        "-4578",
        "659",
        "-42",
        "1"
      ],
      "falling_coefficients": [
        "11880",
        "-3960",
        "540",
        "-36",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 152,
      "anchor": 4,
      "polynomial": [
        "14040",
        "-5214",
        "721",
        "-44",
        "1"
      ],
      "falling_coefficients": [
        "14040",
        "-4536",
        "596",
        "-38",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 153,
      "anchor": 4,
      "polynomial": [
        "17160",
        "-6026",
        "791",
        "-46",
        "1"
      ],
      "falling_coefficients": [
        "17160",
        "-5280",
        "660",
        "-40",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        10,
        11,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 154,
      "anchor": 5,
      "polynomial": [
        "0",
        "-6",
        "11",
        "-6",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "0",
        "0",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        2,
        3
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 155,
      "anchor": 5,
      "polynomial": [
        "0",
        "24",
        "-38",
        "15",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "0",
        "9",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        2,
        12
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 156,
      "anchor": 5,
      "polynomial": [
        "0",
        "-12",
        "19",
        "-8",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "2",
        "-2",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        3,
        4
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 157,
      "anchor": 5,
      "polynomial": [
        "0",
        "-20",
        "29",
        "-10",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "6",
        "-4",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        4,
        5
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 158,
      "anchor": 5,
      "polynomial": [
        "0",
        "-30",
        "41",
        "-12",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "12",
        "-6",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        5,
        6
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 159,
      "anchor": 5,
      "polynomial": [
        "0",
        "-42",
        "55",
        "-14",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "20",
        "-8",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        6,
        7
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 160,
      "anchor": 5,
      "polynomial": [
        "0",
        "-56",
        "71",
        "-16",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "30",
        "-10",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        7,
        8
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 161,
      "anchor": 5,
      "polynomial": [
        "0",
        "-72",
        "89",
        "-18",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "42",
        "-12",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 162,
      "anchor": 5,
      "polynomial": [
        "0",
        "-90",
        "109",
        "-20",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "56",
        "-14",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 163,
      "anchor": 5,
      "polynomial": [
        "0",
        "-110",
        "131",
        "-22",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "72",
        "-16",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 164,
      "anchor": 5,
      "polynomial": [
        "0",
        "-132",
        "155",
        "-24",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "90",
        "-18",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 165,
      "anchor": 5,
      "polynomial": [
        "0",
        "72",
        "-66",
        "17",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "22",
        "-22",
        "11",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        2,
        3,
        12
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 166,
      "anchor": 5,
      "polynomial": [
        "0",
        "144",
        "-96",
        "19",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "66",
        "-46",
        "13",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        3,
        4,
        12
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 167,
      "anchor": 5,
      "polynomial": [
        "0",
        "240",
        "-128",
        "21",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "132",
        "-72",
        "15",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        4,
        5,
        12
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 168,
      "anchor": 5,
      "polynomial": [
        "0",
        "360",
        "-162",
        "23",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "220",
        "-100",
        "17",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        5,
        6,
        12
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 169,
      "anchor": 5,
      "polynomial": [
        "0",
        "504",
        "-198",
        "25",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "330",
        "-130",
        "19",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        6,
        7,
        12
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 170,
      "anchor": 5,
      "polynomial": [
        "0",
        "672",
        "-236",
        "27",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "462",
        "-162",
        "21",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        7,
        8,
        12
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 171,
      "anchor": 5,
      "polynomial": [
        "0",
        "864",
        "-276",
        "29",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "616",
        "-196",
        "23",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        8,
        9,
        12
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 172,
      "anchor": 5,
      "polynomial": [
        "0",
        "1080",
        "-318",
        "31",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "792",
        "-232",
        "25",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        9,
        10,
        12
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 173,
      "anchor": 5,
      "polynomial": [
        "0",
        "1320",
        "-362",
        "33",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "990",
        "-270",
        "27",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        10,
        11,
        12
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 174,
      "anchor": 5,
      "polynomial": [
        "24",
        "-50",
        "35",
        "-10",
        "1"
      ],
      "falling_coefficients": [
        "24",
        "-24",
        "12",
        "-4",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        3,
        4
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 175,
      "anchor": 5,
      "polynomial": [
        "40",
        "-78",
        "49",
        "-12",
        "1"
      ],
      "falling_coefficients": [
        "40",
        "-40",
        "20",
        "-6",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        4,
        5
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 176,
      "anchor": 5,
      "polynomial": [
        "60",
        "-112",
        "65",
        "-14",
        "1"
      ],
      "falling_coefficients": [
        "60",
        "-60",
        "30",
        "-8",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        5,
        6
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 177,
      "anchor": 5,
      "polynomial": [
        "84",
        "-152",
        "83",
        "-16",
        "1"
      ],
      "falling_coefficients": [
        "84",
        "-84",
        "42",
        "-10",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        6,
        7
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 178,
      "anchor": 5,
      "polynomial": [
        "112",
        "-198",
        "103",
        "-18",
        "1"
      ],
      "falling_coefficients": [
        "112",
        "-112",
        "56",
        "-12",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        7,
        8
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 179,
      "anchor": 5,
      "polynomial": [
        "144",
        "-250",
        "125",
        "-20",
        "1"
      ],
      "falling_coefficients": [
        "144",
        "-144",
        "72",
        "-14",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 180,
      "anchor": 5,
      "polynomial": [
        "180",
        "-308",
        "149",
        "-22",
        "1"
      ],
      "falling_coefficients": [
        "180",
        "-180",
        "90",
        "-16",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 181,
      "anchor": 5,
      "polynomial": [
        "220",
        "-372",
        "175",
        "-24",
        "1"
      ],
      "falling_coefficients": [
        "220",
        "-220",
        "110",
        "-18",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 182,
      "anchor": 5,
      "polynomial": [
        "264",
        "-442",
        "203",
        "-26",
        "1"
      ],
      "falling_coefficients": [
        "264",
        "-264",
        "132",
        "-20",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 183,
      "anchor": 5,
      "polynomial": [
        "120",
        "-154",
        "71",
        "-14",
        "1"
      ],
      "falling_coefficients": [
        "120",
        "-96",
        "36",
        "-8",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        4,
        5
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 184,
      "anchor": 5,
      "polynomial": [
        "180",
        "-216",
        "91",
        "-16",
        "1"
      ],
      "falling_coefficients": [
        "180",
        "-140",
        "50",
        "-10",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        5,
        6
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 185,
      "anchor": 5,
      "polynomial": [
        "252",
        "-288",
        "113",
        "-18",
        "1"
      ],
      "falling_coefficients": [
        "252",
        "-192",
        "66",
        "-12",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        6,
        7
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 186,
      "anchor": 5,
      "polynomial": [
        "336",
        "-370",
        "137",
        "-20",
        "1"
      ],
      "falling_coefficients": [
        "336",
        "-252",
        "84",
        "-14",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        7,
        8
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 187,
      "anchor": 5,
      "polynomial": [
        "432",
        "-462",
        "163",
        "-22",
        "1"
      ],
      "falling_coefficients": [
        "432",
        "-320",
        "104",
        "-16",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 188,
      "anchor": 5,
      "polynomial": [
        "540",
        "-564",
        "191",
        "-24",
        "1"
      ],
      "falling_coefficients": [
        "540",
        "-396",
        "126",
        "-18",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 189,
      "anchor": 5,
      "polynomial": [
        "660",
        "-676",
        "221",
        "-26",
        "1"
      ],
      "falling_coefficients": [
        "660",
        "-480",
        "150",
        "-20",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 190,
      "anchor": 5,
      "polynomial": [
        "792",
        "-798",
        "253",
        "-28",
        "1"
      ],
      "falling_coefficients": [
        "792",
        "-572",
        "176",
        "-22",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 191,
      "anchor": 5,
      "polynomial": [
        "360",
        "-342",
        "119",
        "-18",
        "1"
      ],
      "falling_coefficients": [
        "360",
        "-240",
        "72",
        "-12",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        5,
        6
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 192,
      "anchor": 5,
      "polynomial": [
        "504",
        "-450",
        "145",
        "-20",
        "1"
      ],
      "falling_coefficients": [
        "504",
        "-324",
        "92",
        "-14",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        6,
        7
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 193,
      "anchor": 5,
      "polynomial": [
        "672",
        "-572",
        "173",
        "-22",
        "1"
      ],
      "falling_coefficients": [
        "672",
        "-420",
        "114",
        "-16",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        7,
        8
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 194,
      "anchor": 5,
      "polynomial": [
        "864",
        "-708",
        "203",
        "-24",
        "1"
      ],
      "falling_coefficients": [
        "864",
        "-528",
        "138",
        "-18",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 195,
      "anchor": 5,
      "polynomial": [
        "1080",
        "-858",
        "235",
        "-26",
        "1"
      ],
      "falling_coefficients": [
        "1080",
        "-648",
        "164",
        "-20",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 196,
      "anchor": 5,
      "polynomial": [
        "1320",
        "-1022",
        "269",
        "-28",
        "1"
      ],
      "falling_coefficients": [
        "1320",
        "-780",
        "192",
        "-22",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 197,
      "anchor": 5,
      "polynomial": [
        "1584",
        "-1200",
        "305",
        "-30",
        "1"
      ],
      "falling_coefficients": [
        "1584",
        "-924",
        "222",
        "-24",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 198,
      "anchor": 5,
      "polynomial": [
        "840",
        "-638",
        "179",
        "-22",
        "1"
      ],
      "falling_coefficients": [
        "840",
        "-480",
        "120",
        "-16",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        6,
        7
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 199,
      "anchor": 5,
      "polynomial": [
        "1120",
        "-804",
        "211",
        "-24",
        "1"
      ],
      "falling_coefficients": [
        "1120",
        "-616",
        "146",
        "-18",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        7,
        8
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 200,
      "anchor": 5,
      "polynomial": [
        "1440",
        "-988",
        "245",
        "-26",
        "1"
      ],
      "falling_coefficients": [
        "1440",
        "-768",
        "174",
        "-20",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 201,
      "anchor": 5,
      "polynomial": [
        "1800",
        "-1190",
        "281",
        "-28",
        "1"
      ],
      "falling_coefficients": [
        "1800",
        "-936",
        "204",
        "-22",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 202,
      "anchor": 5,
      "polynomial": [
        "2200",
        "-1410",
        "319",
        "-30",
        "1"
      ],
      "falling_coefficients": [
        "2200",
        "-1120",
        "236",
        "-24",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 203,
      "anchor": 5,
      "polynomial": [
        "2640",
        "-1648",
        "359",
        "-32",
        "1"
      ],
      "falling_coefficients": [
        "2640",
        "-1320",
        "270",
        "-26",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 204,
      "anchor": 5,
      "polynomial": [
        "1680",
        "-1066",
        "251",
        "-26",
        "1"
      ],
      "falling_coefficients": [
        "1680",
        "-840",
        "180",
        "-20",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        7,
        8
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 205,
      "anchor": 5,
      "polynomial": [
        "2160",
        "-1302",
        "289",
        "-28",
        "1"
      ],
      "falling_coefficients": [
        "2160",
        "-1040",
        "212",
        "-22",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 206,
      "anchor": 5,
      "polynomial": [
        "2700",
        "-1560",
        "329",
        "-30",
        "1"
      ],
      "falling_coefficients": [
        "2700",
        "-1260",
        "246",
        "-24",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 207,
      "anchor": 5,
      "polynomial": [
        "3300",
        "-1840",
        "371",
        "-32",
        "1"
      ],
      "falling_coefficients": [
        "3300",
        "-1500",
        "282",
        "-26",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 208,
      "anchor": 5,
      "polynomial": [
        "3960",
        "-2142",
        "415",
        "-34",
        "1"
      ],
      "falling_coefficients": [
        "3960",
        "-1760",
        "320",
        "-28",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 209,
      "anchor": 5,
      "polynomial": [
        "3024",
        "-1650",
        "335",
        "-30",
        "1"
      ],
      "falling_coefficients": [
        "3024",
        "-1344",
        "252",
        "-24",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 210,
      "anchor": 5,
      "polynomial": [
        "3780",
        "-1968",
        "379",
        "-32",
        "1"
      ],
      "falling_coefficients": [
        "3780",
        "-1620",
        "290",
        "-26",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 211,
      "anchor": 5,
      "polynomial": [
        "4620",
        "-2312",
        "425",
        "-34",
        "1"
      ],
      "falling_coefficients": [
        "4620",
        "-1920",
        "330",
        "-28",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 212,
      "anchor": 5,
      "polynomial": [
        "5544",
        "-2682",
        "473",
        "-36",
        "1"
      ],
      "falling_coefficients": [
        "5544",
        "-2244",
        "372",
        "-30",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 213,
      "anchor": 5,
      "polynomial": [
        "5040",
        "-2414",
        "431",
        "-34",
        "1"
      ],
      "falling_coefficients": [
        "5040",
        "-2016",
        "336",
        "-28",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 214,
      "anchor": 5,
      "polynomial": [
        "6160",
        "-2826",
        "481",
        "-36",
        "1"
      ],
      "falling_coefficients": [
        "6160",
        "-2380",
        "380",
        "-30",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 215,
      "anchor": 5,
      "polynomial": [
        "7392",
        "-3268",
        "533",
        "-38",
        "1"
      ],
      "falling_coefficients": [
        "7392",
        "-2772",
        "426",
        "-32",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 216,
      "anchor": 5,
      "polynomial": [
        "7920",
        "-3382",
        "539",
        "-38",
        "1"
      ],
      "falling_coefficients": [
        "7920",
        "-2880",
        "432",
        "-32",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 217,
      "anchor": 5,
      "polynomial": [
        "9504",
        "-3900",
        "595",
        "-40",
        "1"
      ],
      "falling_coefficients": [
        "9504",
        "-3344",
        "482",
        "-34",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 218,
      "anchor": 5,
      "polynomial": [
        "11880",
        "-4578",
        "659",
        "-42",
        "1"
      ],
      "falling_coefficients": [
        "11880",
        "-3960",
        "540",
        "-36",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 219,
      "anchor": 6,
      "polynomial": [
        "0",
        "-6",
        "11",
        "-6",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "0",
        "0",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        2,
        3
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 220,
      "anchor": 6,
      "polynomial": [
        "0",
        "68",
        "-104",
        "37",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "0",
        "31",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        2,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 221,
      "anchor": 6,
      "polynomial": [
        "0",
        "-12",
        "19",
        "-8",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "2",
        "-2",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        3,
        4
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 222,
      "anchor": 6,
      "polynomial": [
        "0",
        "-20",
        "29",
        "-10",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "6",
        "-4",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        4,
        5
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 223,
      "anchor": 6,
      "polynomial": [
        "0",
        "-30",
        "41",
        "-12",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "12",
        "-6",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        5,
        6
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 224,
      "anchor": 6,
      "polynomial": [
        "0",
        "-42",
        "55",
        "-14",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "20",
        "-8",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        6,
        7
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 225,
      "anchor": 6,
      "polynomial": [
        "0",
        "-56",
        "71",
        "-16",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "30",
        "-10",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        7,
        8
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 226,
      "anchor": 6,
      "polynomial": [
        "0",
        "-72",
        "89",
        "-18",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "42",
        "-12",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 227,
      "anchor": 6,
      "polynomial": [
        "0",
        "-90",
        "109",
        "-20",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "56",
        "-14",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 228,
      "anchor": 6,
      "polynomial": [
        "0",
        "-110",
        "131",
        "-22",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "72",
        "-16",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 229,
      "anchor": 6,
      "polynomial": [
        "0",
        "-132",
        "155",
        "-24",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "90",
        "-18",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 230,
      "anchor": 6,
      "polynomial": [
        "0",
        "-156",
        "181",
        "-26",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "110",
        "-20",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 231,
      "anchor": 6,
      "polynomial": [
        "0",
        "-182",
        "209",
        "-28",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "132",
        "-22",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        13,
        14
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 232,
      "anchor": 6,
      "polynomial": [
        "0",
        "-210",
        "239",
        "-30",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "156",
        "-24",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        14,
        15
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 233,
      "anchor": 6,
      "polynomial": [
        "0",
        "-240",
        "271",
        "-32",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "182",
        "-26",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        15,
        16
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 234,
      "anchor": 6,
      "polynomial": [
        "0",
        "-272",
        "305",
        "-34",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "210",
        "-28",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        16,
        17
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 235,
      "anchor": 6,
      "polynomial": [
        "0",
        "-306",
        "341",
        "-36",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "240",
        "-30",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        17,
        18
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 236,
      "anchor": 6,
      "polynomial": [
        "0",
        "-342",
        "379",
        "-38",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "272",
        "-32",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        18,
        19
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 237,
      "anchor": 6,
      "polynomial": [
        "0",
        "-380",
        "419",
        "-40",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "306",
        "-34",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        19,
        20
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 238,
      "anchor": 6,
      "polynomial": [
        "0",
        "-420",
        "461",
        "-42",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "342",
        "-36",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        20,
        21
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 239,
      "anchor": 6,
      "polynomial": [
        "0",
        "-462",
        "505",
        "-44",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "380",
        "-38",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        21,
        22
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 240,
      "anchor": 6,
      "polynomial": [
        "0",
        "-506",
        "551",
        "-46",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "420",
        "-40",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        22,
        23
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 241,
      "anchor": 6,
      "polynomial": [
        "0",
        "-552",
        "599",
        "-48",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "462",
        "-42",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        23,
        24
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 242,
      "anchor": 6,
      "polynomial": [
        "0",
        "-600",
        "649",
        "-50",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "506",
        "-44",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        24,
        25
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 243,
      "anchor": 6,
      "polynomial": [
        "0",
        "-650",
        "701",
        "-52",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "552",
        "-46",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        25,
        26
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 244,
      "anchor": 6,
      "polynomial": [
        "0",
        "-702",
        "755",
        "-54",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "600",
        "-48",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        26,
        27
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 245,
      "anchor": 6,
      "polynomial": [
        "0",
        "-756",
        "811",
        "-56",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "650",
        "-50",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        27,
        28
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 246,
      "anchor": 6,
      "polynomial": [
        "0",
        "-812",
        "869",
        "-58",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "702",
        "-52",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 247,
      "anchor": 6,
      "polynomial": [
        "0",
        "-870",
        "929",
        "-60",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "756",
        "-54",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 248,
      "anchor": 6,
      "polynomial": [
        "0",
        "-930",
        "991",
        "-62",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "812",
        "-56",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 249,
      "anchor": 6,
      "polynomial": [
        "0",
        "-992",
        "1055",
        "-64",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "870",
        "-58",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 250,
      "anchor": 6,
      "polynomial": [
        "0",
        "-1056",
        "1121",
        "-66",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "930",
        "-60",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 251,
      "anchor": 6,
      "polynomial": [
        "0",
        "-1122",
        "1189",
        "-68",
        "1"
      ],
      "falling_coefficients": [
        "0",
        "0",
        "992",
        "-62",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        1,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 252,
      "anchor": 6,
      "polynomial": [
        "0",
        "204",
        "-176",
        "39",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "66",
        "-66",
        "33",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        2,
        3,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 253,
      "anchor": 6,
      "polynomial": [
        "0",
        "408",
        "-250",
        "41",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "198",
        "-134",
        "35",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        3,
        4,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 254,
      "anchor": 6,
      "polynomial": [
        "0",
        "680",
        "-326",
        "43",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "396",
        "-204",
        "37",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        4,
        5,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 255,
      "anchor": 6,
      "polynomial": [
        "0",
        "1020",
        "-404",
        "45",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "660",
        "-276",
        "39",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        5,
        6,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 256,
      "anchor": 6,
      "polynomial": [
        "0",
        "1428",
        "-484",
        "47",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "990",
        "-350",
        "41",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        6,
        7,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 257,
      "anchor": 6,
      "polynomial": [
        "0",
        "1904",
        "-566",
        "49",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "1386",
        "-426",
        "43",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        7,
        8,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 258,
      "anchor": 6,
      "polynomial": [
        "0",
        "2448",
        "-650",
        "51",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "1848",
        "-504",
        "45",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        8,
        9,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 259,
      "anchor": 6,
      "polynomial": [
        "0",
        "3060",
        "-736",
        "53",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "2376",
        "-584",
        "47",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        9,
        10,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 260,
      "anchor": 6,
      "polynomial": [
        "0",
        "3740",
        "-824",
        "55",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "2970",
        "-666",
        "49",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        10,
        11,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 261,
      "anchor": 6,
      "polynomial": [
        "0",
        "4488",
        "-914",
        "57",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "3630",
        "-750",
        "51",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        11,
        12,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 262,
      "anchor": 6,
      "polynomial": [
        "0",
        "5304",
        "-1006",
        "59",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "4356",
        "-836",
        "53",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        12,
        13,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 263,
      "anchor": 6,
      "polynomial": [
        "0",
        "6188",
        "-1100",
        "61",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "5148",
        "-924",
        "55",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        13,
        14,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 264,
      "anchor": 6,
      "polynomial": [
        "0",
        "7140",
        "-1196",
        "63",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "6006",
        "-1014",
        "57",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        14,
        15,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 265,
      "anchor": 6,
      "polynomial": [
        "0",
        "8160",
        "-1294",
        "65",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "6930",
        "-1106",
        "59",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        15,
        16,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 266,
      "anchor": 6,
      "polynomial": [
        "0",
        "9248",
        "-1394",
        "67",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "7920",
        "-1200",
        "61",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        16,
        17,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 267,
      "anchor": 6,
      "polynomial": [
        "0",
        "10404",
        "-1496",
        "69",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "8976",
        "-1296",
        "63",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        17,
        18,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 268,
      "anchor": 6,
      "polynomial": [
        "0",
        "11628",
        "-1600",
        "71",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "10098",
        "-1394",
        "65",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        18,
        19,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 269,
      "anchor": 6,
      "polynomial": [
        "0",
        "12920",
        "-1706",
        "73",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "11286",
        "-1494",
        "67",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        19,
        20,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 270,
      "anchor": 6,
      "polynomial": [
        "0",
        "14280",
        "-1814",
        "75",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "12540",
        "-1596",
        "69",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        20,
        21,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 271,
      "anchor": 6,
      "polynomial": [
        "0",
        "15708",
        "-1924",
        "77",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "13860",
        "-1700",
        "71",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        21,
        22,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 272,
      "anchor": 6,
      "polynomial": [
        "0",
        "17204",
        "-2036",
        "79",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "15246",
        "-1806",
        "73",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        22,
        23,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 273,
      "anchor": 6,
      "polynomial": [
        "0",
        "18768",
        "-2150",
        "81",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "16698",
        "-1914",
        "75",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        23,
        24,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 274,
      "anchor": 6,
      "polynomial": [
        "0",
        "20400",
        "-2266",
        "83",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "18216",
        "-2024",
        "77",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        24,
        25,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 275,
      "anchor": 6,
      "polynomial": [
        "0",
        "22100",
        "-2384",
        "85",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "19800",
        "-2136",
        "79",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        25,
        26,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 276,
      "anchor": 6,
      "polynomial": [
        "0",
        "23868",
        "-2504",
        "87",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "21450",
        "-2250",
        "81",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        26,
        27,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 277,
      "anchor": 6,
      "polynomial": [
        "0",
        "25704",
        "-2626",
        "89",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "23166",
        "-2366",
        "83",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        27,
        28,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 278,
      "anchor": 6,
      "polynomial": [
        "0",
        "27608",
        "-2750",
        "91",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "24948",
        "-2484",
        "85",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        28,
        29,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 279,
      "anchor": 6,
      "polynomial": [
        "0",
        "29580",
        "-2876",
        "93",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "26796",
        "-2604",
        "87",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        29,
        30,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 280,
      "anchor": 6,
      "polynomial": [
        "0",
        "31620",
        "-3004",
        "95",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "28710",
        "-2726",
        "89",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        30,
        31,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 281,
      "anchor": 6,
      "polynomial": [
        "0",
        "33728",
        "-3134",
        "97",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "30690",
        "-2850",
        "91",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        31,
        32,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 282,
      "anchor": 6,
      "polynomial": [
        "0",
        "35904",
        "-3266",
        "99",
        "-1"
      ],
      "falling_coefficients": [
        "0",
        "32736",
        "-2976",
        "93",
        "-1"
      ],
      "type": "quartic_facet",
      "nodes": [
        0,
        32,
        33,
        34
      ],
      "sign": -1
    },
    {
      "kind": "ineq",
      "row_index": 283,
      "anchor": 6,
      "polynomial": [
        "24",
        "-50",
        "35",
        "-10",
        "1"
      ],
      "falling_coefficients": [
        "24",
        "-24",
        "12",
        "-4",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        3,
        4
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 284,
      "anchor": 6,
      "polynomial": [
        "40",
        "-78",
        "49",
        "-12",
        "1"
      ],
      "falling_coefficients": [
        "40",
        "-40",
        "20",
        "-6",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        4,
        5
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 285,
      "anchor": 6,
      "polynomial": [
        "60",
        "-112",
        "65",
        "-14",
        "1"
      ],
      "falling_coefficients": [
        "60",
        "-60",
        "30",
        "-8",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        5,
        6
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 286,
      "anchor": 6,
      "polynomial": [
        "84",
        "-152",
        "83",
        "-16",
        "1"
      ],
      "falling_coefficients": [
        "84",
        "-84",
        "42",
        "-10",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        6,
        7
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 287,
      "anchor": 6,
      "polynomial": [
        "112",
        "-198",
        "103",
        "-18",
        "1"
      ],
      "falling_coefficients": [
        "112",
        "-112",
        "56",
        "-12",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        7,
        8
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 288,
      "anchor": 6,
      "polynomial": [
        "144",
        "-250",
        "125",
        "-20",
        "1"
      ],
      "falling_coefficients": [
        "144",
        "-144",
        "72",
        "-14",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 289,
      "anchor": 6,
      "polynomial": [
        "180",
        "-308",
        "149",
        "-22",
        "1"
      ],
      "falling_coefficients": [
        "180",
        "-180",
        "90",
        "-16",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 290,
      "anchor": 6,
      "polynomial": [
        "220",
        "-372",
        "175",
        "-24",
        "1"
      ],
      "falling_coefficients": [
        "220",
        "-220",
        "110",
        "-18",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 291,
      "anchor": 6,
      "polynomial": [
        "264",
        "-442",
        "203",
        "-26",
        "1"
      ],
      "falling_coefficients": [
        "264",
        "-264",
        "132",
        "-20",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 292,
      "anchor": 6,
      "polynomial": [
        "312",
        "-518",
        "233",
        "-28",
        "1"
      ],
      "falling_coefficients": [
        "312",
        "-312",
        "156",
        "-22",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 293,
      "anchor": 6,
      "polynomial": [
        "364",
        "-600",
        "265",
        "-30",
        "1"
      ],
      "falling_coefficients": [
        "364",
        "-364",
        "182",
        "-24",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        13,
        14
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 294,
      "anchor": 6,
      "polynomial": [
        "420",
        "-688",
        "299",
        "-32",
        "1"
      ],
      "falling_coefficients": [
        "420",
        "-420",
        "210",
        "-26",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        14,
        15
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 295,
      "anchor": 6,
      "polynomial": [
        "480",
        "-782",
        "335",
        "-34",
        "1"
      ],
      "falling_coefficients": [
        "480",
        "-480",
        "240",
        "-28",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        15,
        16
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 296,
      "anchor": 6,
      "polynomial": [
        "544",
        "-882",
        "373",
        "-36",
        "1"
      ],
      "falling_coefficients": [
        "544",
        "-544",
        "272",
        "-30",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        16,
        17
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 297,
      "anchor": 6,
      "polynomial": [
        "612",
        "-988",
        "413",
        "-38",
        "1"
      ],
      "falling_coefficients": [
        "612",
        "-612",
        "306",
        "-32",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        17,
        18
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 298,
      "anchor": 6,
      "polynomial": [
        "684",
        "-1100",
        "455",
        "-40",
        "1"
      ],
      "falling_coefficients": [
        "684",
        "-684",
        "342",
        "-34",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        18,
        19
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 299,
      "anchor": 6,
      "polynomial": [
        "760",
        "-1218",
        "499",
        "-42",
        "1"
      ],
      "falling_coefficients": [
        "760",
        "-760",
        "380",
        "-36",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        19,
        20
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 300,
      "anchor": 6,
      "polynomial": [
        "840",
        "-1342",
        "545",
        "-44",
        "1"
      ],
      "falling_coefficients": [
        "840",
        "-840",
        "420",
        "-38",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        20,
        21
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 301,
      "anchor": 6,
      "polynomial": [
        "924",
        "-1472",
        "593",
        "-46",
        "1"
      ],
      "falling_coefficients": [
        "924",
        "-924",
        "462",
        "-40",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        21,
        22
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 302,
      "anchor": 6,
      "polynomial": [
        "1012",
        "-1608",
        "643",
        "-48",
        "1"
      ],
      "falling_coefficients": [
        "1012",
        "-1012",
        "506",
        "-42",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        22,
        23
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 303,
      "anchor": 6,
      "polynomial": [
        "1104",
        "-1750",
        "695",
        "-50",
        "1"
      ],
      "falling_coefficients": [
        "1104",
        "-1104",
        "552",
        "-44",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        23,
        24
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 304,
      "anchor": 6,
      "polynomial": [
        "1200",
        "-1898",
        "749",
        "-52",
        "1"
      ],
      "falling_coefficients": [
        "1200",
        "-1200",
        "600",
        "-46",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        24,
        25
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 305,
      "anchor": 6,
      "polynomial": [
        "1300",
        "-2052",
        "805",
        "-54",
        "1"
      ],
      "falling_coefficients": [
        "1300",
        "-1300",
        "650",
        "-48",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        25,
        26
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 306,
      "anchor": 6,
      "polynomial": [
        "1404",
        "-2212",
        "863",
        "-56",
        "1"
      ],
      "falling_coefficients": [
        "1404",
        "-1404",
        "702",
        "-50",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        26,
        27
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 307,
      "anchor": 6,
      "polynomial": [
        "1512",
        "-2378",
        "923",
        "-58",
        "1"
      ],
      "falling_coefficients": [
        "1512",
        "-1512",
        "756",
        "-52",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        27,
        28
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 308,
      "anchor": 6,
      "polynomial": [
        "1624",
        "-2550",
        "985",
        "-60",
        "1"
      ],
      "falling_coefficients": [
        "1624",
        "-1624",
        "812",
        "-54",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 309,
      "anchor": 6,
      "polynomial": [
        "1740",
        "-2728",
        "1049",
        "-62",
        "1"
      ],
      "falling_coefficients": [
        "1740",
        "-1740",
        "870",
        "-56",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 310,
      "anchor": 6,
      "polynomial": [
        "1860",
        "-2912",
        "1115",
        "-64",
        "1"
      ],
      "falling_coefficients": [
        "1860",
        "-1860",
        "930",
        "-58",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 311,
      "anchor": 6,
      "polynomial": [
        "1984",
        "-3102",
        "1183",
        "-66",
        "1"
      ],
      "falling_coefficients": [
        "1984",
        "-1984",
        "992",
        "-60",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 312,
      "anchor": 6,
      "polynomial": [
        "2112",
        "-3298",
        "1253",
        "-68",
        "1"
      ],
      "falling_coefficients": [
        "2112",
        "-2112",
        "1056",
        "-62",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 313,
      "anchor": 6,
      "polynomial": [
        "2244",
        "-3500",
        "1325",
        "-70",
        "1"
      ],
      "falling_coefficients": [
        "2244",
        "-2244",
        "1122",
        "-64",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        1,
        2,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 314,
      "anchor": 6,
      "polynomial": [
        "120",
        "-154",
        "71",
        "-14",
        "1"
      ],
      "falling_coefficients": [
        "120",
        "-96",
        "36",
        "-8",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        4,
        5
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 315,
      "anchor": 6,
      "polynomial": [
        "180",
        "-216",
        "91",
        "-16",
        "1"
      ],
      "falling_coefficients": [
        "180",
        "-140",
        "50",
        "-10",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        5,
        6
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 316,
      "anchor": 6,
      "polynomial": [
        "252",
        "-288",
        "113",
        "-18",
        "1"
      ],
      "falling_coefficients": [
        "252",
        "-192",
        "66",
        "-12",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        6,
        7
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 317,
      "anchor": 6,
      "polynomial": [
        "336",
        "-370",
        "137",
        "-20",
        "1"
      ],
      "falling_coefficients": [
        "336",
        "-252",
        "84",
        "-14",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        7,
        8
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 318,
      "anchor": 6,
      "polynomial": [
        "432",
        "-462",
        "163",
        "-22",
        "1"
      ],
      "falling_coefficients": [
        "432",
        "-320",
        "104",
        "-16",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 319,
      "anchor": 6,
      "polynomial": [
        "540",
        "-564",
        "191",
        "-24",
        "1"
      ],
      "falling_coefficients": [
        "540",
        "-396",
        "126",
        "-18",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 320,
      "anchor": 6,
      "polynomial": [
        "660",
        "-676",
        "221",
        "-26",
        "1"
      ],
      "falling_coefficients": [
        "660",
        "-480",
        "150",
        "-20",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 321,
      "anchor": 6,
      "polynomial": [
        "792",
        "-798",
        "253",
        "-28",
        "1"
      ],
      "falling_coefficients": [
        "792",
        "-572",
        "176",
        "-22",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 322,
      "anchor": 6,
      "polynomial": [
        "936",
        "-930",
        "287",
        "-30",
        "1"
      ],
      "falling_coefficients": [
        "936",
        "-672",
        "204",
        "-24",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 323,
      "anchor": 6,
      "polynomial": [
        "1092",
        "-1072",
        "323",
        "-32",
        "1"
      ],
      "falling_coefficients": [
        "1092",
        "-780",
        "234",
        "-26",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        13,
        14
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 324,
      "anchor": 6,
      "polynomial": [
        "1260",
        "-1224",
        "361",
        "-34",
        "1"
      ],
      "falling_coefficients": [
        "1260",
        "-896",
        "266",
        "-28",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        14,
        15
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 325,
      "anchor": 6,
      "polynomial": [
        "1440",
        "-1386",
        "401",
        "-36",
        "1"
      ],
      "falling_coefficients": [
        "1440",
        "-1020",
        "300",
        "-30",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        15,
        16
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 326,
      "anchor": 6,
      "polynomial": [
        "1632",
        "-1558",
        "443",
        "-38",
        "1"
      ],
      "falling_coefficients": [
        "1632",
        "-1152",
        "336",
        "-32",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        16,
        17
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 327,
      "anchor": 6,
      "polynomial": [
        "1836",
        "-1740",
        "487",
        "-40",
        "1"
      ],
      "falling_coefficients": [
        "1836",
        "-1292",
        "374",
        "-34",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        17,
        18
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 328,
      "anchor": 6,
      "polynomial": [
        "2052",
        "-1932",
        "533",
        "-42",
        "1"
      ],
      "falling_coefficients": [
        "2052",
        "-1440",
        "414",
        "-36",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        18,
        19
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 329,
      "anchor": 6,
      "polynomial": [
        "2280",
        "-2134",
        "581",
        "-44",
        "1"
      ],
      "falling_coefficients": [
        "2280",
        "-1596",
        "456",
        "-38",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        19,
        20
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 330,
      "anchor": 6,
      "polynomial": [
        "2520",
        "-2346",
        "631",
        "-46",
        "1"
      ],
      "falling_coefficients": [
        "2520",
        "-1760",
        "500",
        "-40",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        20,
        21
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 331,
      "anchor": 6,
      "polynomial": [
        "2772",
        "-2568",
        "683",
        "-48",
        "1"
      ],
      "falling_coefficients": [
        "2772",
        "-1932",
        "546",
        "-42",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        21,
        22
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 332,
      "anchor": 6,
      "polynomial": [
        "3036",
        "-2800",
        "737",
        "-50",
        "1"
      ],
      "falling_coefficients": [
        "3036",
        "-2112",
        "594",
        "-44",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        22,
        23
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 333,
      "anchor": 6,
      "polynomial": [
        "3312",
        "-3042",
        "793",
        "-52",
        "1"
      ],
      "falling_coefficients": [
        "3312",
        "-2300",
        "644",
        "-46",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        23,
        24
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 334,
      "anchor": 6,
      "polynomial": [
        "3600",
        "-3294",
        "851",
        "-54",
        "1"
      ],
      "falling_coefficients": [
        "3600",
        "-2496",
        "696",
        "-48",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        24,
        25
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 335,
      "anchor": 6,
      "polynomial": [
        "3900",
        "-3556",
        "911",
        "-56",
        "1"
      ],
      "falling_coefficients": [
        "3900",
        "-2700",
        "750",
        "-50",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        25,
        26
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 336,
      "anchor": 6,
      "polynomial": [
        "4212",
        "-3828",
        "973",
        "-58",
        "1"
      ],
      "falling_coefficients": [
        "4212",
        "-2912",
        "806",
        "-52",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        26,
        27
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 337,
      "anchor": 6,
      "polynomial": [
        "4536",
        "-4110",
        "1037",
        "-60",
        "1"
      ],
      "falling_coefficients": [
        "4536",
        "-3132",
        "864",
        "-54",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        27,
        28
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 338,
      "anchor": 6,
      "polynomial": [
        "4872",
        "-4402",
        "1103",
        "-62",
        "1"
      ],
      "falling_coefficients": [
        "4872",
        "-3360",
        "924",
        "-56",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 339,
      "anchor": 6,
      "polynomial": [
        "5220",
        "-4704",
        "1171",
        "-64",
        "1"
      ],
      "falling_coefficients": [
        "5220",
        "-3596",
        "986",
        "-58",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 340,
      "anchor": 6,
      "polynomial": [
        "5580",
        "-5016",
        "1241",
        "-66",
        "1"
      ],
      "falling_coefficients": [
        "5580",
        "-3840",
        "1050",
        "-60",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 341,
      "anchor": 6,
      "polynomial": [
        "5952",
        "-5338",
        "1313",
        "-68",
        "1"
      ],
      "falling_coefficients": [
        "5952",
        "-4092",
        "1116",
        "-62",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 342,
      "anchor": 6,
      "polynomial": [
        "6336",
        "-5670",
        "1387",
        "-70",
        "1"
      ],
      "falling_coefficients": [
        "6336",
        "-4352",
        "1184",
        "-64",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 343,
      "anchor": 6,
      "polynomial": [
        "6732",
        "-6012",
        "1463",
        "-72",
        "1"
      ],
      "falling_coefficients": [
        "6732",
        "-4620",
        "1254",
        "-66",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        2,
        3,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 344,
      "anchor": 6,
      "polynomial": [
        "360",
        "-342",
        "119",
        "-18",
        "1"
      ],
      "falling_coefficients": [
        "360",
        "-240",
        "72",
        "-12",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        5,
        6
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 345,
      "anchor": 6,
      "polynomial": [
        "504",
        "-450",
        "145",
        "-20",
        "1"
      ],
      "falling_coefficients": [
        "504",
        "-324",
        "92",
        "-14",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        6,
        7
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 346,
      "anchor": 6,
      "polynomial": [
        "672",
        "-572",
        "173",
        "-22",
        "1"
      ],
      "falling_coefficients": [
        "672",
        "-420",
        "114",
        "-16",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        7,
        8
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 347,
      "anchor": 6,
      "polynomial": [
        "864",
        "-708",
        "203",
        "-24",
        "1"
      ],
      "falling_coefficients": [
        "864",
        "-528",
        "138",
        "-18",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 348,
      "anchor": 6,
      "polynomial": [
        "1080",
        "-858",
        "235",
        "-26",
        "1"
      ],
      "falling_coefficients": [
        "1080",
        "-648",
        "164",
        "-20",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 349,
      "anchor": 6,
      "polynomial": [
        "1320",
        "-1022",
        "269",
        "-28",
        "1"
      ],
      "falling_coefficients": [
        "1320",
        "-780",
        "192",
        "-22",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 350,
      "anchor": 6,
      "polynomial": [
        "1584",
        "-1200",
        "305",
        "-30",
        "1"
      ],
      "falling_coefficients": [
        "1584",
        "-924",
        "222",
        "-24",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 351,
      "anchor": 6,
      "polynomial": [
        "1872",
        "-1392",
        "343",
        "-32",
        "1"
      ],
      "falling_coefficients": [
        "1872",
        "-1080",
        "254",
        "-26",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 352,
      "anchor": 6,
      "polynomial": [
        "2184",
        "-1598",
        "383",
        "-34",
        "1"
      ],
      "falling_coefficients": [
        "2184",
        "-1248",
        "288",
        "-28",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        13,
        14
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 353,
      "anchor": 6,
      "polynomial": [
        "2520",
        "-1818",
        "425",
        "-36",
        "1"
      ],
      "falling_coefficients": [
        "2520",
        "-1428",
        "324",
        "-30",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        14,
        15
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 354,
      "anchor": 6,
      "polynomial": [
        "2880",
        "-2052",
        "469",
        "-38",
        "1"
      ],
      "falling_coefficients": [
        "2880",
        "-1620",
        "362",
        "-32",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        15,
        16
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 355,
      "anchor": 6,
      "polynomial": [
        "3264",
        "-2300",
        "515",
        "-40",
        "1"
      ],
      "falling_coefficients": [
        "3264",
        "-1824",
        "402",
        "-34",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        16,
        17
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 356,
      "anchor": 6,
      "polynomial": [
        "3672",
        "-2562",
        "563",
        "-42",
        "1"
      ],
      "falling_coefficients": [
        "3672",
        "-2040",
        "444",
        "-36",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        17,
        18
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 357,
      "anchor": 6,
      "polynomial": [
        "4104",
        "-2838",
        "613",
        "-44",
        "1"
      ],
      "falling_coefficients": [
        "4104",
        "-2268",
        "488",
        "-38",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        18,
        19
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 358,
      "anchor": 6,
      "polynomial": [
        "4560",
        "-3128",
        "665",
        "-46",
        "1"
      ],
      "falling_coefficients": [
        "4560",
        "-2508",
        "534",
        "-40",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        19,
        20
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 359,
      "anchor": 6,
      "polynomial": [
        "5040",
        "-3432",
        "719",
        "-48",
        "1"
      ],
      "falling_coefficients": [
        "5040",
        "-2760",
        "582",
        "-42",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        20,
        21
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 360,
      "anchor": 6,
      "polynomial": [
        "5544",
        "-3750",
        "775",
        "-50",
        "1"
      ],
      "falling_coefficients": [
        "5544",
        "-3024",
        "632",
        "-44",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        21,
        22
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 361,
      "anchor": 6,
      "polynomial": [
        "6072",
        "-4082",
        "833",
        "-52",
        "1"
      ],
      "falling_coefficients": [
        "6072",
        "-3300",
        "684",
        "-46",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        22,
        23
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 362,
      "anchor": 6,
      "polynomial": [
        "6624",
        "-4428",
        "893",
        "-54",
        "1"
      ],
      "falling_coefficients": [
        "6624",
        "-3588",
        "738",
        "-48",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        23,
        24
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 363,
      "anchor": 6,
      "polynomial": [
        "7200",
        "-4788",
        "955",
        "-56",
        "1"
      ],
      "falling_coefficients": [
        "7200",
        "-3888",
        "794",
        "-50",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        24,
        25
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 364,
      "anchor": 6,
      "polynomial": [
        "7800",
        "-5162",
        "1019",
        "-58",
        "1"
      ],
      "falling_coefficients": [
        "7800",
        "-4200",
        "852",
        "-52",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        25,
        26
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 365,
      "anchor": 6,
      "polynomial": [
        "8424",
        "-5550",
        "1085",
        "-60",
        "1"
      ],
      "falling_coefficients": [
        "8424",
        "-4524",
        "912",
        "-54",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        26,
        27
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 366,
      "anchor": 6,
      "polynomial": [
        "9072",
        "-5952",
        "1153",
        "-62",
        "1"
      ],
      "falling_coefficients": [
        "9072",
        "-4860",
        "974",
        "-56",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        27,
        28
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 367,
      "anchor": 6,
      "polynomial": [
        "9744",
        "-6368",
        "1223",
        "-64",
        "1"
      ],
      "falling_coefficients": [
        "9744",
        "-5208",
        "1038",
        "-58",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 368,
      "anchor": 6,
      "polynomial": [
        "10440",
        "-6798",
        "1295",
        "-66",
        "1"
      ],
      "falling_coefficients": [
        "10440",
        "-5568",
        "1104",
        "-60",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 369,
      "anchor": 6,
      "polynomial": [
        "11160",
        "-7242",
        "1369",
        "-68",
        "1"
      ],
      "falling_coefficients": [
        "11160",
        "-5940",
        "1172",
        "-62",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 370,
      "anchor": 6,
      "polynomial": [
        "11904",
        "-7700",
        "1445",
        "-70",
        "1"
      ],
      "falling_coefficients": [
        "11904",
        "-6324",
        "1242",
        "-64",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 371,
      "anchor": 6,
      "polynomial": [
        "12672",
        "-8172",
        "1523",
        "-72",
        "1"
      ],
      "falling_coefficients": [
        "12672",
        "-6720",
        "1314",
        "-66",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 372,
      "anchor": 6,
      "polynomial": [
        "13464",
        "-8658",
        "1603",
        "-74",
        "1"
      ],
      "falling_coefficients": [
        "13464",
        "-7128",
        "1388",
        "-68",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        3,
        4,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 373,
      "anchor": 6,
      "polynomial": [
        "840",
        "-638",
        "179",
        "-22",
        "1"
      ],
      "falling_coefficients": [
        "840",
        "-480",
        "120",
        "-16",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        6,
        7
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 374,
      "anchor": 6,
      "polynomial": [
        "1120",
        "-804",
        "211",
        "-24",
        "1"
      ],
      "falling_coefficients": [
        "1120",
        "-616",
        "146",
        "-18",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        7,
        8
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 375,
      "anchor": 6,
      "polynomial": [
        "1440",
        "-988",
        "245",
        "-26",
        "1"
      ],
      "falling_coefficients": [
        "1440",
        "-768",
        "174",
        "-20",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 376,
      "anchor": 6,
      "polynomial": [
        "1800",
        "-1190",
        "281",
        "-28",
        "1"
      ],
      "falling_coefficients": [
        "1800",
        "-936",
        "204",
        "-22",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 377,
      "anchor": 6,
      "polynomial": [
        "2200",
        "-1410",
        "319",
        "-30",
        "1"
      ],
      "falling_coefficients": [
        "2200",
        "-1120",
        "236",
        "-24",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 378,
      "anchor": 6,
      "polynomial": [
        "2640",
        "-1648",
        "359",
        "-32",
        "1"
      ],
      "falling_coefficients": [
        "2640",
        "-1320",
        "270",
        "-26",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 379,
      "anchor": 6,
      "polynomial": [
        "3120",
        "-1904",
        "401",
        "-34",
        "1"
      ],
      "falling_coefficients": [
        "3120",
        "-1536",
        "306",
        "-28",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 380,
      "anchor": 6,
      "polynomial": [
        "3640",
        "-2178",
        "445",
        "-36",
        "1"
      ],
      "falling_coefficients": [
        "3640",
        "-1768",
        "344",
        "-30",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        13,
        14
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 381,
      "anchor": 6,
      "polynomial": [
        "4200",
        "-2470",
        "491",
        "-38",
        "1"
      ],
      "falling_coefficients": [
        "4200",
        "-2016",
        "384",
        "-32",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        14,
        15
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 382,
      "anchor": 6,
      "polynomial": [
        "4800",
        "-2780",
        "539",
        "-40",
        "1"
      ],
      "falling_coefficients": [
        "4800",
        "-2280",
        "426",
        "-34",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        15,
        16
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 383,
      "anchor": 6,
      "polynomial": [
        "5440",
        "-3108",
        "589",
        "-42",
        "1"
      ],
      "falling_coefficients": [
        "5440",
        "-2560",
        "470",
        "-36",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        16,
        17
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 384,
      "anchor": 6,
      "polynomial": [
        "6120",
        "-3454",
        "641",
        "-44",
        "1"
      ],
      "falling_coefficients": [
        "6120",
        "-2856",
        "516",
        "-38",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        17,
        18
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 385,
      "anchor": 6,
      "polynomial": [
        "6840",
        "-3818",
        "695",
        "-46",
        "1"
      ],
      "falling_coefficients": [
        "6840",
        "-3168",
        "564",
        "-40",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        18,
        19
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 386,
      "anchor": 6,
      "polynomial": [
        "7600",
        "-4200",
        "751",
        "-48",
        "1"
      ],
      "falling_coefficients": [
        "7600",
        "-3496",
        "614",
        "-42",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        19,
        20
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 387,
      "anchor": 6,
      "polynomial": [
        "8400",
        "-4600",
        "809",
        "-50",
        "1"
      ],
      "falling_coefficients": [
        "8400",
        "-3840",
        "666",
        "-44",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        20,
        21
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 388,
      "anchor": 6,
      "polynomial": [
        "9240",
        "-5018",
        "869",
        "-52",
        "1"
      ],
      "falling_coefficients": [
        "9240",
        "-4200",
        "720",
        "-46",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        21,
        22
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 389,
      "anchor": 6,
      "polynomial": [
        "10120",
        "-5454",
        "931",
        "-54",
        "1"
      ],
      "falling_coefficients": [
        "10120",
        "-4576",
        "776",
        "-48",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        22,
        23
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 390,
      "anchor": 6,
      "polynomial": [
        "11040",
        "-5908",
        "995",
        "-56",
        "1"
      ],
      "falling_coefficients": [
        "11040",
        "-4968",
        "834",
        "-50",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        23,
        24
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 391,
      "anchor": 6,
      "polynomial": [
        "12000",
        "-6380",
        "1061",
        "-58",
        "1"
      ],
      "falling_coefficients": [
        "12000",
        "-5376",
        "894",
        "-52",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        24,
        25
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 392,
      "anchor": 6,
      "polynomial": [
        "13000",
        "-6870",
        "1129",
        "-60",
        "1"
      ],
      "falling_coefficients": [
        "13000",
        "-5800",
        "956",
        "-54",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        25,
        26
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 393,
      "anchor": 6,
      "polynomial": [
        "14040",
        "-7378",
        "1199",
        "-62",
        "1"
      ],
      "falling_coefficients": [
        "14040",
        "-6240",
        "1020",
        "-56",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        26,
        27
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 394,
      "anchor": 6,
      "polynomial": [
        "15120",
        "-7904",
        "1271",
        "-64",
        "1"
      ],
      "falling_coefficients": [
        "15120",
        "-6696",
        "1086",
        "-58",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        27,
        28
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 395,
      "anchor": 6,
      "polynomial": [
        "16240",
        "-8448",
        "1345",
        "-66",
        "1"
      ],
      "falling_coefficients": [
        "16240",
        "-7168",
        "1154",
        "-60",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 396,
      "anchor": 6,
      "polynomial": [
        "17400",
        "-9010",
        "1421",
        "-68",
        "1"
      ],
      "falling_coefficients": [
        "17400",
        "-7656",
        "1224",
        "-62",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 397,
      "anchor": 6,
      "polynomial": [
        "18600",
        "-9590",
        "1499",
        "-70",
        "1"
      ],
      "falling_coefficients": [
        "18600",
        "-8160",
        "1296",
        "-64",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 398,
      "anchor": 6,
      "polynomial": [
        "19840",
        "-10188",
        "1579",
        "-72",
        "1"
      ],
      "falling_coefficients": [
        "19840",
        "-8680",
        "1370",
        "-66",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 399,
      "anchor": 6,
      "polynomial": [
        "21120",
        "-10804",
        "1661",
        "-74",
        "1"
      ],
      "falling_coefficients": [
        "21120",
        "-9216",
        "1446",
        "-68",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 400,
      "anchor": 6,
      "polynomial": [
        "22440",
        "-11438",
        "1745",
        "-76",
        "1"
      ],
      "falling_coefficients": [
        "22440",
        "-9768",
        "1524",
        "-70",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        4,
        5,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 401,
      "anchor": 6,
      "polynomial": [
        "1680",
        "-1066",
        "251",
        "-26",
        "1"
      ],
      "falling_coefficients": [
        "1680",
        "-840",
        "180",
        "-20",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        7,
        8
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 402,
      "anchor": 6,
      "polynomial": [
        "2160",
        "-1302",
        "289",
        "-28",
        "1"
      ],
      "falling_coefficients": [
        "2160",
        "-1040",
        "212",
        "-22",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 403,
      "anchor": 6,
      "polynomial": [
        "2700",
        "-1560",
        "329",
        "-30",
        "1"
      ],
      "falling_coefficients": [
        "2700",
        "-1260",
        "246",
        "-24",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 404,
      "anchor": 6,
      "polynomial": [
        "3300",
        "-1840",
        "371",
        "-32",
        "1"
      ],
      "falling_coefficients": [
        "3300",
        "-1500",
        "282",
        "-26",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 405,
      "anchor": 6,
      "polynomial": [
        "3960",
        "-2142",
        "415",
        "-34",
        "1"
      ],
      "falling_coefficients": [
        "3960",
        "-1760",
        "320",
        "-28",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 406,
      "anchor": 6,
      "polynomial": [
        "4680",
        "-2466",
        "461",
        "-36",
        "1"
      ],
      "falling_coefficients": [
        "4680",
        "-2040",
        "360",
        "-30",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 407,
      "anchor": 6,
      "polynomial": [
        "5460",
        "-2812",
        "509",
        "-38",
        "1"
      ],
      "falling_coefficients": [
        "5460",
        "-2340",
        "402",
        "-32",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        13,
        14
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 408,
      "anchor": 6,
      "polynomial": [
        "6300",
        "-3180",
        "559",
        "-40",
        "1"
      ],
      "falling_coefficients": [
        "6300",
        "-2660",
        "446",
        "-34",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        14,
        15
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 409,
      "anchor": 6,
      "polynomial": [
        "7200",
        "-3570",
        "611",
        "-42",
        "1"
      ],
      "falling_coefficients": [
        "7200",
        "-3000",
        "492",
        "-36",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        15,
        16
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 410,
      "anchor": 6,
      "polynomial": [
        "8160",
        "-3982",
        "665",
        "-44",
        "1"
      ],
      "falling_coefficients": [
        "8160",
        "-3360",
        "540",
        "-38",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        16,
        17
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 411,
      "anchor": 6,
      "polynomial": [
        "9180",
        "-4416",
        "721",
        "-46",
        "1"
      ],
      "falling_coefficients": [
        "9180",
        "-3740",
        "590",
        "-40",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        17,
        18
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 412,
      "anchor": 6,
      "polynomial": [
        "10260",
        "-4872",
        "779",
        "-48",
        "1"
      ],
      "falling_coefficients": [
        "10260",
        "-4140",
        "642",
        "-42",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        18,
        19
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 413,
      "anchor": 6,
      "polynomial": [
        "11400",
        "-5350",
        "839",
        "-50",
        "1"
      ],
      "falling_coefficients": [
        "11400",
        "-4560",
        "696",
        "-44",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        19,
        20
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 414,
      "anchor": 6,
      "polynomial": [
        "12600",
        "-5850",
        "901",
        "-52",
        "1"
      ],
      "falling_coefficients": [
        "12600",
        "-5000",
        "752",
        "-46",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        20,
        21
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 415,
      "anchor": 6,
      "polynomial": [
        "13860",
        "-6372",
        "965",
        "-54",
        "1"
      ],
      "falling_coefficients": [
        "13860",
        "-5460",
        "810",
        "-48",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        21,
        22
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 416,
      "anchor": 6,
      "polynomial": [
        "15180",
        "-6916",
        "1031",
        "-56",
        "1"
      ],
      "falling_coefficients": [
        "15180",
        "-5940",
        "870",
        "-50",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        22,
        23
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 417,
      "anchor": 6,
      "polynomial": [
        "16560",
        "-7482",
        "1099",
        "-58",
        "1"
      ],
      "falling_coefficients": [
        "16560",
        "-6440",
        "932",
        "-52",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        23,
        24
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 418,
      "anchor": 6,
      "polynomial": [
        "18000",
        "-8070",
        "1169",
        "-60",
        "1"
      ],
      "falling_coefficients": [
        "18000",
        "-6960",
        "996",
        "-54",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        24,
        25
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 419,
      "anchor": 6,
      "polynomial": [
        "19500",
        "-8680",
        "1241",
        "-62",
        "1"
      ],
      "falling_coefficients": [
        "19500",
        "-7500",
        "1062",
        "-56",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        25,
        26
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 420,
      "anchor": 6,
      "polynomial": [
        "21060",
        "-9312",
        "1315",
        "-64",
        "1"
      ],
      "falling_coefficients": [
        "21060",
        "-8060",
        "1130",
        "-58",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        26,
        27
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 421,
      "anchor": 6,
      "polynomial": [
        "22680",
        "-9966",
        "1391",
        "-66",
        "1"
      ],
      "falling_coefficients": [
        "22680",
        "-8640",
        "1200",
        "-60",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        27,
        28
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 422,
      "anchor": 6,
      "polynomial": [
        "24360",
        "-10642",
        "1469",
        "-68",
        "1"
      ],
      "falling_coefficients": [
        "24360",
        "-9240",
        "1272",
        "-62",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 423,
      "anchor": 6,
      "polynomial": [
        "26100",
        "-11340",
        "1549",
        "-70",
        "1"
      ],
      "falling_coefficients": [
        "26100",
        "-9860",
        "1346",
        "-64",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 424,
      "anchor": 6,
      "polynomial": [
        "27900",
        "-12060",
        "1631",
        "-72",
        "1"
      ],
      "falling_coefficients": [
        "27900",
        "-10500",
        "1422",
        "-66",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 425,
      "anchor": 6,
      "polynomial": [
        "29760",
        "-12802",
        "1715",
        "-74",
        "1"
      ],
      "falling_coefficients": [
        "29760",
        "-11160",
        "1500",
        "-68",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 426,
      "anchor": 6,
      "polynomial": [
        "31680",
        "-13566",
        "1801",
        "-76",
        "1"
      ],
      "falling_coefficients": [
        "31680",
        "-11840",
        "1580",
        "-70",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 427,
      "anchor": 6,
      "polynomial": [
        "33660",
        "-14352",
        "1889",
        "-78",
        "1"
      ],
      "falling_coefficients": [
        "33660",
        "-12540",
        "1662",
        "-72",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        5,
        6,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 428,
      "anchor": 6,
      "polynomial": [
        "3024",
        "-1650",
        "335",
        "-30",
        "1"
      ],
      "falling_coefficients": [
        "3024",
        "-1344",
        "252",
        "-24",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        8,
        9
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 429,
      "anchor": 6,
      "polynomial": [
        "3780",
        "-1968",
        "379",
        "-32",
        "1"
      ],
      "falling_coefficients": [
        "3780",
        "-1620",
        "290",
        "-26",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 430,
      "anchor": 6,
      "polynomial": [
        "4620",
        "-2312",
        "425",
        "-34",
        "1"
      ],
      "falling_coefficients": [
        "4620",
        "-1920",
        "330",
        "-28",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 431,
      "anchor": 6,
      "polynomial": [
        "5544",
        "-2682",
        "473",
        "-36",
        "1"
      ],
      "falling_coefficients": [
        "5544",
        "-2244",
        "372",
        "-30",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 432,
      "anchor": 6,
      "polynomial": [
        "6552",
        "-3078",
        "523",
        "-38",
        "1"
      ],
      "falling_coefficients": [
        "6552",
        "-2592",
        "416",
        "-32",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 433,
      "anchor": 6,
      "polynomial": [
        "7644",
        "-3500",
        "575",
        "-40",
        "1"
      ],
      "falling_coefficients": [
        "7644",
        "-2964",
        "462",
        "-34",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        13,
        14
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 434,
      "anchor": 6,
      "polynomial": [
        "8820",
        "-3948",
        "629",
        "-42",
        "1"
      ],
      "falling_coefficients": [
        "8820",
        "-3360",
        "510",
        "-36",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        14,
        15
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 435,
      "anchor": 6,
      "polynomial": [
        "10080",
        "-4422",
        "685",
        "-44",
        "1"
      ],
      "falling_coefficients": [
        "10080",
        "-3780",
        "560",
        "-38",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        15,
        16
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 436,
      "anchor": 6,
      "polynomial": [
        "11424",
        "-4922",
        "743",
        "-46",
        "1"
      ],
      "falling_coefficients": [
        "11424",
        "-4224",
        "612",
        "-40",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        16,
        17
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 437,
      "anchor": 6,
      "polynomial": [
        "12852",
        "-5448",
        "803",
        "-48",
        "1"
      ],
      "falling_coefficients": [
        "12852",
        "-4692",
        "666",
        "-42",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        17,
        18
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 438,
      "anchor": 6,
      "polynomial": [
        "14364",
        "-6000",
        "865",
        "-50",
        "1"
      ],
      "falling_coefficients": [
        "14364",
        "-5184",
        "722",
        "-44",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        18,
        19
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 439,
      "anchor": 6,
      "polynomial": [
        "15960",
        "-6578",
        "929",
        "-52",
        "1"
      ],
      "falling_coefficients": [
        "15960",
        "-5700",
        "780",
        "-46",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        19,
        20
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 440,
      "anchor": 6,
      "polynomial": [
        "17640",
        "-7182",
        "995",
        "-54",
        "1"
      ],
      "falling_coefficients": [
        "17640",
        "-6240",
        "840",
        "-48",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        20,
        21
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 441,
      "anchor": 6,
      "polynomial": [
        "19404",
        "-7812",
        "1063",
        "-56",
        "1"
      ],
      "falling_coefficients": [
        "19404",
        "-6804",
        "902",
        "-50",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        21,
        22
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 442,
      "anchor": 6,
      "polynomial": [
        "21252",
        "-8468",
        "1133",
        "-58",
        "1"
      ],
      "falling_coefficients": [
        "21252",
        "-7392",
        "966",
        "-52",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        22,
        23
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 443,
      "anchor": 6,
      "polynomial": [
        "23184",
        "-9150",
        "1205",
        "-60",
        "1"
      ],
      "falling_coefficients": [
        "23184",
        "-8004",
        "1032",
        "-54",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        23,
        24
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 444,
      "anchor": 6,
      "polynomial": [
        "25200",
        "-9858",
        "1279",
        "-62",
        "1"
      ],
      "falling_coefficients": [
        "25200",
        "-8640",
        "1100",
        "-56",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        24,
        25
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 445,
      "anchor": 6,
      "polynomial": [
        "27300",
        "-10592",
        "1355",
        "-64",
        "1"
      ],
      "falling_coefficients": [
        "27300",
        "-9300",
        "1170",
        "-58",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        25,
        26
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 446,
      "anchor": 6,
      "polynomial": [
        "29484",
        "-11352",
        "1433",
        "-66",
        "1"
      ],
      "falling_coefficients": [
        "29484",
        "-9984",
        "1242",
        "-60",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        26,
        27
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 447,
      "anchor": 6,
      "polynomial": [
        "31752",
        "-12138",
        "1513",
        "-68",
        "1"
      ],
      "falling_coefficients": [
        "31752",
        "-10692",
        "1316",
        "-62",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        27,
        28
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 448,
      "anchor": 6,
      "polynomial": [
        "34104",
        "-12950",
        "1595",
        "-70",
        "1"
      ],
      "falling_coefficients": [
        "34104",
        "-11424",
        "1392",
        "-64",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 449,
      "anchor": 6,
      "polynomial": [
        "36540",
        "-13788",
        "1679",
        "-72",
        "1"
      ],
      "falling_coefficients": [
        "36540",
        "-12180",
        "1470",
        "-66",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 450,
      "anchor": 6,
      "polynomial": [
        "39060",
        "-14652",
        "1765",
        "-74",
        "1"
      ],
      "falling_coefficients": [
        "39060",
        "-12960",
        "1550",
        "-68",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 451,
      "anchor": 6,
      "polynomial": [
        "41664",
        "-15542",
        "1853",
        "-76",
        "1"
      ],
      "falling_coefficients": [
        "41664",
        "-13764",
        "1632",
        "-70",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 452,
      "anchor": 6,
      "polynomial": [
        "44352",
        "-16458",
        "1943",
        "-78",
        "1"
      ],
      "falling_coefficients": [
        "44352",
        "-14592",
        "1716",
        "-72",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 453,
      "anchor": 6,
      "polynomial": [
        "47124",
        "-17400",
        "2035",
        "-80",
        "1"
      ],
      "falling_coefficients": [
        "47124",
        "-15444",
        "1802",
        "-74",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        6,
        7,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 454,
      "anchor": 6,
      "polynomial": [
        "5040",
        "-2414",
        "431",
        "-34",
        "1"
      ],
      "falling_coefficients": [
        "5040",
        "-2016",
        "336",
        "-28",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        9,
        10
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 455,
      "anchor": 6,
      "polynomial": [
        "6160",
        "-2826",
        "481",
        "-36",
        "1"
      ],
      "falling_coefficients": [
        "6160",
        "-2380",
        "380",
        "-30",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 456,
      "anchor": 6,
      "polynomial": [
        "7392",
        "-3268",
        "533",
        "-38",
        "1"
      ],
      "falling_coefficients": [
        "7392",
        "-2772",
        "426",
        "-32",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 457,
      "anchor": 6,
      "polynomial": [
        "8736",
        "-3740",
        "587",
        "-40",
        "1"
      ],
      "falling_coefficients": [
        "8736",
        "-3192",
        "474",
        "-34",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 458,
      "anchor": 6,
      "polynomial": [
        "10192",
        "-4242",
        "643",
        "-42",
        "1"
      ],
      "falling_coefficients": [
        "10192",
        "-3640",
        "524",
        "-36",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        13,
        14
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 459,
      "anchor": 6,
      "polynomial": [
        "11760",
        "-4774",
        "701",
        "-44",
        "1"
      ],
      "falling_coefficients": [
        "11760",
        "-4116",
        "576",
        "-38",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        14,
        15
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 460,
      "anchor": 6,
      "polynomial": [
        "13440",
        "-5336",
        "761",
        "-46",
        "1"
      ],
      "falling_coefficients": [
        "13440",
        "-4620",
        "630",
        "-40",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        15,
        16
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 461,
      "anchor": 6,
      "polynomial": [
        "15232",
        "-5928",
        "823",
        "-48",
        "1"
      ],
      "falling_coefficients": [
        "15232",
        "-5152",
        "686",
        "-42",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        16,
        17
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 462,
      "anchor": 6,
      "polynomial": [
        "17136",
        "-6550",
        "887",
        "-50",
        "1"
      ],
      "falling_coefficients": [
        "17136",
        "-5712",
        "744",
        "-44",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        17,
        18
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 463,
      "anchor": 6,
      "polynomial": [
        "19152",
        "-7202",
        "953",
        "-52",
        "1"
      ],
      "falling_coefficients": [
        "19152",
        "-6300",
        "804",
        "-46",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        18,
        19
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 464,
      "anchor": 6,
      "polynomial": [
        "21280",
        "-7884",
        "1021",
        "-54",
        "1"
      ],
      "falling_coefficients": [
        "21280",
        "-6916",
        "866",
        "-48",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        19,
        20
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 465,
      "anchor": 6,
      "polynomial": [
        "23520",
        "-8596",
        "1091",
        "-56",
        "1"
      ],
      "falling_coefficients": [
        "23520",
        "-7560",
        "930",
        "-50",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        20,
        21
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 466,
      "anchor": 6,
      "polynomial": [
        "25872",
        "-9338",
        "1163",
        "-58",
        "1"
      ],
      "falling_coefficients": [
        "25872",
        "-8232",
        "996",
        "-52",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        21,
        22
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 467,
      "anchor": 6,
      "polynomial": [
        "28336",
        "-10110",
        "1237",
        "-60",
        "1"
      ],
      "falling_coefficients": [
        "28336",
        "-8932",
        "1064",
        "-54",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        22,
        23
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 468,
      "anchor": 6,
      "polynomial": [
        "30912",
        "-10912",
        "1313",
        "-62",
        "1"
      ],
      "falling_coefficients": [
        "30912",
        "-9660",
        "1134",
        "-56",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        23,
        24
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 469,
      "anchor": 6,
      "polynomial": [
        "33600",
        "-11744",
        "1391",
        "-64",
        "1"
      ],
      "falling_coefficients": [
        "33600",
        "-10416",
        "1206",
        "-58",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        24,
        25
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 470,
      "anchor": 6,
      "polynomial": [
        "36400",
        "-12606",
        "1471",
        "-66",
        "1"
      ],
      "falling_coefficients": [
        "36400",
        "-11200",
        "1280",
        "-60",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        25,
        26
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 471,
      "anchor": 6,
      "polynomial": [
        "39312",
        "-13498",
        "1553",
        "-68",
        "1"
      ],
      "falling_coefficients": [
        "39312",
        "-12012",
        "1356",
        "-62",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        26,
        27
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 472,
      "anchor": 6,
      "polynomial": [
        "42336",
        "-14420",
        "1637",
        "-70",
        "1"
      ],
      "falling_coefficients": [
        "42336",
        "-12852",
        "1434",
        "-64",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        27,
        28
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 473,
      "anchor": 6,
      "polynomial": [
        "45472",
        "-15372",
        "1723",
        "-72",
        "1"
      ],
      "falling_coefficients": [
        "45472",
        "-13720",
        "1514",
        "-66",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 474,
      "anchor": 6,
      "polynomial": [
        "48720",
        "-16354",
        "1811",
        "-74",
        "1"
      ],
      "falling_coefficients": [
        "48720",
        "-14616",
        "1596",
        "-68",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 475,
      "anchor": 6,
      "polynomial": [
        "52080",
        "-17366",
        "1901",
        "-76",
        "1"
      ],
      "falling_coefficients": [
        "52080",
        "-15540",
        "1680",
        "-70",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 476,
      "anchor": 6,
      "polynomial": [
        "55552",
        "-18408",
        "1993",
        "-78",
        "1"
      ],
      "falling_coefficients": [
        "55552",
        "-16492",
        "1766",
        "-72",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 477,
      "anchor": 6,
      "polynomial": [
        "59136",
        "-19480",
        "2087",
        "-80",
        "1"
      ],
      "falling_coefficients": [
        "59136",
        "-17472",
        "1854",
        "-74",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 478,
      "anchor": 6,
      "polynomial": [
        "62832",
        "-20582",
        "2183",
        "-82",
        "1"
      ],
      "falling_coefficients": [
        "62832",
        "-18480",
        "1944",
        "-76",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        7,
        8,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 479,
      "anchor": 6,
      "polynomial": [
        "7920",
        "-3382",
        "539",
        "-38",
        "1"
      ],
      "falling_coefficients": [
        "7920",
        "-2880",
        "432",
        "-32",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        10,
        11
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 480,
      "anchor": 6,
      "polynomial": [
        "9504",
        "-3900",
        "595",
        "-40",
        "1"
      ],
      "falling_coefficients": [
        "9504",
        "-3344",
        "482",
        "-34",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 481,
      "anchor": 6,
      "polynomial": [
        "11232",
        "-4452",
        "653",
        "-42",
        "1"
      ],
      "falling_coefficients": [
        "11232",
        "-3840",
        "534",
        "-36",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 482,
      "anchor": 6,
      "polynomial": [
        "13104",
        "-5038",
        "713",
        "-44",
        "1"
      ],
      "falling_coefficients": [
        "13104",
        "-4368",
        "588",
        "-38",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        13,
        14
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 483,
      "anchor": 6,
      "polynomial": [
        "15120",
        "-5658",
        "775",
        "-46",
        "1"
      ],
      "falling_coefficients": [
        "15120",
        "-4928",
        "644",
        "-40",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        14,
        15
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 484,
      "anchor": 6,
      "polynomial": [
        "17280",
        "-6312",
        "839",
        "-48",
        "1"
      ],
      "falling_coefficients": [
        "17280",
        "-5520",
        "702",
        "-42",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        15,
        16
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 485,
      "anchor": 6,
      "polynomial": [
        "19584",
        "-7000",
        "905",
        "-50",
        "1"
      ],
      "falling_coefficients": [
        "19584",
        "-6144",
        "762",
        "-44",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        16,
        17
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 486,
      "anchor": 6,
      "polynomial": [
        "22032",
        "-7722",
        "973",
        "-52",
        "1"
      ],
      "falling_coefficients": [
        "22032",
        "-6800",
        "824",
        "-46",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        17,
        18
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 487,
      "anchor": 6,
      "polynomial": [
        "24624",
        "-8478",
        "1043",
        "-54",
        "1"
      ],
      "falling_coefficients": [
        "24624",
        "-7488",
        "888",
        "-48",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        18,
        19
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 488,
      "anchor": 6,
      "polynomial": [
        "27360",
        "-9268",
        "1115",
        "-56",
        "1"
      ],
      "falling_coefficients": [
        "27360",
        "-8208",
        "954",
        "-50",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        19,
        20
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 489,
      "anchor": 6,
      "polynomial": [
        "30240",
        "-10092",
        "1189",
        "-58",
        "1"
      ],
      "falling_coefficients": [
        "30240",
        "-8960",
        "1022",
        "-52",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        20,
        21
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 490,
      "anchor": 6,
      "polynomial": [
        "33264",
        "-10950",
        "1265",
        "-60",
        "1"
      ],
      "falling_coefficients": [
        "33264",
        "-9744",
        "1092",
        "-54",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        21,
        22
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 491,
      "anchor": 6,
      "polynomial": [
        "36432",
        "-11842",
        "1343",
        "-62",
        "1"
      ],
      "falling_coefficients": [
        "36432",
        "-10560",
        "1164",
        "-56",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        22,
        23
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 492,
      "anchor": 6,
      "polynomial": [
        "39744",
        "-12768",
        "1423",
        "-64",
        "1"
      ],
      "falling_coefficients": [
        "39744",
        "-11408",
        "1238",
        "-58",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        23,
        24
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 493,
      "anchor": 6,
      "polynomial": [
        "43200",
        "-13728",
        "1505",
        "-66",
        "1"
      ],
      "falling_coefficients": [
        "43200",
        "-12288",
        "1314",
        "-60",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        24,
        25
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 494,
      "anchor": 6,
      "polynomial": [
        "46800",
        "-14722",
        "1589",
        "-68",
        "1"
      ],
      "falling_coefficients": [
        "46800",
        "-13200",
        "1392",
        "-62",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        25,
        26
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 495,
      "anchor": 6,
      "polynomial": [
        "50544",
        "-15750",
        "1675",
        "-70",
        "1"
      ],
      "falling_coefficients": [
        "50544",
        "-14144",
        "1472",
        "-64",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        26,
        27
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 496,
      "anchor": 6,
      "polynomial": [
        "54432",
        "-16812",
        "1763",
        "-72",
        "1"
      ],
      "falling_coefficients": [
        "54432",
        "-15120",
        "1554",
        "-66",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        27,
        28
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 497,
      "anchor": 6,
      "polynomial": [
        "58464",
        "-17908",
        "1853",
        "-74",
        "1"
      ],
      "falling_coefficients": [
        "58464",
        "-16128",
        "1638",
        "-68",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 498,
      "anchor": 6,
      "polynomial": [
        "62640",
        "-19038",
        "1945",
        "-76",
        "1"
      ],
      "falling_coefficients": [
        "62640",
        "-17168",
        "1724",
        "-70",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 499,
      "anchor": 6,
      "polynomial": [
        "66960",
        "-20202",
        "2039",
        "-78",
        "1"
      ],
      "falling_coefficients": [
        "66960",
        "-18240",
        "1812",
        "-72",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 500,
      "anchor": 6,
      "polynomial": [
        "71424",
        "-21400",
        "2135",
        "-80",
        "1"
      ],
      "falling_coefficients": [
        "71424",
        "-19344",
        "1902",
        "-74",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 501,
      "anchor": 6,
      "polynomial": [
        "76032",
        "-22632",
        "2233",
        "-82",
        "1"
      ],
      "falling_coefficients": [
        "76032",
        "-20480",
        "1994",
        "-76",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 502,
      "anchor": 6,
      "polynomial": [
        "80784",
        "-23898",
        "2333",
        "-84",
        "1"
      ],
      "falling_coefficients": [
        "80784",
        "-21648",
        "2088",
        "-78",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        8,
        9,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 503,
      "anchor": 6,
      "polynomial": [
        "11880",
        "-4578",
        "659",
        "-42",
        "1"
      ],
      "falling_coefficients": [
        "11880",
        "-3960",
        "540",
        "-36",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        11,
        12
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 504,
      "anchor": 6,
      "polynomial": [
        "14040",
        "-5214",
        "721",
        "-44",
        "1"
      ],
      "falling_coefficients": [
        "14040",
        "-4536",
        "596",
        "-38",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 505,
      "anchor": 6,
      "polynomial": [
        "16380",
        "-5888",
        "785",
        "-46",
        "1"
      ],
      "falling_coefficients": [
        "16380",
        "-5148",
        "654",
        "-40",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        13,
        14
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 506,
      "anchor": 6,
      "polynomial": [
        "18900",
        "-6600",
        "851",
        "-48",
        "1"
      ],
      "falling_coefficients": [
        "18900",
        "-5796",
        "714",
        "-42",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        14,
        15
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 507,
      "anchor": 6,
      "polynomial": [
        "21600",
        "-7350",
        "919",
        "-50",
        "1"
      ],
      "falling_coefficients": [
        "21600",
        "-6480",
        "776",
        "-44",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        15,
        16
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 508,
      "anchor": 6,
      "polynomial": [
        "24480",
        "-8138",
        "989",
        "-52",
        "1"
      ],
      "falling_coefficients": [
        "24480",
        "-7200",
        "840",
        "-46",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        16,
        17
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 509,
      "anchor": 6,
      "polynomial": [
        "27540",
        "-8964",
        "1061",
        "-54",
        "1"
      ],
      "falling_coefficients": [
        "27540",
        "-7956",
        "906",
        "-48",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        17,
        18
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 510,
      "anchor": 6,
      "polynomial": [
        "30780",
        "-9828",
        "1135",
        "-56",
        "1"
      ],
      "falling_coefficients": [
        "30780",
        "-8748",
        "974",
        "-50",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        18,
        19
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 511,
      "anchor": 6,
      "polynomial": [
        "34200",
        "-10730",
        "1211",
        "-58",
        "1"
      ],
      "falling_coefficients": [
        "34200",
        "-9576",
        "1044",
        "-52",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        19,
        20
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 512,
      "anchor": 6,
      "polynomial": [
        "37800",
        "-11670",
        "1289",
        "-60",
        "1"
      ],
      "falling_coefficients": [
        "37800",
        "-10440",
        "1116",
        "-54",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        20,
        21
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 513,
      "anchor": 6,
      "polynomial": [
        "41580",
        "-12648",
        "1369",
        "-62",
        "1"
      ],
      "falling_coefficients": [
        "41580",
        "-11340",
        "1190",
        "-56",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        21,
        22
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 514,
      "anchor": 6,
      "polynomial": [
        "45540",
        "-13664",
        "1451",
        "-64",
        "1"
      ],
      "falling_coefficients": [
        "45540",
        "-12276",
        "1266",
        "-58",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        22,
        23
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 515,
      "anchor": 6,
      "polynomial": [
        "49680",
        "-14718",
        "1535",
        "-66",
        "1"
      ],
      "falling_coefficients": [
        "49680",
        "-13248",
        "1344",
        "-60",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        23,
        24
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 516,
      "anchor": 6,
      "polynomial": [
        "54000",
        "-15810",
        "1621",
        "-68",
        "1"
      ],
      "falling_coefficients": [
        "54000",
        "-14256",
        "1424",
        "-62",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        24,
        25
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 517,
      "anchor": 6,
      "polynomial": [
        "58500",
        "-16940",
        "1709",
        "-70",
        "1"
      ],
      "falling_coefficients": [
        "58500",
        "-15300",
        "1506",
        "-64",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        25,
        26
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 518,
      "anchor": 6,
      "polynomial": [
        "63180",
        "-18108",
        "1799",
        "-72",
        "1"
      ],
      "falling_coefficients": [
        "63180",
        "-16380",
        "1590",
        "-66",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        26,
        27
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 519,
      "anchor": 6,
      "polynomial": [
        "68040",
        "-19314",
        "1891",
        "-74",
        "1"
      ],
      "falling_coefficients": [
        "68040",
        "-17496",
        "1676",
        "-68",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        27,
        28
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 520,
      "anchor": 6,
      "polynomial": [
        "73080",
        "-20558",
        "1985",
        "-76",
        "1"
      ],
      "falling_coefficients": [
        "73080",
        "-18648",
        "1764",
        "-70",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 521,
      "anchor": 6,
      "polynomial": [
        "78300",
        "-21840",
        "2081",
        "-78",
        "1"
      ],
      "falling_coefficients": [
        "78300",
        "-19836",
        "1854",
        "-72",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 522,
      "anchor": 6,
      "polynomial": [
        "83700",
        "-23160",
        "2179",
        "-80",
        "1"
      ],
      "falling_coefficients": [
        "83700",
        "-21060",
        "1946",
        "-74",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 523,
      "anchor": 6,
      "polynomial": [
        "89280",
        "-24518",
        "2279",
        "-82",
        "1"
      ],
      "falling_coefficients": [
        "89280",
        "-22320",
        "2040",
        "-76",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 524,
      "anchor": 6,
      "polynomial": [
        "95040",
        "-25914",
        "2381",
        "-84",
        "1"
      ],
      "falling_coefficients": [
        "95040",
        "-23616",
        "2136",
        "-78",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 525,
      "anchor": 6,
      "polynomial": [
        "100980",
        "-27348",
        "2485",
        "-86",
        "1"
      ],
      "falling_coefficients": [
        "100980",
        "-24948",
        "2234",
        "-80",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        9,
        10,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 526,
      "anchor": 6,
      "polynomial": [
        "17160",
        "-6026",
        "791",
        "-46",
        "1"
      ],
      "falling_coefficients": [
        "17160",
        "-5280",
        "660",
        "-40",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        10,
        11,
        12,
        13
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 527,
      "anchor": 6,
      "polynomial": [
        "20020",
        "-6792",
        "859",
        "-48",
        "1"
      ],
      "falling_coefficients": [
        "20020",
        "-5980",
        "722",
        "-42",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        10,
        11,
        13,
        14
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 528,
      "anchor": 6,
      "polynomial": [
        "23100",
        "-7600",
        "929",
        "-50",
        "1"
      ],
      "falling_coefficients": [
        "23100",
        "-6720",
        "786",
        "-44",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        10,
        11,
        14,
        15
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 529,
      "anchor": 6,
      "polynomial": [
        "26400",
        "-8450",
        "1001",
        "-52",
        "1"
      ],
      "falling_coefficients": [
        "26400",
        "-7500",
        "852",
        "-46",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        10,
        11,
        15,
        16
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 530,
      "anchor": 6,
      "polynomial": [
        "29920",
        "-9342",
        "1075",
        "-54",
        "1"
      ],
      "falling_coefficients": [
        "29920",
        "-8320",
        "920",
        "-48",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        10,
        11,
        16,
        17
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 531,
      "anchor": 6,
      "polynomial": [
        "33660",
        "-10276",
        "1151",
        "-56",
        "1"
      ],
      "falling_coefficients": [
        "33660",
        "-9180",
        "990",
        "-50",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        10,
        11,
        17,
        18
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 532,
      "anchor": 6,
      "polynomial": [
        "37620",
        "-11252",
        "1229",
        "-58",
        "1"
      ],
      "falling_coefficients": [
        "37620",
        "-10080",
        "1062",
        "-52",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        10,
        11,
        18,
        19
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 533,
      "anchor": 6,
      "polynomial": [
        "41800",
        "-12270",
        "1309",
        "-60",
        "1"
      ],
      "falling_coefficients": [
        "41800",
        "-11020",
        "1136",
        "-54",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        10,
        11,
        19,
        20
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 534,
      "anchor": 6,
      "polynomial": [
        "46200",
        "-13330",
        "1391",
        "-62",
        "1"
      ],
      "falling_coefficients": [
        "46200",
        "-12000",
        "1212",
        "-56",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        10,
        11,
        20,
        21
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 535,
      "anchor": 6,
      "polynomial": [
        "50820",
        "-14432",
        "1475",
        "-64",
        "1"
      ],
      "falling_coefficients": [
        "50820",
        "-13020",
        "1290",
        "-58",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        10,
        11,
        21,
        22
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 536,
      "anchor": 6,
      "polynomial": [
        "55660",
        "-15576",
        "1561",
        "-66",
        "1"
      ],
      "falling_coefficients": [
        "55660",
        "-14080",
        "1370",
        "-60",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        10,
        11,
        22,
        23
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 537,
      "anchor": 6,
      "polynomial": [
        "60720",
        "-16762",
        "1649",
        "-68",
        "1"
      ],
      "falling_coefficients": [
        "60720",
        "-15180",
        "1452",
        "-62",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        10,
        11,
        23,
        24
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 538,
      "anchor": 6,
      "polynomial": [
        "66000",
        "-17990",
        "1739",
        "-70",
        "1"
      ],
      "falling_coefficients": [
        "66000",
        "-16320",
        "1536",
        "-64",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        10,
        11,
        24,
        25
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 539,
      "anchor": 6,
      "polynomial": [
        "71500",
        "-19260",
        "1831",
        "-72",
        "1"
      ],
      "falling_coefficients": [
        "71500",
        "-17500",
        "1622",
        "-66",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        10,
        11,
        25,
        26
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 540,
      "anchor": 6,
      "polynomial": [
        "77220",
        "-20572",
        "1925",
        "-74",
        "1"
      ],
      "falling_coefficients": [
        "77220",
        "-18720",
        "1710",
        "-68",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        10,
        11,
        26,
        27
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 541,
      "anchor": 6,
      "polynomial": [
        "83160",
        "-21926",
        "2021",
        "-76",
        "1"
      ],
      "falling_coefficients": [
        "83160",
        "-19980",
        "1800",
        "-70",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        10,
        11,
        27,
        28
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 542,
      "anchor": 6,
      "polynomial": [
        "89320",
        "-23322",
        "2119",
        "-78",
        "1"
      ],
      "falling_coefficients": [
        "89320",
        "-21280",
        "1892",
        "-72",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        10,
        11,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 543,
      "anchor": 6,
      "polynomial": [
        "95700",
        "-24760",
        "2219",
        "-80",
        "1"
      ],
      "falling_coefficients": [
        "95700",
        "-22620",
        "1986",
        "-74",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        10,
        11,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 544,
      "anchor": 6,
      "polynomial": [
        "102300",
        "-26240",
        "2321",
        "-82",
        "1"
      ],
      "falling_coefficients": [
        "102300",
        "-24000",
        "2082",
        "-76",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        10,
        11,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 545,
      "anchor": 6,
      "polynomial": [
        "109120",
        "-27762",
        "2425",
        "-84",
        "1"
      ],
      "falling_coefficients": [
        "109120",
        "-25420",
        "2180",
        "-78",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        10,
        11,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 546,
      "anchor": 6,
      "polynomial": [
        "116160",
        "-29326",
        "2531",
        "-86",
        "1"
      ],
      "falling_coefficients": [
        "116160",
        "-26880",
        "2280",
        "-80",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        10,
        11,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 547,
      "anchor": 6,
      "polynomial": [
        "123420",
        "-30932",
        "2639",
        "-88",
        "1"
      ],
      "falling_coefficients": [
        "123420",
        "-28380",
        "2382",
        "-82",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        10,
        11,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 548,
      "anchor": 6,
      "polynomial": [
        "24024",
        "-7750",
        "935",
        "-50",
        "1"
      ],
      "falling_coefficients": [
        "24024",
        "-6864",
        "792",
        "-44",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        11,
        12,
        13,
        14
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 549,
      "anchor": 6,
      "polynomial": [
        "27720",
        "-8658",
        "1009",
        "-52",
        "1"
      ],
      "falling_coefficients": [
        "27720",
        "-7700",
        "860",
        "-46",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        11,
        12,
        14,
        15
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 550,
      "anchor": 6,
      "polynomial": [
        "31680",
        "-9612",
        "1085",
        "-54",
        "1"
      ],
      "falling_coefficients": [
        "31680",
        "-8580",
        "930",
        "-48",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        11,
        12,
        15,
        16
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 551,
      "anchor": 6,
      "polynomial": [
        "35904",
        "-10612",
        "1163",
        "-56",
        "1"
      ],
      "falling_coefficients": [
        "35904",
        "-9504",
        "1002",
        "-50",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        11,
        12,
        16,
        17
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 552,
      "anchor": 6,
      "polynomial": [
        "40392",
        "-11658",
        "1243",
        "-58",
        "1"
      ],
      "falling_coefficients": [
        "40392",
        "-10472",
        "1076",
        "-52",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        11,
        12,
        17,
        18
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 553,
      "anchor": 6,
      "polynomial": [
        "45144",
        "-12750",
        "1325",
        "-60",
        "1"
      ],
      "falling_coefficients": [
        "45144",
        "-11484",
        "1152",
        "-54",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        11,
        12,
        18,
        19
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 554,
      "anchor": 6,
      "polynomial": [
        "50160",
        "-13888",
        "1409",
        "-62",
        "1"
      ],
      "falling_coefficients": [
        "50160",
        "-12540",
        "1230",
        "-56",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        11,
        12,
        19,
        20
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 555,
      "anchor": 6,
      "polynomial": [
        "55440",
        "-15072",
        "1495",
        "-64",
        "1"
      ],
      "falling_coefficients": [
        "55440",
        "-13640",
        "1310",
        "-58",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        11,
        12,
        20,
        21
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 556,
      "anchor": 6,
      "polynomial": [
        "60984",
        "-16302",
        "1583",
        "-66",
        "1"
      ],
      "falling_coefficients": [
        "60984",
        "-14784",
        "1392",
        "-60",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        11,
        12,
        21,
        22
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 557,
      "anchor": 6,
      "polynomial": [
        "66792",
        "-17578",
        "1673",
        "-68",
        "1"
      ],
      "falling_coefficients": [
        "66792",
        "-15972",
        "1476",
        "-62",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        11,
        12,
        22,
        23
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 558,
      "anchor": 6,
      "polynomial": [
        "72864",
        "-18900",
        "1765",
        "-70",
        "1"
      ],
      "falling_coefficients": [
        "72864",
        "-17204",
        "1562",
        "-64",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        11,
        12,
        23,
        24
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 559,
      "anchor": 6,
      "polynomial": [
        "79200",
        "-20268",
        "1859",
        "-72",
        "1"
      ],
      "falling_coefficients": [
        "79200",
        "-18480",
        "1650",
        "-66",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        11,
        12,
        24,
        25
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 560,
      "anchor": 6,
      "polynomial": [
        "85800",
        "-21682",
        "1955",
        "-74",
        "1"
      ],
      "falling_coefficients": [
        "85800",
        "-19800",
        "1740",
        "-68",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        11,
        12,
        25,
        26
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 561,
      "anchor": 6,
      "polynomial": [
        "92664",
        "-23142",
        "2053",
        "-76",
        "1"
      ],
      "falling_coefficients": [
        "92664",
        "-21164",
        "1832",
        "-70",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        11,
        12,
        26,
        27
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 562,
      "anchor": 6,
      "polynomial": [
        "99792",
        "-24648",
        "2153",
        "-78",
        "1"
      ],
      "falling_coefficients": [
        "99792",
        "-22572",
        "1926",
        "-72",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        11,
        12,
        27,
        28
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 563,
      "anchor": 6,
      "polynomial": [
        "107184",
        "-26200",
        "2255",
        "-80",
        "1"
      ],
      "falling_coefficients": [
        "107184",
        "-24024",
        "2022",
        "-74",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        11,
        12,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 564,
      "anchor": 6,
      "polynomial": [
        "114840",
        "-27798",
        "2359",
        "-82",
        "1"
      ],
      "falling_coefficients": [
        "114840",
        "-25520",
        "2120",
        "-76",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        11,
        12,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 565,
      "anchor": 6,
      "polynomial": [
        "122760",
        "-29442",
        "2465",
        "-84",
        "1"
      ],
      "falling_coefficients": [
        "122760",
        "-27060",
        "2220",
        "-78",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        11,
        12,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 566,
      "anchor": 6,
      "polynomial": [
        "130944",
        "-31132",
        "2573",
        "-86",
        "1"
      ],
      "falling_coefficients": [
        "130944",
        "-28644",
        "2322",
        "-80",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        11,
        12,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 567,
      "anchor": 6,
      "polynomial": [
        "139392",
        "-32868",
        "2683",
        "-88",
        "1"
      ],
      "falling_coefficients": [
        "139392",
        "-30272",
        "2426",
        "-82",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        11,
        12,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 568,
      "anchor": 6,
      "polynomial": [
        "148104",
        "-34650",
        "2795",
        "-90",
        "1"
      ],
      "falling_coefficients": [
        "148104",
        "-31944",
        "2532",
        "-84",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        11,
        12,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 569,
      "anchor": 6,
      "polynomial": [
        "32760",
        "-9774",
        "1091",
        "-54",
        "1"
      ],
      "falling_coefficients": [
        "32760",
        "-8736",
        "936",
        "-48",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        12,
        13,
        14,
        15
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 570,
      "anchor": 6,
      "polynomial": [
        "37440",
        "-10836",
        "1171",
        "-56",
        "1"
      ],
      "falling_coefficients": [
        "37440",
        "-9720",
        "1010",
        "-50",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        12,
        13,
        15,
        16
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 571,
      "anchor": 6,
      "polynomial": [
        "42432",
        "-11948",
        "1253",
        "-58",
        "1"
      ],
      "falling_coefficients": [
        "42432",
        "-10752",
        "1086",
        "-52",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        12,
        13,
        16,
        17
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 572,
      "anchor": 6,
      "polynomial": [
        "47736",
        "-13110",
        "1337",
        "-60",
        "1"
      ],
      "falling_coefficients": [
        "47736",
        "-11832",
        "1164",
        "-54",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        12,
        13,
        17,
        18
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 573,
      "anchor": 6,
      "polynomial": [
        "53352",
        "-14322",
        "1423",
        "-62",
        "1"
      ],
      "falling_coefficients": [
        "53352",
        "-12960",
        "1244",
        "-56",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        12,
        13,
        18,
        19
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 574,
      "anchor": 6,
      "polynomial": [
        "59280",
        "-15584",
        "1511",
        "-64",
        "1"
      ],
      "falling_coefficients": [
        "59280",
        "-14136",
        "1326",
        "-58",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        12,
        13,
        19,
        20
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 575,
      "anchor": 6,
      "polynomial": [
        "65520",
        "-16896",
        "1601",
        "-66",
        "1"
      ],
      "falling_coefficients": [
        "65520",
        "-15360",
        "1410",
        "-60",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        12,
        13,
        20,
        21
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 576,
      "anchor": 6,
      "polynomial": [
        "72072",
        "-18258",
        "1693",
        "-68",
        "1"
      ],
      "falling_coefficients": [
        "72072",
        "-16632",
        "1496",
        "-62",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        12,
        13,
        21,
        22
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 577,
      "anchor": 6,
      "polynomial": [
        "78936",
        "-19670",
        "1787",
        "-70",
        "1"
      ],
      "falling_coefficients": [
        "78936",
        "-17952",
        "1584",
        "-64",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        12,
        13,
        22,
        23
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 578,
      "anchor": 6,
      "polynomial": [
        "86112",
        "-21132",
        "1883",
        "-72",
        "1"
      ],
      "falling_coefficients": [
        "86112",
        "-19320",
        "1674",
        "-66",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        12,
        13,
        23,
        24
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 579,
      "anchor": 6,
      "polynomial": [
        "93600",
        "-22644",
        "1981",
        "-74",
        "1"
      ],
      "falling_coefficients": [
        "93600",
        "-20736",
        "1766",
        "-68",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        12,
        13,
        24,
        25
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 580,
      "anchor": 6,
      "polynomial": [
        "101400",
        "-24206",
        "2081",
        "-76",
        "1"
      ],
      "falling_coefficients": [
        "101400",
        "-22200",
        "1860",
        "-70",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        12,
        13,
        25,
        26
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 581,
      "anchor": 6,
      "polynomial": [
        "109512",
        "-25818",
        "2183",
        "-78",
        "1"
      ],
      "falling_coefficients": [
        "109512",
        "-23712",
        "1956",
        "-72",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        12,
        13,
        26,
        27
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 582,
      "anchor": 6,
      "polynomial": [
        "117936",
        "-27480",
        "2287",
        "-80",
        "1"
      ],
      "falling_coefficients": [
        "117936",
        "-25272",
        "2054",
        "-74",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        12,
        13,
        27,
        28
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 583,
      "anchor": 6,
      "polynomial": [
        "126672",
        "-29192",
        "2393",
        "-82",
        "1"
      ],
      "falling_coefficients": [
        "126672",
        "-26880",
        "2154",
        "-76",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        12,
        13,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 584,
      "anchor": 6,
      "polynomial": [
        "135720",
        "-30954",
        "2501",
        "-84",
        "1"
      ],
      "falling_coefficients": [
        "135720",
        "-28536",
        "2256",
        "-78",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        12,
        13,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 585,
      "anchor": 6,
      "polynomial": [
        "145080",
        "-32766",
        "2611",
        "-86",
        "1"
      ],
      "falling_coefficients": [
        "145080",
        "-30240",
        "2360",
        "-80",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        12,
        13,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 586,
      "anchor": 6,
      "polynomial": [
        "154752",
        "-34628",
        "2723",
        "-88",
        "1"
      ],
      "falling_coefficients": [
        "154752",
        "-31992",
        "2466",
        "-82",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        12,
        13,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 587,
      "anchor": 6,
      "polynomial": [
        "164736",
        "-36540",
        "2837",
        "-90",
        "1"
      ],
      "falling_coefficients": [
        "164736",
        "-33792",
        "2574",
        "-84",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        12,
        13,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 588,
      "anchor": 6,
      "polynomial": [
        "175032",
        "-38502",
        "2953",
        "-92",
        "1"
      ],
      "falling_coefficients": [
        "175032",
        "-35640",
        "2684",
        "-86",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        12,
        13,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 589,
      "anchor": 6,
      "polynomial": [
        "43680",
        "-12122",
        "1259",
        "-58",
        "1"
      ],
      "falling_coefficients": [
        "43680",
        "-10920",
        "1092",
        "-52",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        13,
        14,
        15,
        16
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 590,
      "anchor": 6,
      "polynomial": [
        "49504",
        "-13350",
        "1345",
        "-60",
        "1"
      ],
      "falling_coefficients": [
        "49504",
        "-12064",
        "1172",
        "-54",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        13,
        14,
        16,
        17
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 591,
      "anchor": 6,
      "polynomial": [
        "55692",
        "-14632",
        "1433",
        "-62",
        "1"
      ],
      "falling_coefficients": [
        "55692",
        "-13260",
        "1254",
        "-56",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        13,
        14,
        17,
        18
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 592,
      "anchor": 6,
      "polynomial": [
        "62244",
        "-15968",
        "1523",
        "-64",
        "1"
      ],
      "falling_coefficients": [
        "62244",
        "-14508",
        "1338",
        "-58",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        13,
        14,
        18,
        19
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 593,
      "anchor": 6,
      "polynomial": [
        "69160",
        "-17358",
        "1615",
        "-66",
        "1"
      ],
      "falling_coefficients": [
        "69160",
        "-15808",
        "1424",
        "-60",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        13,
        14,
        19,
        20
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 594,
      "anchor": 6,
      "polynomial": [
        "76440",
        "-18802",
        "1709",
        "-68",
        "1"
      ],
      "falling_coefficients": [
        "76440",
        "-17160",
        "1512",
        "-62",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        13,
        14,
        20,
        21
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 595,
      "anchor": 6,
      "polynomial": [
        "84084",
        "-20300",
        "1805",
        "-70",
        "1"
      ],
      "falling_coefficients": [
        "84084",
        "-18564",
        "1602",
        "-64",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        13,
        14,
        21,
        22
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 596,
      "anchor": 6,
      "polynomial": [
        "92092",
        "-21852",
        "1903",
        "-72",
        "1"
      ],
      "falling_coefficients": [
        "92092",
        "-20020",
        "1694",
        "-66",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        13,
        14,
        22,
        23
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 597,
      "anchor": 6,
      "polynomial": [
        "100464",
        "-23458",
        "2003",
        "-74",
        "1"
      ],
      "falling_coefficients": [
        "100464",
        "-21528",
        "1788",
        "-68",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        13,
        14,
        23,
        24
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 598,
      "anchor": 6,
      "polynomial": [
        "109200",
        "-25118",
        "2105",
        "-76",
        "1"
      ],
      "falling_coefficients": [
        "109200",
        "-23088",
        "1884",
        "-70",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        13,
        14,
        24,
        25
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 599,
      "anchor": 6,
      "polynomial": [
        "118300",
        "-26832",
        "2209",
        "-78",
        "1"
      ],
      "falling_coefficients": [
        "118300",
        "-24700",
        "1982",
        "-72",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        13,
        14,
        25,
        26
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 600,
      "anchor": 6,
      "polynomial": [
        "127764",
        "-28600",
        "2315",
        "-80",
        "1"
      ],
      "falling_coefficients": [
        "127764",
        "-26364",
        "2082",
        "-74",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        13,
        14,
        26,
        27
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 601,
      "anchor": 6,
      "polynomial": [
        "137592",
        "-30422",
        "2423",
        "-82",
        "1"
      ],
      "falling_coefficients": [
        "137592",
        "-28080",
        "2184",
        "-76",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        13,
        14,
        27,
        28
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 602,
      "anchor": 6,
      "polynomial": [
        "147784",
        "-32298",
        "2533",
        "-84",
        "1"
      ],
      "falling_coefficients": [
        "147784",
        "-29848",
        "2288",
        "-78",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        13,
        14,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 603,
      "anchor": 6,
      "polynomial": [
        "158340",
        "-34228",
        "2645",
        "-86",
        "1"
      ],
      "falling_coefficients": [
        "158340",
        "-31668",
        "2394",
        "-80",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        13,
        14,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 604,
      "anchor": 6,
      "polynomial": [
        "169260",
        "-36212",
        "2759",
        "-88",
        "1"
      ],
      "falling_coefficients": [
        "169260",
        "-33540",
        "2502",
        "-82",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        13,
        14,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 605,
      "anchor": 6,
      "polynomial": [
        "180544",
        "-38250",
        "2875",
        "-90",
        "1"
      ],
      "falling_coefficients": [
        "180544",
        "-35464",
        "2612",
        "-84",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        13,
        14,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 606,
      "anchor": 6,
      "polynomial": [
        "192192",
        "-40342",
        "2993",
        "-92",
        "1"
      ],
      "falling_coefficients": [
        "192192",
        "-37440",
        "2724",
        "-86",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        13,
        14,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 607,
      "anchor": 6,
      "polynomial": [
        "204204",
        "-42488",
        "3113",
        "-94",
        "1"
      ],
      "falling_coefficients": [
        "204204",
        "-39468",
        "2838",
        "-88",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        13,
        14,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 608,
      "anchor": 6,
      "polynomial": [
        "57120",
        "-14818",
        "1439",
        "-62",
        "1"
      ],
      "falling_coefficients": [
        "57120",
        "-13440",
        "1260",
        "-56",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        14,
        15,
        16,
        17
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 609,
      "anchor": 6,
      "polynomial": [
        "64260",
        "-16224",
        "1531",
        "-64",
        "1"
      ],
      "falling_coefficients": [
        "64260",
        "-14756",
        "1346",
        "-58",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        14,
        15,
        17,
        18
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 610,
      "anchor": 6,
      "polynomial": [
        "71820",
        "-17688",
        "1625",
        "-66",
        "1"
      ],
      "falling_coefficients": [
        "71820",
        "-16128",
        "1434",
        "-60",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        14,
        15,
        18,
        19
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 611,
      "anchor": 6,
      "polynomial": [
        "79800",
        "-19210",
        "1721",
        "-68",
        "1"
      ],
      "falling_coefficients": [
        "79800",
        "-17556",
        "1524",
        "-62",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        14,
        15,
        19,
        20
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 612,
      "anchor": 6,
      "polynomial": [
        "88200",
        "-20790",
        "1819",
        "-70",
        "1"
      ],
      "falling_coefficients": [
        "88200",
        "-19040",
        "1616",
        "-64",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        14,
        15,
        20,
        21
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 613,
      "anchor": 6,
      "polynomial": [
        "97020",
        "-22428",
        "1919",
        "-72",
        "1"
      ],
      "falling_coefficients": [
        "97020",
        "-20580",
        "1710",
        "-66",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        14,
        15,
        21,
        22
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 614,
      "anchor": 6,
      "polynomial": [
        "106260",
        "-24124",
        "2021",
        "-74",
        "1"
      ],
      "falling_coefficients": [
        "106260",
        "-22176",
        "1806",
        "-68",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        14,
        15,
        22,
        23
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 615,
      "anchor": 6,
      "polynomial": [
        "115920",
        "-25878",
        "2125",
        "-76",
        "1"
      ],
      "falling_coefficients": [
        "115920",
        "-23828",
        "1904",
        "-70",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        14,
        15,
        23,
        24
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 616,
      "anchor": 6,
      "polynomial": [
        "126000",
        "-27690",
        "2231",
        "-78",
        "1"
      ],
      "falling_coefficients": [
        "126000",
        "-25536",
        "2004",
        "-72",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        14,
        15,
        24,
        25
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 617,
      "anchor": 6,
      "polynomial": [
        "136500",
        "-29560",
        "2339",
        "-80",
        "1"
      ],
      "falling_coefficients": [
        "136500",
        "-27300",
        "2106",
        "-74",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        14,
        15,
        25,
        26
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 618,
      "anchor": 6,
      "polynomial": [
        "147420",
        "-31488",
        "2449",
        "-82",
        "1"
      ],
      "falling_coefficients": [
        "147420",
        "-29120",
        "2210",
        "-76",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        14,
        15,
        26,
        27
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 619,
      "anchor": 6,
      "polynomial": [
        "158760",
        "-33474",
        "2561",
        "-84",
        "1"
      ],
      "falling_coefficients": [
        "158760",
        "-30996",
        "2316",
        "-78",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        14,
        15,
        27,
        28
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 620,
      "anchor": 6,
      "polynomial": [
        "170520",
        "-35518",
        "2675",
        "-86",
        "1"
      ],
      "falling_coefficients": [
        "170520",
        "-32928",
        "2424",
        "-80",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        14,
        15,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 621,
      "anchor": 6,
      "polynomial": [
        "182700",
        "-37620",
        "2791",
        "-88",
        "1"
      ],
      "falling_coefficients": [
        "182700",
        "-34916",
        "2534",
        "-82",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        14,
        15,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 622,
      "anchor": 6,
      "polynomial": [
        "195300",
        "-39780",
        "2909",
        "-90",
        "1"
      ],
      "falling_coefficients": [
        "195300",
        "-36960",
        "2646",
        "-84",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        14,
        15,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 623,
      "anchor": 6,
      "polynomial": [
        "208320",
        "-41998",
        "3029",
        "-92",
        "1"
      ],
      "falling_coefficients": [
        "208320",
        "-39060",
        "2760",
        "-86",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        14,
        15,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 624,
      "anchor": 6,
      "polynomial": [
        "221760",
        "-44274",
        "3151",
        "-94",
        "1"
      ],
      "falling_coefficients": [
        "221760",
        "-41216",
        "2876",
        "-88",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        14,
        15,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 625,
      "anchor": 6,
      "polynomial": [
        "235620",
        "-46608",
        "3275",
        "-96",
        "1"
      ],
      "falling_coefficients": [
        "235620",
        "-43428",
        "2994",
        "-90",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        14,
        15,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 626,
      "anchor": 6,
      "polynomial": [
        "73440",
        "-17886",
        "1631",
        "-66",
        "1"
      ],
      "falling_coefficients": [
        "73440",
        "-16320",
        "1440",
        "-60",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        15,
        16,
        17,
        18
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 627,
      "anchor": 6,
      "polynomial": [
        "82080",
        "-19482",
        "1729",
        "-68",
        "1"
      ],
      "falling_coefficients": [
        "82080",
        "-17820",
        "1532",
        "-62",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        15,
        16,
        18,
        19
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 628,
      "anchor": 6,
      "polynomial": [
        "91200",
        "-21140",
        "1829",
        "-70",
        "1"
      ],
      "falling_coefficients": [
        "91200",
        "-19380",
        "1626",
        "-64",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        15,
        16,
        19,
        20
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 629,
      "anchor": 6,
      "polynomial": [
        "100800",
        "-22860",
        "1931",
        "-72",
        "1"
      ],
      "falling_coefficients": [
        "100800",
        "-21000",
        "1722",
        "-66",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        15,
        16,
        20,
        21
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 630,
      "anchor": 6,
      "polynomial": [
        "110880",
        "-24642",
        "2035",
        "-74",
        "1"
      ],
      "falling_coefficients": [
        "110880",
        "-22680",
        "1820",
        "-68",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        15,
        16,
        21,
        22
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 631,
      "anchor": 6,
      "polynomial": [
        "121440",
        "-26486",
        "2141",
        "-76",
        "1"
      ],
      "falling_coefficients": [
        "121440",
        "-24420",
        "1920",
        "-70",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        15,
        16,
        22,
        23
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 632,
      "anchor": 6,
      "polynomial": [
        "132480",
        "-28392",
        "2249",
        "-78",
        "1"
      ],
      "falling_coefficients": [
        "132480",
        "-26220",
        "2022",
        "-72",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        15,
        16,
        23,
        24
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 633,
      "anchor": 6,
      "polynomial": [
        "144000",
        "-30360",
        "2359",
        "-80",
        "1"
      ],
      "falling_coefficients": [
        "144000",
        "-28080",
        "2126",
        "-74",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        15,
        16,
        24,
        25
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 634,
      "anchor": 6,
      "polynomial": [
        "156000",
        "-32390",
        "2471",
        "-82",
        "1"
      ],
      "falling_coefficients": [
        "156000",
        "-30000",
        "2232",
        "-76",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        15,
        16,
        25,
        26
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 635,
      "anchor": 6,
      "polynomial": [
        "168480",
        "-34482",
        "2585",
        "-84",
        "1"
      ],
      "falling_coefficients": [
        "168480",
        "-31980",
        "2340",
        "-78",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        15,
        16,
        26,
        27
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 636,
      "anchor": 6,
      "polynomial": [
        "181440",
        "-36636",
        "2701",
        "-86",
        "1"
      ],
      "falling_coefficients": [
        "181440",
        "-34020",
        "2450",
        "-80",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        15,
        16,
        27,
        28
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 637,
      "anchor": 6,
      "polynomial": [
        "194880",
        "-38852",
        "2819",
        "-88",
        "1"
      ],
      "falling_coefficients": [
        "194880",
        "-36120",
        "2562",
        "-82",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        15,
        16,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 638,
      "anchor": 6,
      "polynomial": [
        "208800",
        "-41130",
        "2939",
        "-90",
        "1"
      ],
      "falling_coefficients": [
        "208800",
        "-38280",
        "2676",
        "-84",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        15,
        16,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 639,
      "anchor": 6,
      "polynomial": [
        "223200",
        "-43470",
        "3061",
        "-92",
        "1"
      ],
      "falling_coefficients": [
        "223200",
        "-40500",
        "2792",
        "-86",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        15,
        16,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 640,
      "anchor": 6,
      "polynomial": [
        "238080",
        "-45872",
        "3185",
        "-94",
        "1"
      ],
      "falling_coefficients": [
        "238080",
        "-42780",
        "2910",
        "-88",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        15,
        16,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 641,
      "anchor": 6,
      "polynomial": [
        "253440",
        "-48336",
        "3311",
        "-96",
        "1"
      ],
      "falling_coefficients": [
        "253440",
        "-45120",
        "3030",
        "-90",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        15,
        16,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 642,
      "anchor": 6,
      "polynomial": [
        "269280",
        "-50862",
        "3439",
        "-98",
        "1"
      ],
      "falling_coefficients": [
        "269280",
        "-47520",
        "3152",
        "-92",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        15,
        16,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 643,
      "anchor": 6,
      "polynomial": [
        "93024",
        "-21350",
        "1835",
        "-70",
        "1"
      ],
      "falling_coefficients": [
        "93024",
        "-19584",
        "1632",
        "-64",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        16,
        17,
        18,
        19
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 644,
      "anchor": 6,
      "polynomial": [
        "103360",
        "-23148",
        "1939",
        "-72",
        "1"
      ],
      "falling_coefficients": [
        "103360",
        "-21280",
        "1730",
        "-66",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        16,
        17,
        19,
        20
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 645,
      "anchor": 6,
      "polynomial": [
        "114240",
        "-25012",
        "2045",
        "-74",
        "1"
      ],
      "falling_coefficients": [
        "114240",
        "-23040",
        "1830",
        "-68",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        16,
        17,
        20,
        21
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 646,
      "anchor": 6,
      "polynomial": [
        "125664",
        "-26942",
        "2153",
        "-76",
        "1"
      ],
      "falling_coefficients": [
        "125664",
        "-24864",
        "1932",
        "-70",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        16,
        17,
        21,
        22
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 647,
      "anchor": 6,
      "polynomial": [
        "137632",
        "-28938",
        "2263",
        "-78",
        "1"
      ],
      "falling_coefficients": [
        "137632",
        "-26752",
        "2036",
        "-72",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        16,
        17,
        22,
        23
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 648,
      "anchor": 6,
      "polynomial": [
        "150144",
        "-31000",
        "2375",
        "-80",
        "1"
      ],
      "falling_coefficients": [
        "150144",
        "-28704",
        "2142",
        "-74",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        16,
        17,
        23,
        24
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 649,
      "anchor": 6,
      "polynomial": [
        "163200",
        "-33128",
        "2489",
        "-82",
        "1"
      ],
      "falling_coefficients": [
        "163200",
        "-30720",
        "2250",
        "-76",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        16,
        17,
        24,
        25
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 650,
      "anchor": 6,
      "polynomial": [
        "176800",
        "-35322",
        "2605",
        "-84",
        "1"
      ],
      "falling_coefficients": [
        "176800",
        "-32800",
        "2360",
        "-78",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        16,
        17,
        25,
        26
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 651,
      "anchor": 6,
      "polynomial": [
        "190944",
        "-37582",
        "2723",
        "-86",
        "1"
      ],
      "falling_coefficients": [
        "190944",
        "-34944",
        "2472",
        "-80",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        16,
        17,
        26,
        27
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 652,
      "anchor": 6,
      "polynomial": [
        "205632",
        "-39908",
        "2843",
        "-88",
        "1"
      ],
      "falling_coefficients": [
        "205632",
        "-37152",
        "2586",
        "-82",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        16,
        17,
        27,
        28
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 653,
      "anchor": 6,
      "polynomial": [
        "220864",
        "-42300",
        "2965",
        "-90",
        "1"
      ],
      "falling_coefficients": [
        "220864",
        "-39424",
        "2702",
        "-84",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        16,
        17,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 654,
      "anchor": 6,
      "polynomial": [
        "236640",
        "-44758",
        "3089",
        "-92",
        "1"
      ],
      "falling_coefficients": [
        "236640",
        "-41760",
        "2820",
        "-86",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        16,
        17,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 655,
      "anchor": 6,
      "polynomial": [
        "252960",
        "-47282",
        "3215",
        "-94",
        "1"
      ],
      "falling_coefficients": [
        "252960",
        "-44160",
        "2940",
        "-88",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        16,
        17,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 656,
      "anchor": 6,
      "polynomial": [
        "269824",
        "-49872",
        "3343",
        "-96",
        "1"
      ],
      "falling_coefficients": [
        "269824",
        "-46624",
        "3062",
        "-90",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        16,
        17,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 657,
      "anchor": 6,
      "polynomial": [
        "287232",
        "-52528",
        "3473",
        "-98",
        "1"
      ],
      "falling_coefficients": [
        "287232",
        "-49152",
        "3186",
        "-92",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        16,
        17,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 658,
      "anchor": 6,
      "polynomial": [
        "305184",
        "-55250",
        "3605",
        "-100",
        "1"
      ],
      "falling_coefficients": [
        "305184",
        "-51744",
        "3312",
        "-94",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        16,
        17,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 659,
      "anchor": 6,
      "polynomial": [
        "116280",
        "-25234",
        "2051",
        "-74",
        "1"
      ],
      "falling_coefficients": [
        "116280",
        "-23256",
        "1836",
        "-68",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        17,
        18,
        19,
        20
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 660,
      "anchor": 6,
      "polynomial": [
        "128520",
        "-27246",
        "2161",
        "-76",
        "1"
      ],
      "falling_coefficients": [
        "128520",
        "-25160",
        "1940",
        "-70",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        17,
        18,
        20,
        21
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 661,
      "anchor": 6,
      "polynomial": [
        "141372",
        "-29328",
        "2273",
        "-78",
        "1"
      ],
      "falling_coefficients": [
        "141372",
        "-27132",
        "2046",
        "-72",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        17,
        18,
        21,
        22
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 662,
      "anchor": 6,
      "polynomial": [
        "154836",
        "-31480",
        "2387",
        "-80",
        "1"
      ],
      "falling_coefficients": [
        "154836",
        "-29172",
        "2154",
        "-74",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        17,
        18,
        22,
        23
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 663,
      "anchor": 6,
      "polynomial": [
        "168912",
        "-33702",
        "2503",
        "-82",
        "1"
      ],
      "falling_coefficients": [
        "168912",
        "-31280",
        "2264",
        "-76",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        17,
        18,
        23,
        24
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 664,
      "anchor": 6,
      "polynomial": [
        "183600",
        "-35994",
        "2621",
        "-84",
        "1"
      ],
      "falling_coefficients": [
        "183600",
        "-33456",
        "2376",
        "-78",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        17,
        18,
        24,
        25
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 665,
      "anchor": 6,
      "polynomial": [
        "198900",
        "-38356",
        "2741",
        "-86",
        "1"
      ],
      "falling_coefficients": [
        "198900",
        "-35700",
        "2490",
        "-80",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        17,
        18,
        25,
        26
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 666,
      "anchor": 6,
      "polynomial": [
        "214812",
        "-40788",
        "2863",
        "-88",
        "1"
      ],
      "falling_coefficients": [
        "214812",
        "-38012",
        "2606",
        "-82",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        17,
        18,
        26,
        27
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 667,
      "anchor": 6,
      "polynomial": [
        "231336",
        "-43290",
        "2987",
        "-90",
        "1"
      ],
      "falling_coefficients": [
        "231336",
        "-40392",
        "2724",
        "-84",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        17,
        18,
        27,
        28
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 668,
      "anchor": 6,
      "polynomial": [
        "248472",
        "-45862",
        "3113",
        "-92",
        "1"
      ],
      "falling_coefficients": [
        "248472",
        "-42840",
        "2844",
        "-86",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        17,
        18,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 669,
      "anchor": 6,
      "polynomial": [
        "266220",
        "-48504",
        "3241",
        "-94",
        "1"
      ],
      "falling_coefficients": [
        "266220",
        "-45356",
        "2966",
        "-88",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        17,
        18,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 670,
      "anchor": 6,
      "polynomial": [
        "284580",
        "-51216",
        "3371",
        "-96",
        "1"
      ],
      "falling_coefficients": [
        "284580",
        "-47940",
        "3090",
        "-90",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        17,
        18,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 671,
      "anchor": 6,
      "polynomial": [
        "303552",
        "-53998",
        "3503",
        "-98",
        "1"
      ],
      "falling_coefficients": [
        "303552",
        "-50592",
        "3216",
        "-92",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        17,
        18,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 672,
      "anchor": 6,
      "polynomial": [
        "323136",
        "-56850",
        "3637",
        "-100",
        "1"
      ],
      "falling_coefficients": [
        "323136",
        "-53312",
        "3344",
        "-94",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        17,
        18,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 673,
      "anchor": 6,
      "polynomial": [
        "343332",
        "-59772",
        "3773",
        "-102",
        "1"
      ],
      "falling_coefficients": [
        "343332",
        "-56100",
        "3474",
        "-96",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        17,
        18,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 674,
      "anchor": 6,
      "polynomial": [
        "143640",
        "-29562",
        "2279",
        "-78",
        "1"
      ],
      "falling_coefficients": [
        "143640",
        "-27360",
        "2052",
        "-72",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        18,
        19,
        20,
        21
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 675,
      "anchor": 6,
      "polynomial": [
        "158004",
        "-31800",
        "2395",
        "-80",
        "1"
      ],
      "falling_coefficients": [
        "158004",
        "-29484",
        "2162",
        "-74",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        18,
        19,
        21,
        22
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 676,
      "anchor": 6,
      "polynomial": [
        "173052",
        "-34112",
        "2513",
        "-82",
        "1"
      ],
      "falling_coefficients": [
        "173052",
        "-31680",
        "2274",
        "-76",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        18,
        19,
        22,
        23
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 677,
      "anchor": 6,
      "polynomial": [
        "188784",
        "-36498",
        "2633",
        "-84",
        "1"
      ],
      "falling_coefficients": [
        "188784",
        "-33948",
        "2388",
        "-78",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        18,
        19,
        23,
        24
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 678,
      "anchor": 6,
      "polynomial": [
        "205200",
        "-38958",
        "2755",
        "-86",
        "1"
      ],
      "falling_coefficients": [
        "205200",
        "-36288",
        "2504",
        "-80",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        18,
        19,
        24,
        25
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 679,
      "anchor": 6,
      "polynomial": [
        "222300",
        "-41492",
        "2879",
        "-88",
        "1"
      ],
      "falling_coefficients": [
        "222300",
        "-38700",
        "2622",
        "-82",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        18,
        19,
        25,
        26
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 680,
      "anchor": 6,
      "polynomial": [
        "240084",
        "-44100",
        "3005",
        "-90",
        "1"
      ],
      "falling_coefficients": [
        "240084",
        "-41184",
        "2742",
        "-84",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        18,
        19,
        26,
        27
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 681,
      "anchor": 6,
      "polynomial": [
        "258552",
        "-46782",
        "3133",
        "-92",
        "1"
      ],
      "falling_coefficients": [
        "258552",
        "-43740",
        "2864",
        "-86",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        18,
        19,
        27,
        28
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 682,
      "anchor": 6,
      "polynomial": [
        "277704",
        "-49538",
        "3263",
        "-94",
        "1"
      ],
      "falling_coefficients": [
        "277704",
        "-46368",
        "2988",
        "-88",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        18,
        19,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 683,
      "anchor": 6,
      "polynomial": [
        "297540",
        "-52368",
        "3395",
        "-96",
        "1"
      ],
      "falling_coefficients": [
        "297540",
        "-49068",
        "3114",
        "-90",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        18,
        19,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 684,
      "anchor": 6,
      "polynomial": [
        "318060",
        "-55272",
        "3529",
        "-98",
        "1"
      ],
      "falling_coefficients": [
        "318060",
        "-51840",
        "3242",
        "-92",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        18,
        19,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 685,
      "anchor": 6,
      "polynomial": [
        "339264",
        "-58250",
        "3665",
        "-100",
        "1"
      ],
      "falling_coefficients": [
        "339264",
        "-54684",
        "3372",
        "-94",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        18,
        19,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 686,
      "anchor": 6,
      "polynomial": [
        "361152",
        "-61302",
        "3803",
        "-102",
        "1"
      ],
      "falling_coefficients": [
        "361152",
        "-57600",
        "3504",
        "-96",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        18,
        19,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 687,
      "anchor": 6,
      "polynomial": [
        "383724",
        "-64428",
        "3943",
        "-104",
        "1"
      ],
      "falling_coefficients": [
        "383724",
        "-60588",
        "3638",
        "-98",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        18,
        19,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 688,
      "anchor": 6,
      "polynomial": [
        "175560",
        "-34358",
        "2519",
        "-82",
        "1"
      ],
      "falling_coefficients": [
        "175560",
        "-31920",
        "2280",
        "-76",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        19,
        20,
        21,
        22
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 689,
      "anchor": 6,
      "polynomial": [
        "192280",
        "-36834",
        "2641",
        "-84",
        "1"
      ],
      "falling_coefficients": [
        "192280",
        "-34276",
        "2396",
        "-78",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        19,
        20,
        22,
        23
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 690,
      "anchor": 6,
      "polynomial": [
        "209760",
        "-39388",
        "2765",
        "-86",
        "1"
      ],
      "falling_coefficients": [
        "209760",
        "-36708",
        "2514",
        "-80",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        19,
        20,
        23,
        24
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 691,
      "anchor": 6,
      "polynomial": [
        "228000",
        "-42020",
        "2891",
        "-88",
        "1"
      ],
      "falling_coefficients": [
        "228000",
        "-39216",
        "2634",
        "-82",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        19,
        20,
        24,
        25
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 692,
      "anchor": 6,
      "polynomial": [
        "247000",
        "-44730",
        "3019",
        "-90",
        "1"
      ],
      "falling_coefficients": [
        "247000",
        "-41800",
        "2756",
        "-84",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        19,
        20,
        25,
        26
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 693,
      "anchor": 6,
      "polynomial": [
        "266760",
        "-47518",
        "3149",
        "-92",
        "1"
      ],
      "falling_coefficients": [
        "266760",
        "-44460",
        "2880",
        "-86",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        19,
        20,
        26,
        27
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 694,
      "anchor": 6,
      "polynomial": [
        "287280",
        "-50384",
        "3281",
        "-94",
        "1"
      ],
      "falling_coefficients": [
        "287280",
        "-47196",
        "3006",
        "-88",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        19,
        20,
        27,
        28
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 695,
      "anchor": 6,
      "polynomial": [
        "308560",
        "-53328",
        "3415",
        "-96",
        "1"
      ],
      "falling_coefficients": [
        "308560",
        "-50008",
        "3134",
        "-90",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        19,
        20,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 696,
      "anchor": 6,
      "polynomial": [
        "330600",
        "-56350",
        "3551",
        "-98",
        "1"
      ],
      "falling_coefficients": [
        "330600",
        "-52896",
        "3264",
        "-92",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        19,
        20,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 697,
      "anchor": 6,
      "polynomial": [
        "353400",
        "-59450",
        "3689",
        "-100",
        "1"
      ],
      "falling_coefficients": [
        "353400",
        "-55860",
        "3396",
        "-94",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        19,
        20,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 698,
      "anchor": 6,
      "polynomial": [
        "376960",
        "-62628",
        "3829",
        "-102",
        "1"
      ],
      "falling_coefficients": [
        "376960",
        "-58900",
        "3530",
        "-96",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        19,
        20,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 699,
      "anchor": 6,
      "polynomial": [
        "401280",
        "-65884",
        "3971",
        "-104",
        "1"
      ],
      "falling_coefficients": [
        "401280",
        "-62016",
        "3666",
        "-98",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        19,
        20,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 700,
      "anchor": 6,
      "polynomial": [
        "426360",
        "-69218",
        "4115",
        "-106",
        "1"
      ],
      "falling_coefficients": [
        "426360",
        "-65208",
        "3804",
        "-100",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        19,
        20,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 701,
      "anchor": 6,
      "polynomial": [
        "212520",
        "-39646",
        "2771",
        "-86",
        "1"
      ],
      "falling_coefficients": [
        "212520",
        "-36960",
        "2520",
        "-80",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        20,
        21,
        22,
        23
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 702,
      "anchor": 6,
      "polynomial": [
        "231840",
        "-42372",
        "2899",
        "-88",
        "1"
      ],
      "falling_coefficients": [
        "231840",
        "-39560",
        "2642",
        "-82",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        20,
        21,
        23,
        24
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 703,
      "anchor": 6,
      "polynomial": [
        "252000",
        "-45180",
        "3029",
        "-90",
        "1"
      ],
      "falling_coefficients": [
        "252000",
        "-42240",
        "2766",
        "-84",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        20,
        21,
        24,
        25
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 704,
      "anchor": 6,
      "polynomial": [
        "273000",
        "-48070",
        "3161",
        "-92",
        "1"
      ],
      "falling_coefficients": [
        "273000",
        "-45000",
        "2892",
        "-86",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        20,
        21,
        25,
        26
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 705,
      "anchor": 6,
      "polynomial": [
        "294840",
        "-51042",
        "3295",
        "-94",
        "1"
      ],
      "falling_coefficients": [
        "294840",
        "-47840",
        "3020",
        "-88",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        20,
        21,
        26,
        27
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 706,
      "anchor": 6,
      "polynomial": [
        "317520",
        "-54096",
        "3431",
        "-96",
        "1"
      ],
      "falling_coefficients": [
        "317520",
        "-50760",
        "3150",
        "-90",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        20,
        21,
        27,
        28
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 707,
      "anchor": 6,
      "polynomial": [
        "341040",
        "-57232",
        "3569",
        "-98",
        "1"
      ],
      "falling_coefficients": [
        "341040",
        "-53760",
        "3282",
        "-92",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        20,
        21,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 708,
      "anchor": 6,
      "polynomial": [
        "365400",
        "-60450",
        "3709",
        "-100",
        "1"
      ],
      "falling_coefficients": [
        "365400",
        "-56840",
        "3416",
        "-94",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        20,
        21,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 709,
      "anchor": 6,
      "polynomial": [
        "390600",
        "-63750",
        "3851",
        "-102",
        "1"
      ],
      "falling_coefficients": [
        "390600",
        "-60000",
        "3552",
        "-96",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        20,
        21,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 710,
      "anchor": 6,
      "polynomial": [
        "416640",
        "-67132",
        "3995",
        "-104",
        "1"
      ],
      "falling_coefficients": [
        "416640",
        "-63240",
        "3690",
        "-98",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        20,
        21,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 711,
      "anchor": 6,
      "polynomial": [
        "443520",
        "-70596",
        "4141",
        "-106",
        "1"
      ],
      "falling_coefficients": [
        "443520",
        "-66560",
        "3830",
        "-100",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        20,
        21,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 712,
      "anchor": 6,
      "polynomial": [
        "471240",
        "-74142",
        "4289",
        "-108",
        "1"
      ],
      "falling_coefficients": [
        "471240",
        "-69960",
        "3972",
        "-102",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        20,
        21,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 713,
      "anchor": 6,
      "polynomial": [
        "255024",
        "-45450",
        "3035",
        "-90",
        "1"
      ],
      "falling_coefficients": [
        "255024",
        "-42504",
        "2772",
        "-84",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        21,
        22,
        23,
        24
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 714,
      "anchor": 6,
      "polynomial": [
        "277200",
        "-48438",
        "3169",
        "-92",
        "1"
      ],
      "falling_coefficients": [
        "277200",
        "-45360",
        "2900",
        "-86",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        21,
        22,
        24,
        25
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 715,
      "anchor": 6,
      "polynomial": [
        "300300",
        "-51512",
        "3305",
        "-94",
        "1"
      ],
      "falling_coefficients": [
        "300300",
        "-48300",
        "3030",
        "-88",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        21,
        22,
        25,
        26
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 716,
      "anchor": 6,
      "polynomial": [
        "324324",
        "-54672",
        "3443",
        "-96",
        "1"
      ],
      "falling_coefficients": [
        "324324",
        "-51324",
        "3162",
        "-90",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        21,
        22,
        26,
        27
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 717,
      "anchor": 6,
      "polynomial": [
        "349272",
        "-57918",
        "3583",
        "-98",
        "1"
      ],
      "falling_coefficients": [
        "349272",
        "-54432",
        "3296",
        "-92",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        21,
        22,
        27,
        28
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 718,
      "anchor": 6,
      "polynomial": [
        "375144",
        "-61250",
        "3725",
        "-100",
        "1"
      ],
      "falling_coefficients": [
        "375144",
        "-57624",
        "3432",
        "-94",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        21,
        22,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 719,
      "anchor": 6,
      "polynomial": [
        "401940",
        "-64668",
        "3869",
        "-102",
        "1"
      ],
      "falling_coefficients": [
        "401940",
        "-60900",
        "3570",
        "-96",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        21,
        22,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 720,
      "anchor": 6,
      "polynomial": [
        "429660",
        "-68172",
        "4015",
        "-104",
        "1"
      ],
      "falling_coefficients": [
        "429660",
        "-64260",
        "3710",
        "-98",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        21,
        22,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 721,
      "anchor": 6,
      "polynomial": [
        "458304",
        "-71762",
        "4163",
        "-106",
        "1"
      ],
      "falling_coefficients": [
        "458304",
        "-67704",
        "3852",
        "-100",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        21,
        22,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 722,
      "anchor": 6,
      "polynomial": [
        "487872",
        "-75438",
        "4313",
        "-108",
        "1"
      ],
      "falling_coefficients": [
        "487872",
        "-71232",
        "3996",
        "-102",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        21,
        22,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 723,
      "anchor": 6,
      "polynomial": [
        "518364",
        "-79200",
        "4465",
        "-110",
        "1"
      ],
      "falling_coefficients": [
        "518364",
        "-74844",
        "4142",
        "-104",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        21,
        22,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 724,
      "anchor": 6,
      "polynomial": [
        "303600",
        "-51794",
        "3311",
        "-94",
        "1"
      ],
      "falling_coefficients": [
        "303600",
        "-48576",
        "3036",
        "-88",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        22,
        23,
        24,
        25
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 725,
      "anchor": 6,
      "polynomial": [
        "328900",
        "-55056",
        "3451",
        "-96",
        "1"
      ],
      "falling_coefficients": [
        "328900",
        "-51700",
        "3170",
        "-90",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        22,
        23,
        25,
        26
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 726,
      "anchor": 6,
      "polynomial": [
        "355212",
        "-58408",
        "3593",
        "-98",
        "1"
      ],
      "falling_coefficients": [
        "355212",
        "-54912",
        "3306",
        "-92",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        22,
        23,
        26,
        27
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 727,
      "anchor": 6,
      "polynomial": [
        "382536",
        "-61850",
        "3737",
        "-100",
        "1"
      ],
      "falling_coefficients": [
        "382536",
        "-58212",
        "3444",
        "-94",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        22,
        23,
        27,
        28
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 728,
      "anchor": 6,
      "polynomial": [
        "410872",
        "-65382",
        "3883",
        "-102",
        "1"
      ],
      "falling_coefficients": [
        "410872",
        "-61600",
        "3584",
        "-96",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        22,
        23,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 729,
      "anchor": 6,
      "polynomial": [
        "440220",
        "-69004",
        "4031",
        "-104",
        "1"
      ],
      "falling_coefficients": [
        "440220",
        "-65076",
        "3726",
        "-98",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        22,
        23,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 730,
      "anchor": 6,
      "polynomial": [
        "470580",
        "-72716",
        "4181",
        "-106",
        "1"
      ],
      "falling_coefficients": [
        "470580",
        "-68640",
        "3870",
        "-100",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        22,
        23,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 731,
      "anchor": 6,
      "polynomial": [
        "501952",
        "-76518",
        "4333",
        "-108",
        "1"
      ],
      "falling_coefficients": [
        "501952",
        "-72292",
        "4016",
        "-102",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        22,
        23,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 732,
      "anchor": 6,
      "polynomial": [
        "534336",
        "-80410",
        "4487",
        "-110",
        "1"
      ],
      "falling_coefficients": [
        "534336",
        "-76032",
        "4164",
        "-104",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        22,
        23,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 733,
      "anchor": 6,
      "polynomial": [
        "567732",
        "-84392",
        "4643",
        "-112",
        "1"
      ],
      "falling_coefficients": [
        "567732",
        "-79860",
        "4314",
        "-106",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        22,
        23,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 734,
      "anchor": 6,
      "polynomial": [
        "358800",
        "-58702",
        "3599",
        "-98",
        "1"
      ],
      "falling_coefficients": [
        "358800",
        "-55200",
        "3312",
        "-92",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        23,
        24,
        25,
        26
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 735,
      "anchor": 6,
      "polynomial": [
        "387504",
        "-62250",
        "3745",
        "-100",
        "1"
      ],
      "falling_coefficients": [
        "387504",
        "-58604",
        "3452",
        "-94",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        23,
        24,
        26,
        27
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 736,
      "anchor": 6,
      "polynomial": [
        "417312",
        "-65892",
        "3893",
        "-102",
        "1"
      ],
      "falling_coefficients": [
        "417312",
        "-62100",
        "3594",
        "-96",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        23,
        24,
        27,
        28
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 737,
      "anchor": 6,
      "polynomial": [
        "448224",
        "-69628",
        "4043",
        "-104",
        "1"
      ],
      "falling_coefficients": [
        "448224",
        "-65688",
        "3738",
        "-98",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        23,
        24,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 738,
      "anchor": 6,
      "polynomial": [
        "480240",
        "-73458",
        "4195",
        "-106",
        "1"
      ],
      "falling_coefficients": [
        "480240",
        "-69368",
        "3884",
        "-100",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        23,
        24,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 739,
      "anchor": 6,
      "polynomial": [
        "513360",
        "-77382",
        "4349",
        "-108",
        "1"
      ],
      "falling_coefficients": [
        "513360",
        "-73140",
        "4032",
        "-102",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        23,
        24,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 740,
      "anchor": 6,
      "polynomial": [
        "547584",
        "-81400",
        "4505",
        "-110",
        "1"
      ],
      "falling_coefficients": [
        "547584",
        "-77004",
        "4182",
        "-104",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        23,
        24,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 741,
      "anchor": 6,
      "polynomial": [
        "582912",
        "-85512",
        "4663",
        "-112",
        "1"
      ],
      "falling_coefficients": [
        "582912",
        "-80960",
        "4334",
        "-106",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        23,
        24,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 742,
      "anchor": 6,
      "polynomial": [
        "619344",
        "-89718",
        "4823",
        "-114",
        "1"
      ],
      "falling_coefficients": [
        "619344",
        "-85008",
        "4488",
        "-108",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        23,
        24,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 743,
      "anchor": 6,
      "polynomial": [
        "421200",
        "-66198",
        "3899",
        "-102",
        "1"
      ],
      "falling_coefficients": [
        "421200",
        "-62400",
        "3600",
        "-96",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        24,
        25,
        26,
        27
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 744,
      "anchor": 6,
      "polynomial": [
        "453600",
        "-70044",
        "4051",
        "-104",
        "1"
      ],
      "falling_coefficients": [
        "453600",
        "-66096",
        "3746",
        "-98",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        24,
        25,
        27,
        28
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 745,
      "anchor": 6,
      "polynomial": [
        "487200",
        "-73988",
        "4205",
        "-106",
        "1"
      ],
      "falling_coefficients": [
        "487200",
        "-69888",
        "3894",
        "-100",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        24,
        25,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 746,
      "anchor": 6,
      "polynomial": [
        "522000",
        "-78030",
        "4361",
        "-108",
        "1"
      ],
      "falling_coefficients": [
        "522000",
        "-73776",
        "4044",
        "-102",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        24,
        25,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 747,
      "anchor": 6,
      "polynomial": [
        "558000",
        "-82170",
        "4519",
        "-110",
        "1"
      ],
      "falling_coefficients": [
        "558000",
        "-77760",
        "4196",
        "-104",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        24,
        25,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 748,
      "anchor": 6,
      "polynomial": [
        "595200",
        "-86408",
        "4679",
        "-112",
        "1"
      ],
      "falling_coefficients": [
        "595200",
        "-81840",
        "4350",
        "-106",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        24,
        25,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 749,
      "anchor": 6,
      "polynomial": [
        "633600",
        "-90744",
        "4841",
        "-114",
        "1"
      ],
      "falling_coefficients": [
        "633600",
        "-86016",
        "4506",
        "-108",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        24,
        25,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 750,
      "anchor": 6,
      "polynomial": [
        "673200",
        "-95178",
        "5005",
        "-116",
        "1"
      ],
      "falling_coefficients": [
        "673200",
        "-90288",
        "4664",
        "-110",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        24,
        25,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 751,
      "anchor": 6,
      "polynomial": [
        "491400",
        "-74306",
        "4211",
        "-106",
        "1"
      ],
      "falling_coefficients": [
        "491400",
        "-70200",
        "3900",
        "-100",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        25,
        26,
        27,
        28
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 752,
      "anchor": 6,
      "polynomial": [
        "527800",
        "-78462",
        "4369",
        "-108",
        "1"
      ],
      "falling_coefficients": [
        "527800",
        "-74200",
        "4052",
        "-102",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        25,
        26,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 753,
      "anchor": 6,
      "polynomial": [
        "565500",
        "-82720",
        "4529",
        "-110",
        "1"
      ],
      "falling_coefficients": [
        "565500",
        "-78300",
        "4206",
        "-104",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        25,
        26,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 754,
      "anchor": 6,
      "polynomial": [
        "604500",
        "-87080",
        "4691",
        "-112",
        "1"
      ],
      "falling_coefficients": [
        "604500",
        "-82500",
        "4362",
        "-106",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        25,
        26,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 755,
      "anchor": 6,
      "polynomial": [
        "644800",
        "-91542",
        "4855",
        "-114",
        "1"
      ],
      "falling_coefficients": [
        "644800",
        "-86800",
        "4520",
        "-108",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        25,
        26,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 756,
      "anchor": 6,
      "polynomial": [
        "686400",
        "-96106",
        "5021",
        "-116",
        "1"
      ],
      "falling_coefficients": [
        "686400",
        "-91200",
        "4680",
        "-110",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        25,
        26,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 757,
      "anchor": 6,
      "polynomial": [
        "729300",
        "-100772",
        "5189",
        "-118",
        "1"
      ],
      "falling_coefficients": [
        "729300",
        "-95700",
        "4842",
        "-112",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        25,
        26,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 758,
      "anchor": 6,
      "polynomial": [
        "570024",
        "-83050",
        "4535",
        "-110",
        "1"
      ],
      "falling_coefficients": [
        "570024",
        "-78624",
        "4212",
        "-104",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        26,
        27,
        28,
        29
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 759,
      "anchor": 6,
      "polynomial": [
        "610740",
        "-87528",
        "4699",
        "-112",
        "1"
      ],
      "falling_coefficients": [
        "610740",
        "-82940",
        "4370",
        "-106",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        26,
        27,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 760,
      "anchor": 6,
      "polynomial": [
        "652860",
        "-92112",
        "4865",
        "-114",
        "1"
      ],
      "falling_coefficients": [
        "652860",
        "-87360",
        "4530",
        "-108",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        26,
        27,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 761,
      "anchor": 6,
      "polynomial": [
        "696384",
        "-96802",
        "5033",
        "-116",
        "1"
      ],
      "falling_coefficients": [
        "696384",
        "-91884",
        "4692",
        "-110",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        26,
        27,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 762,
      "anchor": 6,
      "polynomial": [
        "741312",
        "-101598",
        "5203",
        "-118",
        "1"
      ],
      "falling_coefficients": [
        "741312",
        "-96512",
        "4856",
        "-112",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        26,
        27,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 763,
      "anchor": 6,
      "polynomial": [
        "787644",
        "-106500",
        "5375",
        "-120",
        "1"
      ],
      "falling_coefficients": [
        "787644",
        "-101244",
        "5022",
        "-114",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        26,
        27,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 764,
      "anchor": 6,
      "polynomial": [
        "657720",
        "-92454",
        "4871",
        "-114",
        "1"
      ],
      "falling_coefficients": [
        "657720",
        "-87696",
        "4536",
        "-108",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        27,
        28,
        29,
        30
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 765,
      "anchor": 6,
      "polynomial": [
        "703080",
        "-97266",
        "5041",
        "-116",
        "1"
      ],
      "falling_coefficients": [
        "703080",
        "-92340",
        "4700",
        "-110",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        27,
        28,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 766,
      "anchor": 6,
      "polynomial": [
        "749952",
        "-102188",
        "5213",
        "-118",
        "1"
      ],
      "falling_coefficients": [
        "749952",
        "-97092",
        "4866",
        "-112",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        27,
        28,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 767,
      "anchor": 6,
      "polynomial": [
        "798336",
        "-107220",
        "5387",
        "-120",
        "1"
      ],
      "falling_coefficients": [
        "798336",
        "-101952",
        "5034",
        "-114",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        27,
        28,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 768,
      "anchor": 6,
      "polynomial": [
        "848232",
        "-112362",
        "5563",
        "-122",
        "1"
      ],
      "falling_coefficients": [
        "848232",
        "-106920",
        "5204",
        "-116",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        27,
        28,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 769,
      "anchor": 6,
      "polynomial": [
        "755160",
        "-102542",
        "5219",
        "-118",
        "1"
      ],
      "falling_coefficients": [
        "755160",
        "-97440",
        "4872",
        "-112",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        28,
        29,
        30,
        31
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 770,
      "anchor": 6,
      "polynomial": [
        "805504",
        "-107700",
        "5395",
        "-120",
        "1"
      ],
      "falling_coefficients": [
        "805504",
        "-102424",
        "5042",
        "-114",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        28,
        29,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 771,
      "anchor": 6,
      "polynomial": [
        "857472",
        "-112972",
        "5573",
        "-122",
        "1"
      ],
      "falling_coefficients": [
        "857472",
        "-107520",
        "5214",
        "-116",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        28,
        29,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 772,
      "anchor": 6,
      "polynomial": [
        "911064",
        "-118358",
        "5753",
        "-124",
        "1"
      ],
      "falling_coefficients": [
        "911064",
        "-112728",
        "5388",
        "-118",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        28,
        29,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 773,
      "anchor": 6,
      "polynomial": [
        "863040",
        "-113338",
        "5579",
        "-122",
        "1"
      ],
      "falling_coefficients": [
        "863040",
        "-107880",
        "5220",
        "-116",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        29,
        30,
        31,
        32
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 774,
      "anchor": 6,
      "polynomial": [
        "918720",
        "-118854",
        "5761",
        "-124",
        "1"
      ],
      "falling_coefficients": [
        "918720",
        "-113216",
        "5396",
        "-118",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        29,
        30,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 775,
      "anchor": 6,
      "polynomial": [
        "976140",
        "-124488",
        "5945",
        "-126",
        "1"
      ],
      "falling_coefficients": [
        "976140",
        "-118668",
        "5574",
        "-120",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        29,
        30,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 776,
      "anchor": 6,
      "polynomial": [
        "982080",
        "-124866",
        "5951",
        "-126",
        "1"
      ],
      "falling_coefficients": [
        "982080",
        "-119040",
        "5580",
        "-120",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        30,
        31,
        32,
        33
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 777,
      "anchor": 6,
      "polynomial": [
        "1043460",
        "-130752",
        "6139",
        "-128",
        "1"
      ],
      "falling_coefficients": [
        "1043460",
        "-124740",
        "5762",
        "-122",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        30,
        31,
        33,
        34
      ],
      "sign": 1
    },
    {
      "kind": "ineq",
      "row_index": 778,
      "anchor": 6,
      "polynomial": [
        "1113024",
        "-137150",
        "6335",
        "-130",
        "1"
      ],
      "falling_coefficients": [
        "1113024",
        "-130944",
        "5952",
        "-124",
        "1"
      ],
      "type": "quartic_facet",
      "nodes": [
        31,
        32,
        33,
        34
      ],
      "sign": 1
    }
  ],
  "anchors": [
    {
      "anchor": 3,
      "anchor_mask": 0,
      "base_domain": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13
      ],
      "domain": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13
      ],
      "cells": [
        {
          "profile": [
            0,
            0,
            0
          ],
          "constant": 213,
          "slope": -1,
          "extension": 7,
          "forced_zero": false
        },
        {
          "profile": [
            1,
            0,
            0
          ],
          "constant": 62,
          "slope": 1,
          "extension": 8,
          "forced_zero": false
        },
        {
          "profile": [
            0,
            1,
            0
          ],
          "constant": 62,
          "slope": 1,
          "extension": 8,
          "forced_zero": false
        },
        {
          "profile": [
            1,
            1,
            0
          ],
          "constant": 13,
          "slope": -1,
          "extension": 9,
          "forced_zero": false
        },
        {
          "profile": [
            0,
            0,
            1
          ],
          "constant": 62,
          "slope": 1,
          "extension": 8,
          "forced_zero": false
        },
        {
          "profile": [
            1,
            0,
            1
          ],
          "constant": 13,
          "slope": -1,
          "extension": 9,
          "forced_zero": false
        },
        {
          "profile": [
            0,
            1,
            1
          ],
          "constant": 13,
          "slope": -1,
          "extension": 9,
          "forced_zero": false
        },
        {
          "profile": [
            1,
            1,
            1
          ],
          "constant": 0,
          "slope": 1,
          "extension": 12,
          "forced_zero": false
        }
      ],
      "override": null,
      "moment_recipes": [
        {
          "order": 0,
          "factor": "1",
          "targets": [
            3
          ]
        },
        {
          "order": 1,
          "factor": "219/4",
          "targets": [
            12
          ]
        },
        {
          "order": 2,
          "factor": "95703/64",
          "targets": [
            43,
            45
          ]
        },
        {
          "order": 3,
          "factor": "10431627/512",
          "targets": [
            174,
            188,
            188,
            196,
            188,
            196,
            196,
            200
          ]
        },
        {
          "order": 4,
          "factor": "4537757745/32768",
          "targets": [
            1006,
            1105,
            1105,
            1168,
            1105,
            1168,
            1168,
            1207,
            1105,
            1168,
            1168,
            1205,
            1170,
            1209,
            1209,
            1228,
            1105,
            1168,
            1170,
            1209,
            1168,
            1205,
            1209,
            1228,
            1168,
            1207,
            1209,
            1228,
            1209,
            1228,
            1232,
            1239,
            1105,
            1170,
            1168,
            1209,
            1168,
            1209,
            1205,
            1228,
            1168,
            1209,
            1207,
            1228,
            1209,
            1232,
            1228,
            1239,
            1168,
            1209,
            1209,
            1232,
            1207,
            1228,
            1228,
            1239,
            1205,
            1228,
            1228,
            1239,
            1228,
            1239,
            1239,
            1244
          ]
        }
      ],
      "moment_rows": [
        {
          "3": "1"
        },
        {
          "12": "219/4"
        },
        {
          "43": "95703/64",
          "45": "95703/64"
        },
        {
          "174": "10431627/512",
          "188": "31294881/512",
          "196": "31294881/512",
          "200": "10431627/512"
        },
        {
          "1006": "4537757745/32768",
          "1105": "13613273235/16384",
          "1168": "13613273235/8192",
          "1207": "4537757745/8192",
          "1205": "4537757745/8192",
          "1170": "13613273235/32768",
          "1209": "13613273235/8192",
          "1228": "13613273235/8192",
          "1232": "13613273235/32768",
          "1239": "13613273235/16384",
          "1244": "4537757745/32768"
        }
      ],
      "facet_count": 77
    },
    {
      "anchor": 4,
      "anchor_mask": 4,
      "base_domain": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13
      ],
      "domain": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13
      ],
      "cells": [
        {
          "profile": [
            0,
            0,
            0
          ],
          "constant": 237,
          "slope": -1,
          "extension": 8,
          "forced_zero": false
        },
        {
          "profile": [
            1,
            0,
            0
          ],
          "constant": 62,
          "slope": 1,
          "extension": 10,
          "forced_zero": false
        },
        {
          "profile": [
            0,
            1,
            0
          ],
          "constant": 39,
          "slope": 1,
          "extension": 9,
          "forced_zero": false
        },
        {
          "profile": [
            1,
            1,
            0
          ],
          "constant": 13,
          "slope": -1,
          "extension": 13,
          "forced_zero": false
        },
        {
          "profile": [
            0,
            0,
            1
          ],
          "constant": 39,
          "slope": 1,
          "extension": 9,
          "forced_zero": false
        },
        {
          "profile": [
            1,
            0,
            1
          ],
          "constant": 13,
          "slope": -1,
          "extension": 13,
          "forced_zero": false
        },
        {
          "profile": [
            0,
            1,
            1
          ],
          "constant": 35,
          "slope": -1,
          "extension": 11,
          "forced_zero": false
        },
        {
          "profile": [
            1,
            1,
            1
          ],
          "constant": 0,
          "slope": 1,
          "extension": 14,
          "forced_zero": false
        }
      ],
      "override": null,
      "moment_recipes": [
        {
          "order": 0,
          "factor": "1",
          "targets": [
            4
          ]
        },
        {
          "order": 1,
          "factor": "219/4",
          "targets": [
            14
          ]
        },
        {
          "order": 2,
          "factor": "95703/64",
          "targets": [
            47,
            48
          ]
        },
        {
          "order": 3,
          "factor": "10431627/512",
          "targets": [
            188,
            198,
            198,
            202,
            198,
            202,
            202,
            204
          ]
        },
        {
          "order": 4,
          "factor": "4537757745/32768",
          "targets": [
            1087,
            1162,
            1162,
            1202,
            1162,
            1202,
            1202,
            1228,
            1162,
            1202,
            1202,
            1225,
            1210,
            1231,
            1231,
            1241,
            1162,
            1202,
            1210,
            1231,
            1202,
            1225,
            1231,
            1241,
            1202,
            1228,
            1231,
            1241,
            1231,
            1241,
            1242,
            1246,
            1162,
            1210,
            1202,
            1231,
            1202,
            1231,
            1225,
            1241,
            1202,
            1231,
            1228,
            1241,
            1231,
            1242,
            1241,
            1246,
            1202,
            1231,
            1231,
            1242,
            1228,
            1241,
            1241,
            1246,
            1225,
            1241,
            1241,
            1246,
            1241,
            1246,
            1246,
            1248
          ]
        }
      ],
      "moment_rows": [
        {
          "4": "1"
        },
        {
          "14": "219/4"
        },
        {
          "47": "95703/64",
          "48": "95703/64"
        },
        {
          "188": "10431627/512",
          "198": "31294881/512",
          "202": "31294881/512",
          "204": "10431627/512"
        },
        {
          "1087": "4537757745/32768",
          "1162": "13613273235/16384",
          "1202": "13613273235/8192",
          "1228": "4537757745/8192",
          "1225": "4537757745/8192",
          "1210": "13613273235/32768",
          "1231": "13613273235/8192",
          "1241": "13613273235/8192",
          "1242": "13613273235/32768",
          "1246": "13613273235/16384",
          "1248": "4537757745/32768"
        }
      ],
      "facet_count": 77
    },
    {
      "anchor": 5,
      "anchor_mask": 3,
      "base_domain": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12
      ],
      "domain": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12
      ],
      "cells": [
        {
          "profile": [
            0,
            0,
            0
          ],
          "constant": 260,
          "slope": -1,
          "extension": 9,
          "forced_zero": false
        },
        {
          "profile": [
            1,
            0,
            0
          ],
          "constant": 16,
          "slope": 1,
          "extension": 12,
          "forced_zero": false
        },
        {
          "profile": [
            0,
            1,
            0
          ],
          "constant": 40,
          "slope": 1,
          "extension": 13,
          "forced_zero": false
        },
        {
          "profile": [
            1,
            1,
            0
          ],
          "constant": 35,
          "slope": -1,
          "extension": 14,
          "forced_zero": false
        },
        {
          "profile": [
            0,
            0,
            1
          ],
          "constant": 40,
          "slope": 1,
          "extension": 13,
          "forced_zero": false
        },
        {
          "profile": [
            1,
            0,
            1
          ],
          "constant": 35,
          "slope": -1,
          "extension": 14,
          "forced_zero": false
        },
        {
          "profile": [
            0,
            1,
            1
          ],
          "constant": 12,
          "slope": -1,
          "extension": 15,
          "forced_zero": false
        },
        {
          "profile": [
            1,
            1,
            1
          ],
          "constant": 0,
          "slope": 1,
          "extension": 16,
          "forced_zero": false
        }
      ],
      "override": null,
      "moment_recipes": [
        {
          "order": 0,
          "factor": "1",
          "targets": [
            5
          ]
        },
        {
          "order": 1,
          "factor": "219/4",
          "targets": [
            16
          ]
        },
        {
          "order": 2,
          "factor": "95703/64",
          "targets": [
            49,
            50
          ]
        },
        {
          "order": 3,
          "factor": "10431627/512",
          "targets": [
            196,
            202,
            202,
            205,
            202,
            205,
            205,
            206
          ]
        },
        {
          "order": 4,
          "factor": "4537757745/32768",
          "targets": [
            1139,
            1192,
            1192,
            1223,
            1192,
            1223,
            1223,
            1239,
            1192,
            1223,
            1223,
            1236,
            1229,
            1240,
            1240,
            1246,
            1192,
            1223,
            1229,
            1240,
            1223,
            1236,
            1240,
            1246,
            1223,
            1239,
            1240,
            1246,
            1240,
            1246,
            1247,
            1249,
            1192,
            1229,
            1223,
            1240,
            1223,
            1240,
            1236,
            1246,
            1223,
            1240,
            1239,
            1246,
            1240,
            1247,
            1246,
            1249,
            1223,
            1240,
            1240,
            1247,
            1239,
            1246,
            1246,
            1249,
            1236,
            1246,
            1246,
            1249,
            1246,
            1249,
            1249,
            1250
          ]
        }
      ],
      "moment_rows": [
        {
          "5": "1"
        },
        {
          "16": "219/4"
        },
        {
          "49": "95703/64",
          "50": "95703/64"
        },
        {
          "196": "10431627/512",
          "202": "31294881/512",
          "205": "31294881/512",
          "206": "10431627/512"
        },
        {
          "1139": "4537757745/32768",
          "1192": "13613273235/16384",
          "1223": "13613273235/8192",
          "1239": "4537757745/8192",
          "1236": "4537757745/8192",
          "1229": "13613273235/32768",
          "1240": "13613273235/8192",
          "1246": "13613273235/8192",
          "1247": "13613273235/32768",
          "1249": "13613273235/16384",
          "1250": "4537757745/32768"
        }
      ],
      "facet_count": 65
    },
    {
      "anchor": 6,
      "anchor_mask": 7,
      "base_domain": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34
      ],
      "domain": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34
      ],
      "cells": [
        {
          "profile": [
            0,
            0,
            0
          ],
          "constant": 282,
          "slope": -1,
          "extension": 11,
          "forced_zero": false
        },
        {
          "profile": [
            1,
            0,
            0
          ],
          "constant": 18,
          "slope": 1,
          "extension": 14,
          "forced_zero": false
        },
        {
          "profile": [
            0,
            1,
            0
          ],
          "constant": 18,
          "slope": 1,
          "extension": 14,
          "forced_zero": false
        },
        {
          "profile": [
            1,
            1,
            0
          ],
          "constant": 34,
          "slope": -1,
          "extension": 16,
          "forced_zero": false
        },
        {
          "profile": [
            0,
            0,
            1
          ],
          "constant": 18,
          "slope": 1,
          "extension": 14,
          "forced_zero": false
        },
        {
          "profile": [
            1,
            0,
            1
          ],
          "constant": 34,
          "slope": -1,
          "extension": 16,
          "forced_zero": false
        },
        {
          "profile": [
            0,
            1,
            1
          ],
          "constant": 34,
          "slope": -1,
          "extension": 16,
          "forced_zero": false
        },
        {
          "profile": [
            1,
            1,
            1
          ],
          "constant": 0,
          "slope": 1,
          "extension": 17,
          "forced_zero": false
        }
      ],
      "override": null,
      "moment_recipes": [
        {
          "order": 0,
          "factor": "1",
          "targets": [
            6
          ]
        },
        {
          "order": 1,
          "factor": "219/4",
          "targets": [
            17
          ]
        },
        {
          "order": 2,
          "factor": "95703/64",
          "targets": [
            50,
            51
          ]
        },
        {
          "order": 3,
          "factor": "10431627/512",
          "targets": [
            200,
            204,
            204,
            206,
            204,
            206,
            206,
            207
          ]
        },
        {
          "order": 4,
          "factor": "4537757745/32768",
          "targets": [
            1183,
            1216,
            1216,
            1234,
            1216,
            1234,
            1234,
            1244,
            1216,
            1234,
            1234,
            1243,
            1237,
            1245,
            1245,
            1248,
            1216,
            1234,
            1237,
            1245,
            1234,
            1243,
            1245,
            1248,
            1234,
            1244,
            1245,
            1248,
            1245,
            1248,
            1249,
            1250,
            1216,
            1237,
            1234,
            1245,
            1234,
            1245,
            1243,
            1248,
            1234,
            1245,
            1244,
            1248,
            1245,
            1249,
            1248,
            1250,
            1234,
            1245,
            1245,
            1249,
            1244,
            1248,
            1248,
            1250,
            1243,
            1248,
            1248,
            1250,
            1248,
            1250,
            1250,
            1251
          ]
        }
      ],
      "moment_rows": [
        {
          "6": "1"
        },
        {
          "17": "219/4"
        },
        {
          "50": "95703/64",
          "51": "95703/64"
        },
        {
          "200": "10431627/512",
          "204": "31294881/512",
          "206": "31294881/512",
          "207": "10431627/512"
        },
        {
          "1183": "4537757745/32768",
          "1216": "13613273235/16384",
          "1234": "13613273235/8192",
          "1244": "4537757745/8192",
          "1243": "4537757745/8192",
          "1237": "13613273235/32768",
          "1245": "13613273235/8192",
          "1248": "13613273235/8192",
          "1249": "13613273235/32768",
          "1250": "13613273235/16384",
          "1251": "4537757745/32768"
        }
      ],
      "facet_count": 560
    }
  ],
  "normalization": "y_H=2^choose(|H|,2)*injind(H,G)/(v)_|H|",
  "moment_factor": "(v-3)_j/2^(3*j+choose(j,2))",
  "domain_override_warning": "Every non-null override requires its own proved necessary condition."
}

==> anc/srg-gegenbauer-counting-main/results/certificates/441_88_35_13/positive_semidefinite_completion_constraints.json <==
{
  "v": 441,
  "eq": [
    {
      "43": 8,
      "174": -109
    },
    {
      "90": 64,
      "471": -435
    },
    {
      "124": 64,
      "871": -435
    },
    {
      "148": 64,
      "871": -435
    },
    {
      "172": 64,
      "1104": -435
    },
    {
      "185": 64,
      "1104": -435
    },
    {
      "196": 64,
      "1207": -435
    },
    {
      "307": 1,
      "372": -1
    },
    {
      "410": 1,
      "676": -1
    },
    {
      "415": 1,
      "521": -1
    },
    {
      "415": 1,
      "679": -1
    },
    {
      "415": 1,
      "684": -1
    },
    {
      "441": 1,
      "539": -1
    },
    {
      "469": 1,
      "592": -1
    },
    {
      "521": 1,
      "684": -1
    },
    {
      "521": 1,
      "679": -1
    },
    {
      "531": 1,
      "701": -1
    },
    {
      "569": 1,
      "831": -1
    },
    {
      "577": 1,
      "851": -1
    },
    {
      "577": 1,
      "845": -1
    },
    {
      "577": 1,
      "697": -1
    },
    {
      "650": 1,
      "937": -1
    },
    {
      "650": 1,
      "815": -1
    },
    {
      "654": 1,
      "766": -1
    },
    {
      "663": 1,
      "968": -1
    },
    {
      "663": 1,
      "771": -1
    },
    {
      "663": 1,
      "853": -1
    },
    {
      "663": 1,
      "832": -1
    },
    {
      "679": 1,
      "684": -1
    },
    {
      "697": 1,
      "851": -1
    },
    {
      "697": 1,
      "845": -1
    },
    {
      "711": 1,
      "861": -1
    },
    {
      "771": 1,
      "968": -1
    },
    {
      "771": 1,
      "832": -1
    },
    {
      "771": 1,
      "853": -1
    },
    {
      "787": 1,
      "866": -1
    },
    {
      "815": 1,
      "937": -1
    },
    {
      "832": 1,
      "968": -1
    },
    {
      "832": 1,
      "853": -1
    },
    {
      "836": 1,
      "963": -1
    },
    {
      "836": 1,
      "1051": -1
    },
    {
      "845": 1,
      "851": -1
    },
    {
      "848": 1,
      "1061": -1
    },
    {
      "853": 1,
      "968": -1
    },
    {
      "864": 1,
      "993": -1
    },
    {
      "864": 1,
      "1083": -1
    },
    {
      "864": 1,
      "979": -1
    },
    {
      "864": 1,
      "938": -1
    },
    {
      "908": 1,
      "1056": -1
    },
    {
      "938": 1,
      "993": -1
    },
    {
      "938": 1,
      "979": -1
    },
    {
      "938": 1,
      "1083": -1
    },
    {
      "963": 1,
      "1051": -1
    },
    {
      "976": 1,
      "1002": -1
    },
    {
      "976": 1,
      "1136": -1
    },
    {
      "979": 1,
      "993": -1
    },
    {
      "979": 1,
      "1083": -1
    },
    {
      "988": 1,
      "1159": -1
    },
    {
      "988": 1,
      "992": -1
    },
    {
      "988": 1,
      "1066": -1
    },
    {
      "992": 1,
      "1159": -1
    },
    {
      "992": 1,
      "1066": -1
    },
    {
      "993": 1,
      "1083": -1
    },
    {
      "998": 1,
      "1088": -1
    },
    {
      "1048": 1,
      "1142": -1
    },
    {
      "1066": 1,
      "1159": -1
    },
    {
      "1072": 1,
      "1182": -1
    },
    {
      "1074": 1,
      "1133": -1
    },
    {
      "1074": 1,
      "1194": -1
    },
    {
      "1074": 1,
      "1095": -1
    },
    {
      "1095": 1,
      "1133": -1
    },
    {
      "1095": 1,
      "1194": -1
    },
    {
      "1099": 1,
      "1152": -1
    },
    {
      "1133": 1,
      "1194": -1
    },
    {
      "1156": 1,
      "1201": -1
    },
    {
      "1196": 1,
      "1223": -1
    }
  ],
  "witnesses": [
    {
      "row_index": 0,
      "type": "unique_profile_completion",
      "completed_graph": 174,
      "anchor": 43,
      "n": 5,
      "anchor_mask": 222,
      "h": [
        -1,
        -1,
        1,
        1,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 1,
      "type": "unique_profile_completion",
      "completed_graph": 471,
      "anchor": 90,
      "n": 6,
      "anchor_mask": 435,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 2,
      "type": "unique_profile_completion",
      "completed_graph": 871,
      "anchor": 124,
      "n": 6,
      "anchor_mask": 28822,
      "h": [
        0,
        -1,
        1,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 3,
      "type": "unique_profile_completion",
      "completed_graph": 871,
      "anchor": 148,
      "n": 6,
      "anchor_mask": 5741,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 4,
      "type": "unique_profile_completion",
      "completed_graph": 1104,
      "anchor": 172,
      "n": 6,
      "anchor_mask": 22317,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 5,
      "type": "unique_profile_completion",
      "completed_graph": 1104,
      "anchor": 185,
      "n": 6,
      "anchor_mask": 31155,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 6,
      "type": "unique_profile_completion",
      "completed_graph": 1207,
      "anchor": 196,
      "n": 6,
      "anchor_mask": 20383,
      "h": [
        -1,
        0,
        1,
        1,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 7,
      "type": "seven_card_bijection",
      "completed_8_mask": 56642830,
      "null": [
        1,
        1,
        -1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 372,
      "card_h": [
        -1,
        1,
        0,
        -1,
        1,
        0,
        1
      ],
      "anchor": 307,
      "n": 7,
      "anchor_mask": 19726,
      "h": [
        1,
        1,
        -1,
        0,
        1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 7,
      "type": "seven_card_bijection",
      "completed_8_mask": 56642830,
      "null": [
        1,
        1,
        -1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 372,
      "card_h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "anchor": 307,
      "n": 7,
      "anchor_mask": 19726,
      "h": [
        1,
        1,
        -1,
        0,
        1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 7,
      "type": "seven_card_bijection",
      "completed_8_mask": 56642830,
      "null": [
        1,
        1,
        -1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 372,
      "card_h": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1
      ],
      "anchor": 307,
      "n": 7,
      "anchor_mask": 19726,
      "h": [
        1,
        1,
        -1,
        0,
        1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 7,
      "type": "seven_card_bijection",
      "completed_8_mask": 56642830,
      "null": [
        1,
        1,
        -1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 372,
      "card_h": [
        1,
        1,
        -1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 307,
      "n": 7,
      "anchor_mask": 19726,
      "h": [
        1,
        1,
        -1,
        0,
        1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 7,
      "type": "seven_card_bijection",
      "completed_8_mask": 14701048,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 307,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 372,
      "n": 7,
      "anchor_mask": 20984,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 7,
      "type": "seven_card_bijection",
      "completed_8_mask": 14701048,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 307,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 372,
      "n": 7,
      "anchor_mask": 20984,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 8,
      "type": "seven_card_bijection",
      "completed_8_mask": 216142328,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 676,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 410,
      "n": 7,
      "anchor_mask": 135672,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 8,
      "type": "seven_card_bijection",
      "completed_8_mask": 216142328,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 676,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 410,
      "n": 7,
      "anchor_mask": 135672,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 8,
      "type": "seven_card_bijection",
      "completed_8_mask": 216142328,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 676,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 410,
      "n": 7,
      "anchor_mask": 135672,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 8,
      "type": "seven_card_bijection",
      "completed_8_mask": 216142328,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 676,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 410,
      "n": 7,
      "anchor_mask": 135672,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 9,
      "type": "seven_card_bijection",
      "completed_8_mask": 216044024,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 521,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 415,
      "n": 7,
      "anchor_mask": 37368,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 10,
      "type": "seven_card_bijection",
      "completed_8_mask": 216044024,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 679,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 415,
      "n": 7,
      "anchor_mask": 37368,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 9,
      "type": "seven_card_bijection",
      "completed_8_mask": 216044024,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 521,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 415,
      "n": 7,
      "anchor_mask": 37368,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 11,
      "type": "seven_card_bijection",
      "completed_8_mask": 216044024,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 684,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 415,
      "n": 7,
      "anchor_mask": 37368,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 11,
      "type": "seven_card_bijection",
      "completed_8_mask": 216044024,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 684,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 415,
      "n": 7,
      "anchor_mask": 37368,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 12,
      "type": "seven_card_bijection",
      "completed_8_mask": 82842104,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 539,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 441,
      "n": 7,
      "anchor_mask": 1053176,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 12,
      "type": "seven_card_bijection",
      "completed_8_mask": 82842104,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 539,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 441,
      "n": 7,
      "anchor_mask": 1053176,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 12,
      "type": "seven_card_bijection",
      "completed_8_mask": 82842104,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 539,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 441,
      "n": 7,
      "anchor_mask": 1053176,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 12,
      "type": "seven_card_bijection",
      "completed_8_mask": 82842104,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 539,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 441,
      "n": 7,
      "anchor_mask": 1053176,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 13,
      "type": "seven_card_bijection",
      "completed_8_mask": 121657133,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 592,
      "card_h": [
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 469,
      "n": 7,
      "anchor_mask": 22317,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 13,
      "type": "seven_card_bijection",
      "completed_8_mask": 121657133,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 592,
      "card_h": [
        1,
        1,
        -1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 469,
      "n": 7,
      "anchor_mask": 22317,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 14,
      "type": "seven_card_bijection",
      "completed_8_mask": 222565997,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 684,
      "card_h": [
        1,
        1,
        -1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 521,
      "n": 7,
      "anchor_mask": 267885,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 15,
      "type": "seven_card_bijection",
      "completed_8_mask": 222565997,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 679,
      "card_h": [
        -1,
        1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 521,
      "n": 7,
      "anchor_mask": 267885,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 9,
      "type": "seven_card_bijection",
      "completed_8_mask": 222565997,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 415,
      "card_h": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 521,
      "n": 7,
      "anchor_mask": 267885,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 14,
      "type": "seven_card_bijection",
      "completed_8_mask": 222565997,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 684,
      "card_h": [
        1,
        -1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 521,
      "n": 7,
      "anchor_mask": 267885,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 16,
      "type": "seven_card_bijection",
      "completed_8_mask": 222369389,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 701,
      "card_h": [
        -1,
        1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 531,
      "n": 7,
      "anchor_mask": 71277,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 16,
      "type": "seven_card_bijection",
      "completed_8_mask": 222369389,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 701,
      "card_h": [
        1,
        -1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 531,
      "n": 7,
      "anchor_mask": 71277,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 12,
      "type": "seven_card_bijection",
      "completed_8_mask": 88610413,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 441,
      "card_h": [
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 539,
      "n": 7,
      "anchor_mask": 530029,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 12,
      "type": "seven_card_bijection",
      "completed_8_mask": 88610413,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 441,
      "card_h": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 539,
      "n": 7,
      "anchor_mask": 530029,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 17,
      "type": "seven_card_bijection",
      "completed_8_mask": 217190904,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 831,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 569,
      "n": 7,
      "anchor_mask": 1184248,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 17,
      "type": "seven_card_bijection",
      "completed_8_mask": 217190904,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 831,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 569,
      "n": 7,
      "anchor_mask": 1184248,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 17,
      "type": "seven_card_bijection",
      "completed_8_mask": 217190904,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 831,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 569,
      "n": 7,
      "anchor_mask": 1184248,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 17,
      "type": "seven_card_bijection",
      "completed_8_mask": 217190904,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 831,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 569,
      "n": 7,
      "anchor_mask": 1184248,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 18,
      "type": "seven_card_bijection",
      "completed_8_mask": 257180013,
      "null": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 851,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 577,
      "n": 7,
      "anchor_mask": 1327469,
      "h": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 19,
      "type": "seven_card_bijection",
      "completed_8_mask": 257180013,
      "null": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 845,
      "card_h": [
        1,
        1,
        -1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 577,
      "n": 7,
      "anchor_mask": 1327469,
      "h": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 18,
      "type": "seven_card_bijection",
      "completed_8_mask": 257180013,
      "null": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 851,
      "card_h": [
        -1,
        1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 577,
      "n": 7,
      "anchor_mask": 1327469,
      "h": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 20,
      "type": "seven_card_bijection",
      "completed_8_mask": 257180013,
      "null": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 697,
      "card_h": [
        1,
        -1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 577,
      "n": 7,
      "anchor_mask": 1327469,
      "h": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 20,
      "type": "seven_card_bijection",
      "completed_8_mask": 257180013,
      "null": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 697,
      "card_h": [
        1,
        -1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 577,
      "n": 7,
      "anchor_mask": 1327469,
      "h": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 13,
      "type": "seven_card_bijection",
      "completed_8_mask": 52459955,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 469,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 592,
      "n": 7,
      "anchor_mask": 31155,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 13,
      "type": "seven_card_bijection",
      "completed_8_mask": 52459955,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 469,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 592,
      "n": 7,
      "anchor_mask": 31155,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 13,
      "type": "seven_card_bijection",
      "completed_8_mask": 52459955,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 469,
      "card_h": [
        -1,
        1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 592,
      "n": 7,
      "anchor_mask": 31155,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 13,
      "type": "seven_card_bijection",
      "completed_8_mask": 52459955,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 469,
      "card_h": [
        -1,
        1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 592,
      "n": 7,
      "anchor_mask": 31155,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 21,
      "type": "seven_card_bijection",
      "completed_8_mask": 256923437,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 937,
      "card_h": [
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 650,
      "n": 7,
      "anchor_mask": 1070893,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 21,
      "type": "seven_card_bijection",
      "completed_8_mask": 256923437,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 937,
      "card_h": [
        1,
        1,
        -1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 650,
      "n": 7,
      "anchor_mask": 1070893,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 22,
      "type": "seven_card_bijection",
      "completed_8_mask": 256923437,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 815,
      "card_h": [
        -1,
        1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 650,
      "n": 7,
      "anchor_mask": 1070893,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 22,
      "type": "seven_card_bijection",
      "completed_8_mask": 256923437,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 815,
      "card_h": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 650,
      "n": 7,
      "anchor_mask": 1070893,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 23,
      "type": "seven_card_bijection",
      "completed_8_mask": 223042085,
      "null": [
        0,
        0,
        -1,
        1,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 766,
      "card_h": [
        0,
        0,
        1,
        1,
        -1,
        -1,
        1
      ],
      "anchor": 654,
      "n": 7,
      "anchor_mask": 743973,
      "h": [
        0,
        0,
        -1,
        1,
        -1,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 23,
      "type": "seven_card_bijection",
      "completed_8_mask": 223042085,
      "null": [
        0,
        0,
        -1,
        1,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 766,
      "card_h": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1
      ],
      "anchor": 654,
      "n": 7,
      "anchor_mask": 743973,
      "h": [
        0,
        0,
        -1,
        1,
        -1,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 24,
      "type": "seven_card_bijection",
      "completed_8_mask": 255940397,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 968,
      "card_h": [
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 663,
      "n": 7,
      "anchor_mask": 87853,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 25,
      "type": "seven_card_bijection",
      "completed_8_mask": 255940397,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 771,
      "card_h": [
        1,
        1,
        -1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 663,
      "n": 7,
      "anchor_mask": 87853,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 26,
      "type": "seven_card_bijection",
      "completed_8_mask": 255940397,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 853,
      "card_h": [
        -1,
        1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 663,
      "n": 7,
      "anchor_mask": 87853,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 27,
      "type": "seven_card_bijection",
      "completed_8_mask": 255940397,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 832,
      "card_h": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 663,
      "n": 7,
      "anchor_mask": 87853,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 27,
      "type": "seven_card_bijection",
      "completed_8_mask": 255940397,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 832,
      "card_h": [
        1,
        -1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 663,
      "n": 7,
      "anchor_mask": 87853,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 8,
      "type": "seven_card_bijection",
      "completed_8_mask": 205690077,
      "null": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 410,
      "card_h": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "anchor": 676,
      "n": 7,
      "anchor_mask": 169181,
      "h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 8,
      "type": "seven_card_bijection",
      "completed_8_mask": 205690077,
      "null": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 410,
      "card_h": [
        1,
        1,
        0,
        0,
        -1,
        -1,
        1
      ],
      "anchor": 676,
      "n": 7,
      "anchor_mask": 169181,
      "h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 10,
      "type": "seven_card_bijection",
      "completed_8_mask": 153765479,
      "null": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 415,
      "card_h": [
        0,
        1,
        -1,
        1,
        0,
        -1,
        1
      ],
      "anchor": 679,
      "n": 7,
      "anchor_mask": 673383,
      "h": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 15,
      "type": "seven_card_bijection",
      "completed_8_mask": 153765479,
      "null": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 521,
      "card_h": [
        1,
        0,
        1,
        -1,
        0,
        1,
        -1
      ],
      "anchor": 679,
      "n": 7,
      "anchor_mask": 673383,
      "h": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 28,
      "type": "seven_card_bijection",
      "completed_8_mask": 153765479,
      "null": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 684,
      "card_h": [
        -1,
        0,
        1,
        1,
        0,
        -1,
        1
      ],
      "anchor": 679,
      "n": 7,
      "anchor_mask": 673383,
      "h": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 15,
      "type": "seven_card_bijection",
      "completed_8_mask": 153765479,
      "null": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 521,
      "card_h": [
        1,
        0,
        -1,
        1,
        0,
        1,
        -1
      ],
      "anchor": 679,
      "n": 7,
      "anchor_mask": 673383,
      "h": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 28,
      "type": "seven_card_bijection",
      "completed_8_mask": 153765479,
      "null": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 684,
      "card_h": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1
      ],
      "anchor": 679,
      "n": 7,
      "anchor_mask": 673383,
      "h": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 14,
      "type": "seven_card_bijection",
      "completed_8_mask": 145847397,
      "null": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 521,
      "card_h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "anchor": 684,
      "n": 7,
      "anchor_mask": 1143909,
      "h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 14,
      "type": "seven_card_bijection",
      "completed_8_mask": 145847397,
      "null": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 521,
      "card_h": [
        -1,
        1,
        0,
        0,
        1,
        -1,
        1
      ],
      "anchor": 684,
      "n": 7,
      "anchor_mask": 1143909,
      "h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 11,
      "type": "seven_card_bijection",
      "completed_8_mask": 145847397,
      "null": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 415,
      "card_h": [
        1,
        -1,
        1,
        0,
        0,
        1,
        -1
      ],
      "anchor": 684,
      "n": 7,
      "anchor_mask": 1143909,
      "h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 28,
      "type": "seven_card_bijection",
      "completed_8_mask": 145847397,
      "null": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 679,
      "card_h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "anchor": 684,
      "n": 7,
      "anchor_mask": 1143909,
      "h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 29,
      "type": "seven_card_bijection",
      "completed_8_mask": 187778981,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 851,
      "card_h": [
        1,
        0,
        0,
        -1,
        1,
        -1,
        1
      ],
      "anchor": 697,
      "n": 7,
      "anchor_mask": 1132453,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 20,
      "type": "seven_card_bijection",
      "completed_8_mask": 187778981,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 577,
      "card_h": [
        -1,
        1,
        0,
        0,
        1,
        -1,
        1
      ],
      "anchor": 697,
      "n": 7,
      "anchor_mask": 1132453,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 30,
      "type": "seven_card_bijection",
      "completed_8_mask": 187778981,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 845,
      "card_h": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "anchor": 697,
      "n": 7,
      "anchor_mask": 1132453,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 29,
      "type": "seven_card_bijection",
      "completed_8_mask": 187778981,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 851,
      "card_h": [
        -1,
        1,
        0,
        0,
        -1,
        1,
        1
      ],
      "anchor": 697,
      "n": 7,
      "anchor_mask": 1132453,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 16,
      "type": "seven_card_bijection",
      "completed_8_mask": 173166373,
      "null": [
        0,
        1,
        -1,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 531,
      "card_h": [
        0,
        1,
        0,
        -1,
        1,
        -1,
        1
      ],
      "anchor": 701,
      "n": 7,
      "anchor_mask": 1199909,
      "h": [
        0,
        1,
        -1,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 16,
      "type": "seven_card_bijection",
      "completed_8_mask": 173166373,
      "null": [
        0,
        1,
        -1,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 531,
      "card_h": [
        0,
        1,
        0,
        1,
        -1,
        1,
        -1
      ],
      "anchor": 701,
      "n": 7,
      "anchor_mask": 1199909,
      "h": [
        0,
        1,
        -1,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 16,
      "type": "seven_card_bijection",
      "completed_8_mask": 173166373,
      "null": [
        0,
        1,
        -1,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 531,
      "card_h": [
        0,
        -1,
        1,
        0,
        1,
        -1,
        1
      ],
      "anchor": 701,
      "n": 7,
      "anchor_mask": 1199909,
      "h": [
        0,
        1,
        -1,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 16,
      "type": "seven_card_bijection",
      "completed_8_mask": 173166373,
      "null": [
        0,
        1,
        -1,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 531,
      "card_h": [
        0,
        1,
        -1,
        0,
        1,
        1,
        -1
      ],
      "anchor": 701,
      "n": 7,
      "anchor_mask": 1199909,
      "h": [
        0,
        1,
        -1,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 31,
      "type": "seven_card_bijection",
      "completed_8_mask": 158873189,
      "null": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 861,
      "card_h": [
        1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "anchor": 711,
      "n": 7,
      "anchor_mask": 1586789,
      "h": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 31,
      "type": "seven_card_bijection",
      "completed_8_mask": 158873189,
      "null": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 861,
      "card_h": [
        -1,
        0,
        0,
        -1,
        1,
        1,
        1
      ],
      "anchor": 711,
      "n": 7,
      "anchor_mask": 1586789,
      "h": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 23,
      "type": "seven_card_bijection",
      "completed_8_mask": 53508531,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 654,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 766,
      "n": 7,
      "anchor_mask": 1079731,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 23,
      "type": "seven_card_bijection",
      "completed_8_mask": 53508531,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 654,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 766,
      "n": 7,
      "anchor_mask": 1079731,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 23,
      "type": "seven_card_bijection",
      "completed_8_mask": 53508531,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 654,
      "card_h": [
        -1,
        1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 766,
      "n": 7,
      "anchor_mask": 1079731,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 23,
      "type": "seven_card_bijection",
      "completed_8_mask": 53508531,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 654,
      "card_h": [
        -1,
        1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 766,
      "n": 7,
      "anchor_mask": 1079731,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 32,
      "type": "seven_card_bijection",
      "completed_8_mask": 187201971,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 968,
      "card_h": [
        1,
        1,
        -1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 771,
      "n": 7,
      "anchor_mask": 555443,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 33,
      "type": "seven_card_bijection",
      "completed_8_mask": 187201971,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 832,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 771,
      "n": 7,
      "anchor_mask": 555443,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 33,
      "type": "seven_card_bijection",
      "completed_8_mask": 187201971,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 832,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 771,
      "n": 7,
      "anchor_mask": 555443,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 34,
      "type": "seven_card_bijection",
      "completed_8_mask": 187201971,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 853,
      "card_h": [
        -1,
        1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 771,
      "n": 7,
      "anchor_mask": 555443,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 25,
      "type": "seven_card_bijection",
      "completed_8_mask": 187201971,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 663,
      "card_h": [
        -1,
        1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 771,
      "n": 7,
      "anchor_mask": 555443,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 35,
      "type": "seven_card_bijection",
      "completed_8_mask": 186710451,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 866,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 787,
      "n": 7,
      "anchor_mask": 63923,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 35,
      "type": "seven_card_bijection",
      "completed_8_mask": 186710451,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 866,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 787,
      "n": 7,
      "anchor_mask": 63923,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 35,
      "type": "seven_card_bijection",
      "completed_8_mask": 186710451,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 866,
      "card_h": [
        -1,
        1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 787,
      "n": 7,
      "anchor_mask": 63923,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 35,
      "type": "seven_card_bijection",
      "completed_8_mask": 186710451,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 866,
      "card_h": [
        -1,
        1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 787,
      "n": 7,
      "anchor_mask": 63923,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 22,
      "type": "seven_card_bijection",
      "completed_8_mask": 244618855,
      "null": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 650,
      "card_h": [
        0,
        1,
        -1,
        1,
        0,
        1,
        -1
      ],
      "anchor": 815,
      "n": 7,
      "anchor_mask": 1349223,
      "h": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 22,
      "type": "seven_card_bijection",
      "completed_8_mask": 244618855,
      "null": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 650,
      "card_h": [
        1,
        0,
        1,
        -1,
        0,
        -1,
        1
      ],
      "anchor": 815,
      "n": 7,
      "anchor_mask": 1349223,
      "h": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 36,
      "type": "seven_card_bijection",
      "completed_8_mask": 244618855,
      "null": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 937,
      "card_h": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1
      ],
      "anchor": 815,
      "n": 7,
      "anchor_mask": 1349223,
      "h": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 36,
      "type": "seven_card_bijection",
      "completed_8_mask": 244618855,
      "null": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 937,
      "card_h": [
        1,
        0,
        -1,
        1,
        0,
        -1,
        1
      ],
      "anchor": 815,
      "n": 7,
      "anchor_mask": 1349223,
      "h": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 17,
      "type": "seven_card_bijection",
      "completed_8_mask": 119282983,
      "null": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 569,
      "card_h": [
        0,
        0,
        1,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 831,
      "n": 7,
      "anchor_mask": 1842471,
      "h": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1
      ],
      "profile": [
        0,
        0,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 17,
      "type": "seven_card_bijection",
      "completed_8_mask": 119282983,
      "null": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 569,
      "card_h": [
        0,
        0,
        1,
        -1,
        -1,
        1,
        1
      ],
      "anchor": 831,
      "n": 7,
      "anchor_mask": 1842471,
      "h": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1
      ],
      "profile": [
        0,
        0,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 33,
      "type": "seven_card_bijection",
      "completed_8_mask": 245115621,
      "null": [
        0,
        -1,
        1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 771,
      "card_h": [
        0,
        1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "anchor": 832,
      "n": 7,
      "anchor_mask": 1845989,
      "h": [
        0,
        -1,
        1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 37,
      "type": "seven_card_bijection",
      "completed_8_mask": 245115621,
      "null": [
        0,
        -1,
        1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 968,
      "card_h": [
        0,
        1,
        1,
        -1,
        -1,
        0,
        1
      ],
      "anchor": 832,
      "n": 7,
      "anchor_mask": 1845989,
      "h": [
        0,
        -1,
        1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 27,
      "type": "seven_card_bijection",
      "completed_8_mask": 245115621,
      "null": [
        0,
        -1,
        1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 663,
      "card_h": [
        0,
        1,
        -1,
        1,
        -1,
        0,
        1
      ],
      "anchor": 832,
      "n": 7,
      "anchor_mask": 1845989,
      "h": [
        0,
        -1,
        1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 38,
      "type": "seven_card_bijection",
      "completed_8_mask": 245115621,
      "null": [
        0,
        -1,
        1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 853,
      "card_h": [
        0,
        1,
        -1,
        1,
        -1,
        0,
        1
      ],
      "anchor": 832,
      "n": 7,
      "anchor_mask": 1845989,
      "h": [
        0,
        -1,
        1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 39,
      "type": "seven_card_bijection",
      "completed_8_mask": 229192557,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 963,
      "card_h": [
        1,
        -1,
        0,
        1,
        0,
        -1,
        1
      ],
      "anchor": 836,
      "n": 7,
      "anchor_mask": 602989,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 40,
      "type": "seven_card_bijection",
      "completed_8_mask": 229192557,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1051,
      "card_h": [
        1,
        1,
        0,
        -1,
        0,
        1,
        -1
      ],
      "anchor": 836,
      "n": 7,
      "anchor_mask": 602989,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 39,
      "type": "seven_card_bijection",
      "completed_8_mask": 229192557,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 963,
      "card_h": [
        1,
        -1,
        1,
        0,
        0,
        1,
        -1
      ],
      "anchor": 836,
      "n": 7,
      "anchor_mask": 602989,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 40,
      "type": "seven_card_bijection",
      "completed_8_mask": 229192557,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1051,
      "card_h": [
        -1,
        1,
        -1,
        0,
        1,
        0,
        1
      ],
      "anchor": 836,
      "n": 7,
      "anchor_mask": 602989,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 41,
      "type": "seven_card_bijection",
      "completed_8_mask": 203651747,
      "null": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 851,
      "card_h": [
        1,
        1,
        0,
        0,
        -1,
        -1,
        1
      ],
      "anchor": 845,
      "n": 7,
      "anchor_mask": 228003,
      "h": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 30,
      "type": "seven_card_bijection",
      "completed_8_mask": 203651747,
      "null": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 697,
      "card_h": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "anchor": 845,
      "n": 7,
      "anchor_mask": 228003,
      "h": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 30,
      "type": "seven_card_bijection",
      "completed_8_mask": 203651747,
      "null": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 697,
      "card_h": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "anchor": 845,
      "n": 7,
      "anchor_mask": 228003,
      "h": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 19,
      "type": "seven_card_bijection",
      "completed_8_mask": 203651747,
      "null": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 577,
      "card_h": [
        -1,
        1,
        1,
        0,
        0,
        -1,
        1
      ],
      "anchor": 845,
      "n": 7,
      "anchor_mask": 228003,
      "h": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 41,
      "type": "seven_card_bijection",
      "completed_8_mask": 203651747,
      "null": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 851,
      "card_h": [
        -1,
        1,
        1,
        0,
        0,
        -1,
        1
      ],
      "anchor": 845,
      "n": 7,
      "anchor_mask": 228003,
      "h": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 42,
      "type": "seven_card_bijection",
      "completed_8_mask": 241852639,
      "null": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1061,
      "card_h": [
        1,
        1,
        -1,
        -1,
        1,
        1,
        -1
      ],
      "anchor": 848,
      "n": 7,
      "anchor_mask": 680159,
      "h": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 42,
      "type": "seven_card_bijection",
      "completed_8_mask": 241852639,
      "null": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1061,
      "card_h": [
        1,
        1,
        -1,
        -1,
        1,
        1,
        -1
      ],
      "anchor": 848,
      "n": 7,
      "anchor_mask": 680159,
      "h": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 42,
      "type": "seven_card_bijection",
      "completed_8_mask": 241852639,
      "null": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1061,
      "card_h": [
        -1,
        -1,
        1,
        1,
        1,
        -1,
        1
      ],
      "anchor": 848,
      "n": 7,
      "anchor_mask": 680159,
      "h": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 42,
      "type": "seven_card_bijection",
      "completed_8_mask": 241852639,
      "null": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1061,
      "card_h": [
        -1,
        -1,
        1,
        1,
        1,
        -1,
        1
      ],
      "anchor": 848,
      "n": 7,
      "anchor_mask": 680159,
      "h": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 29,
      "type": "seven_card_bijection",
      "completed_8_mask": 145847909,
      "null": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 697,
      "card_h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "anchor": 851,
      "n": 7,
      "anchor_mask": 1144421,
      "h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 29,
      "type": "seven_card_bijection",
      "completed_8_mask": 145847909,
      "null": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 697,
      "card_h": [
        -1,
        1,
        0,
        0,
        1,
        -1,
        1
      ],
      "anchor": 851,
      "n": 7,
      "anchor_mask": 1144421,
      "h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 18,
      "type": "seven_card_bijection",
      "completed_8_mask": 145847909,
      "null": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 577,
      "card_h": [
        1,
        -1,
        1,
        0,
        0,
        1,
        -1
      ],
      "anchor": 851,
      "n": 7,
      "anchor_mask": 1144421,
      "h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 41,
      "type": "seven_card_bijection",
      "completed_8_mask": 145847909,
      "null": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 845,
      "card_h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "anchor": 851,
      "n": 7,
      "anchor_mask": 1144421,
      "h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 38,
      "type": "seven_card_bijection",
      "completed_8_mask": 95964013,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 832,
      "card_h": [
        1,
        -1,
        0,
        1,
        -1,
        0,
        1
      ],
      "anchor": 853,
      "n": 7,
      "anchor_mask": 1592173,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 43,
      "type": "seven_card_bijection",
      "completed_8_mask": 95964013,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 968,
      "card_h": [
        1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "anchor": 853,
      "n": 7,
      "anchor_mask": 1592173,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 38,
      "type": "seven_card_bijection",
      "completed_8_mask": 95964013,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 832,
      "card_h": [
        -1,
        1,
        0,
        1,
        -1,
        0,
        1
      ],
      "anchor": 853,
      "n": 7,
      "anchor_mask": 1592173,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 26,
      "type": "seven_card_bijection",
      "completed_8_mask": 95964013,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 663,
      "card_h": [
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 853,
      "n": 7,
      "anchor_mask": 1592173,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 34,
      "type": "seven_card_bijection",
      "completed_8_mask": 95964013,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 771,
      "card_h": [
        -1,
        1,
        -1,
        0,
        1,
        0,
        1
      ],
      "anchor": 853,
      "n": 7,
      "anchor_mask": 1592173,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 31,
      "type": "seven_card_bijection",
      "completed_8_mask": 154679013,
      "null": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 711,
      "card_h": [
        0,
        0,
        -1,
        1,
        1,
        -1,
        1
      ],
      "anchor": 861,
      "n": 7,
      "anchor_mask": 1586917,
      "h": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 31,
      "type": "seven_card_bijection",
      "completed_8_mask": 154679013,
      "null": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 711,
      "card_h": [
        -1,
        0,
        0,
        1,
        1,
        -1,
        1
      ],
      "anchor": 861,
      "n": 7,
      "anchor_mask": 1586917,
      "h": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 31,
      "type": "seven_card_bijection",
      "completed_8_mask": 154679013,
      "null": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 711,
      "card_h": [
        1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "anchor": 861,
      "n": 7,
      "anchor_mask": 1586917,
      "h": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 31,
      "type": "seven_card_bijection",
      "completed_8_mask": 154679013,
      "null": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 711,
      "card_h": [
        1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "anchor": 861,
      "n": 7,
      "anchor_mask": 1586917,
      "h": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 44,
      "type": "seven_card_bijection",
      "completed_8_mask": 254843385,
      "null": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 993,
      "card_h": [
        0,
        -1,
        1,
        1,
        1,
        0,
        -1
      ],
      "anchor": 864,
      "n": 7,
      "anchor_mask": 1087993,
      "h": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 45,
      "type": "seven_card_bijection",
      "completed_8_mask": 254843385,
      "null": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1083,
      "card_h": [
        0,
        -1,
        1,
        1,
        1,
        0,
        -1
      ],
      "anchor": 864,
      "n": 7,
      "anchor_mask": 1087993,
      "h": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 46,
      "type": "seven_card_bijection",
      "completed_8_mask": 254843385,
      "null": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 979,
      "card_h": [
        0,
        1,
        1,
        -1,
        -1,
        0,
        1
      ],
      "anchor": 864,
      "n": 7,
      "anchor_mask": 1087993,
      "h": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 46,
      "type": "seven_card_bijection",
      "completed_8_mask": 254843385,
      "null": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 979,
      "card_h": [
        0,
        1,
        1,
        -1,
        -1,
        0,
        1
      ],
      "anchor": 864,
      "n": 7,
      "anchor_mask": 1087993,
      "h": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 47,
      "type": "seven_card_bijection",
      "completed_8_mask": 254843385,
      "null": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 938,
      "card_h": [
        0,
        1,
        1,
        -1,
        -1,
        0,
        1
      ],
      "anchor": 864,
      "n": 7,
      "anchor_mask": 1087993,
      "h": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 35,
      "type": "seven_card_bijection",
      "completed_8_mask": 95505261,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 787,
      "card_h": [
        1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "anchor": 866,
      "n": 7,
      "anchor_mask": 1133421,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 35,
      "type": "seven_card_bijection",
      "completed_8_mask": 95505261,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 787,
      "card_h": [
        -1,
        1,
        -1,
        0,
        1,
        0,
        1
      ],
      "anchor": 866,
      "n": 7,
      "anchor_mask": 1133421,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 48,
      "type": "seven_card_bijection",
      "completed_8_mask": 131550239,
      "null": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1056,
      "card_h": [
        0,
        1,
        1,
        0,
        1,
        -1,
        -1
      ],
      "anchor": 908,
      "n": 7,
      "anchor_mask": 1526815,
      "h": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1
      ],
      "profile": [
        0,
        1,
        1,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 48,
      "type": "seven_card_bijection",
      "completed_8_mask": 131550239,
      "null": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1056,
      "card_h": [
        1,
        0,
        -1,
        0,
        -1,
        1,
        1
      ],
      "anchor": 908,
      "n": 7,
      "anchor_mask": 1526815,
      "h": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1
      ],
      "profile": [
        0,
        1,
        1,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 48,
      "type": "seven_card_bijection",
      "completed_8_mask": 131550239,
      "null": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1056,
      "card_h": [
        1,
        0,
        -1,
        0,
        -1,
        1,
        1
      ],
      "anchor": 908,
      "n": 7,
      "anchor_mask": 1526815,
      "h": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1
      ],
      "profile": [
        0,
        1,
        1,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 48,
      "type": "seven_card_bijection",
      "completed_8_mask": 131550239,
      "null": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1056,
      "card_h": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1
      ],
      "anchor": 908,
      "n": 7,
      "anchor_mask": 1526815,
      "h": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1
      ],
      "profile": [
        0,
        1,
        1,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 21,
      "type": "seven_card_bijection",
      "completed_8_mask": 159984479,
      "null": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 650,
      "card_h": [
        0,
        1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "anchor": 937,
      "n": 7,
      "anchor_mask": 600927,
      "h": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 36,
      "type": "seven_card_bijection",
      "completed_8_mask": 159984479,
      "null": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 815,
      "card_h": [
        0,
        1,
        -1,
        1,
        0,
        -1,
        1
      ],
      "anchor": 937,
      "n": 7,
      "anchor_mask": 600927,
      "h": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 21,
      "type": "seven_card_bijection",
      "completed_8_mask": 159984479,
      "null": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 650,
      "card_h": [
        0,
        1,
        -1,
        1,
        0,
        -1,
        1
      ],
      "anchor": 937,
      "n": 7,
      "anchor_mask": 600927,
      "h": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 36,
      "type": "seven_card_bijection",
      "completed_8_mask": 159984479,
      "null": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 815,
      "card_h": [
        0,
        -1,
        1,
        1,
        0,
        1,
        -1
      ],
      "anchor": 937,
      "n": 7,
      "anchor_mask": 600927,
      "h": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 49,
      "type": "seven_card_bijection",
      "completed_8_mask": 222614255,
      "null": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 993,
      "card_h": [
        0,
        1,
        -1,
        1,
        -1,
        0,
        1
      ],
      "anchor": 938,
      "n": 7,
      "anchor_mask": 316143,
      "h": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 50,
      "type": "seven_card_bijection",
      "completed_8_mask": 222614255,
      "null": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 979,
      "card_h": [
        0,
        1,
        1,
        -1,
        1,
        0,
        -1
      ],
      "anchor": 938,
      "n": 7,
      "anchor_mask": 316143,
      "h": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 47,
      "type": "seven_card_bijection",
      "completed_8_mask": 222614255,
      "null": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 864,
      "card_h": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1
      ],
      "anchor": 938,
      "n": 7,
      "anchor_mask": 316143,
      "h": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 50,
      "type": "seven_card_bijection",
      "completed_8_mask": 222614255,
      "null": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 979,
      "card_h": [
        0,
        1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "anchor": 938,
      "n": 7,
      "anchor_mask": 316143,
      "h": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 51,
      "type": "seven_card_bijection",
      "completed_8_mask": 222614255,
      "null": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1083,
      "card_h": [
        0,
        -1,
        1,
        -1,
        1,
        0,
        1
      ],
      "anchor": 938,
      "n": 7,
      "anchor_mask": 316143,
      "h": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 52,
      "type": "seven_card_bijection",
      "completed_8_mask": 95308653,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1051,
      "card_h": [
        1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "anchor": 963,
      "n": 7,
      "anchor_mask": 936813,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 39,
      "type": "seven_card_bijection",
      "completed_8_mask": 95308653,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 836,
      "card_h": [
        -1,
        1,
        0,
        1,
        -1,
        0,
        1
      ],
      "anchor": 963,
      "n": 7,
      "anchor_mask": 936813,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 39,
      "type": "seven_card_bijection",
      "completed_8_mask": 95308653,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 836,
      "card_h": [
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 963,
      "n": 7,
      "anchor_mask": 936813,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 52,
      "type": "seven_card_bijection",
      "completed_8_mask": 95308653,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1051,
      "card_h": [
        -1,
        1,
        -1,
        0,
        1,
        0,
        1
      ],
      "anchor": 963,
      "n": 7,
      "anchor_mask": 936813,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 37,
      "type": "seven_card_bijection",
      "completed_8_mask": 103365051,
      "null": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 832,
      "card_h": [
        1,
        1,
        0,
        -1,
        -1,
        0,
        1
      ],
      "anchor": 968,
      "n": 7,
      "anchor_mask": 604603,
      "h": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 24,
      "type": "seven_card_bijection",
      "completed_8_mask": 103365051,
      "null": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 663,
      "card_h": [
        1,
        -1,
        0,
        1,
        1,
        0,
        -1
      ],
      "anchor": 968,
      "n": 7,
      "anchor_mask": 604603,
      "h": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 43,
      "type": "seven_card_bijection",
      "completed_8_mask": 103365051,
      "null": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 853,
      "card_h": [
        1,
        -1,
        0,
        1,
        1,
        0,
        -1
      ],
      "anchor": 968,
      "n": 7,
      "anchor_mask": 604603,
      "h": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 32,
      "type": "seven_card_bijection",
      "completed_8_mask": 103365051,
      "null": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 771,
      "card_h": [
        -1,
        1,
        1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 968,
      "n": 7,
      "anchor_mask": 604603,
      "h": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 37,
      "type": "seven_card_bijection",
      "completed_8_mask": 103365051,
      "null": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 832,
      "card_h": [
        -1,
        1,
        1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 968,
      "n": 7,
      "anchor_mask": 604603,
      "h": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 53,
      "type": "seven_card_bijection",
      "completed_8_mask": 33274760,
      "null": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1002,
      "card_h": [
        0,
        -1,
        -1,
        1,
        1,
        0,
        1
      ],
      "anchor": 976,
      "n": 7,
      "anchor_mask": 1817480,
      "h": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 53,
      "type": "seven_card_bijection",
      "completed_8_mask": 33274760,
      "null": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1002,
      "card_h": [
        0,
        -1,
        -1,
        1,
        1,
        0,
        1
      ],
      "anchor": 976,
      "n": 7,
      "anchor_mask": 1817480,
      "h": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 53,
      "type": "seven_card_bijection",
      "completed_8_mask": 33274760,
      "null": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 1002,
      "card_h": [
        0,
        1,
        1,
        1,
        -1,
        0,
        -1
      ],
      "anchor": 976,
      "n": 7,
      "anchor_mask": 1817480,
      "h": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 53,
      "type": "seven_card_bijection",
      "completed_8_mask": 33274760,
      "null": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1002,
      "card_h": [
        0,
        1,
        1,
        1,
        -1,
        0,
        -1
      ],
      "anchor": 976,
      "n": 7,
      "anchor_mask": 1817480,
      "h": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 117160840,
      "null": [
        1,
        0,
        0,
        -1,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1136,
      "card_h": [
        0,
        0,
        1,
        -1,
        -1,
        1,
        1
      ],
      "anchor": 976,
      "n": 7,
      "anchor_mask": 1817480,
      "h": [
        1,
        0,
        0,
        -1,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 117160840,
      "null": [
        1,
        0,
        0,
        -1,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1136,
      "card_h": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 976,
      "n": 7,
      "anchor_mask": 1817480,
      "h": [
        1,
        0,
        0,
        -1,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 55,
      "type": "seven_card_bijection",
      "completed_8_mask": 187787181,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 993,
      "card_h": [
        1,
        0,
        0,
        -1,
        1,
        -1,
        1
      ],
      "anchor": 979,
      "n": 7,
      "anchor_mask": 1140653,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 50,
      "type": "seven_card_bijection",
      "completed_8_mask": 187787181,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 938,
      "card_h": [
        1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "anchor": 979,
      "n": 7,
      "anchor_mask": 1140653,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 46,
      "type": "seven_card_bijection",
      "completed_8_mask": 187787181,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 864,
      "card_h": [
        -1,
        1,
        0,
        0,
        1,
        -1,
        1
      ],
      "anchor": 979,
      "n": 7,
      "anchor_mask": 1140653,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 56,
      "type": "seven_card_bijection",
      "completed_8_mask": 187787181,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1083,
      "card_h": [
        -1,
        1,
        0,
        0,
        -1,
        1,
        1
      ],
      "anchor": 979,
      "n": 7,
      "anchor_mask": 1140653,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 57,
      "type": "seven_card_bijection",
      "completed_8_mask": 65927528,
      "null": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1159,
      "card_h": [
        0,
        0,
        -1,
        -1,
        1,
        1,
        1
      ],
      "anchor": 988,
      "n": 7,
      "anchor_mask": 915816,
      "h": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 58,
      "type": "seven_card_bijection",
      "completed_8_mask": 65927528,
      "null": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 992,
      "card_h": [
        0,
        -1,
        0,
        -1,
        1,
        1,
        1
      ],
      "anchor": 988,
      "n": 7,
      "anchor_mask": 915816,
      "h": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 58,
      "type": "seven_card_bijection",
      "completed_8_mask": 65927528,
      "null": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 992,
      "card_h": [
        0,
        -1,
        0,
        -1,
        1,
        1,
        1
      ],
      "anchor": 988,
      "n": 7,
      "anchor_mask": 915816,
      "h": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 59,
      "type": "seven_card_bijection",
      "completed_8_mask": 65927528,
      "null": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1066,
      "card_h": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 988,
      "n": 7,
      "anchor_mask": 915816,
      "h": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 59,
      "type": "seven_card_bijection",
      "completed_8_mask": 65927528,
      "null": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1066,
      "card_h": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 988,
      "n": 7,
      "anchor_mask": 915816,
      "h": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 60,
      "type": "seven_card_bijection",
      "completed_8_mask": 125672816,
      "null": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1159,
      "card_h": [
        0,
        0,
        1,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 992,
      "n": 7,
      "anchor_mask": 1940848,
      "h": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 61,
      "type": "seven_card_bijection",
      "completed_8_mask": 125672816,
      "null": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1066,
      "card_h": [
        0,
        0,
        1,
        -1,
        -1,
        1,
        1
      ],
      "anchor": 992,
      "n": 7,
      "anchor_mask": 1940848,
      "h": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 61,
      "type": "seven_card_bijection",
      "completed_8_mask": 125672816,
      "null": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 1066,
      "card_h": [
        0,
        0,
        1,
        -1,
        -1,
        1,
        1
      ],
      "anchor": 992,
      "n": 7,
      "anchor_mask": 1940848,
      "h": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 58,
      "type": "seven_card_bijection",
      "completed_8_mask": 125672816,
      "null": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 988,
      "card_h": [
        0,
        0,
        1,
        -1,
        -1,
        1,
        1
      ],
      "anchor": 992,
      "n": 7,
      "anchor_mask": 1940848,
      "h": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 55,
      "type": "seven_card_bijection",
      "completed_8_mask": 181705720,
      "null": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 979,
      "card_h": [
        0,
        -1,
        1,
        0,
        1,
        -1,
        1
      ],
      "anchor": 993,
      "n": 7,
      "anchor_mask": 1350648,
      "h": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 55,
      "type": "seven_card_bijection",
      "completed_8_mask": 181705720,
      "null": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 979,
      "card_h": [
        0,
        -1,
        1,
        0,
        1,
        -1,
        1
      ],
      "anchor": 993,
      "n": 7,
      "anchor_mask": 1350648,
      "h": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 44,
      "type": "seven_card_bijection",
      "completed_8_mask": 181705720,
      "null": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 864,
      "card_h": [
        0,
        1,
        1,
        0,
        -1,
        1,
        -1
      ],
      "anchor": 993,
      "n": 7,
      "anchor_mask": 1350648,
      "h": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 62,
      "type": "seven_card_bijection",
      "completed_8_mask": 181705720,
      "null": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1083,
      "card_h": [
        0,
        1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "anchor": 993,
      "n": 7,
      "anchor_mask": 1350648,
      "h": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 49,
      "type": "seven_card_bijection",
      "completed_8_mask": 181705720,
      "null": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 938,
      "card_h": [
        0,
        -1,
        -1,
        1,
        0,
        1,
        1
      ],
      "anchor": 993,
      "n": 7,
      "anchor_mask": 1350648,
      "h": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 63,
      "type": "seven_card_bijection",
      "completed_8_mask": 65793804,
      "null": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1088,
      "card_h": [
        -1,
        0,
        0,
        -1,
        1,
        1,
        1
      ],
      "anchor": 998,
      "n": 7,
      "anchor_mask": 782092,
      "h": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 63,
      "type": "seven_card_bijection",
      "completed_8_mask": 65793804,
      "null": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1088,
      "card_h": [
        -1,
        0,
        0,
        -1,
        1,
        1,
        1
      ],
      "anchor": 998,
      "n": 7,
      "anchor_mask": 782092,
      "h": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 63,
      "type": "seven_card_bijection",
      "completed_8_mask": 65793804,
      "null": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1088,
      "card_h": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1
      ],
      "anchor": 998,
      "n": 7,
      "anchor_mask": 782092,
      "h": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 63,
      "type": "seven_card_bijection",
      "completed_8_mask": 65793804,
      "null": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1088,
      "card_h": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1
      ],
      "anchor": 998,
      "n": 7,
      "anchor_mask": 782092,
      "h": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 53,
      "type": "seven_card_bijection",
      "completed_8_mask": 223244525,
      "null": [
        0,
        1,
        -1,
        0,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        0,
        1,
        0,
        1,
        -1,
        -1,
        1
      ],
      "anchor": 1002,
      "n": 7,
      "anchor_mask": 946413,
      "h": [
        0,
        1,
        -1,
        0,
        -1,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 53,
      "type": "seven_card_bijection",
      "completed_8_mask": 223244525,
      "null": [
        0,
        1,
        -1,
        0,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        0,
        1,
        -1,
        0,
        1,
        1,
        -1
      ],
      "anchor": 1002,
      "n": 7,
      "anchor_mask": 946413,
      "h": [
        0,
        1,
        -1,
        0,
        -1,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 53,
      "type": "seven_card_bijection",
      "completed_8_mask": 212758765,
      "null": [
        1,
        0,
        0,
        -1,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        0,
        0,
        1,
        1,
        -1,
        -1,
        1
      ],
      "anchor": 1002,
      "n": 7,
      "anchor_mask": 946413,
      "h": [
        1,
        0,
        0,
        -1,
        -1,
        1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 53,
      "type": "seven_card_bijection",
      "completed_8_mask": 212758765,
      "null": [
        1,
        0,
        0,
        -1,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        1,
        0,
        0,
        -1,
        1,
        1,
        -1
      ],
      "anchor": 1002,
      "n": 7,
      "anchor_mask": 946413,
      "h": [
        1,
        0,
        0,
        -1,
        -1,
        1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 64,
      "type": "seven_card_bijection",
      "completed_8_mask": 241284959,
      "null": [
        0,
        1,
        -1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1142,
      "card_h": [
        0,
        1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "anchor": 1048,
      "n": 7,
      "anchor_mask": 112479,
      "h": [
        0,
        1,
        -1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 64,
      "type": "seven_card_bijection",
      "completed_8_mask": 241284959,
      "null": [
        0,
        1,
        -1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1142,
      "card_h": [
        0,
        1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "anchor": 1048,
      "n": 7,
      "anchor_mask": 112479,
      "h": [
        0,
        1,
        -1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 64,
      "type": "seven_card_bijection",
      "completed_8_mask": 241284959,
      "null": [
        0,
        1,
        -1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 1142,
      "card_h": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1
      ],
      "anchor": 1048,
      "n": 7,
      "anchor_mask": 112479,
      "h": [
        0,
        1,
        -1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 64,
      "type": "seven_card_bijection",
      "completed_8_mask": 241284959,
      "null": [
        0,
        1,
        -1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1142,
      "card_h": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1
      ],
      "anchor": 1048,
      "n": 7,
      "anchor_mask": 112479,
      "h": [
        0,
        1,
        -1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 52,
      "type": "seven_card_bijection",
      "completed_8_mask": 24640224,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 963,
      "card_h": [
        -1,
        0,
        -1,
        1,
        0,
        1,
        1
      ],
      "anchor": 1051,
      "n": 7,
      "anchor_mask": 1571552,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 40,
      "type": "seven_card_bijection",
      "completed_8_mask": 24640224,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 836,
      "card_h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "anchor": 1051,
      "n": 7,
      "anchor_mask": 1571552,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 52,
      "type": "seven_card_bijection",
      "completed_8_mask": 24640224,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 963,
      "card_h": [
        1,
        1,
        0,
        1,
        0,
        -1,
        -1
      ],
      "anchor": 1051,
      "n": 7,
      "anchor_mask": 1571552,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 40,
      "type": "seven_card_bijection",
      "completed_8_mask": 24640224,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 836,
      "card_h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "anchor": 1051,
      "n": 7,
      "anchor_mask": 1571552,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 48,
      "type": "seven_card_bijection",
      "completed_8_mask": 176049912,
      "null": [
        1,
        1,
        0,
        -1,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 908,
      "card_h": [
        1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "anchor": 1056,
      "n": 7,
      "anchor_mask": 1986296,
      "h": [
        1,
        1,
        0,
        -1,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 48,
      "type": "seven_card_bijection",
      "completed_8_mask": 176049912,
      "null": [
        1,
        1,
        0,
        -1,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 908,
      "card_h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "anchor": 1056,
      "n": 7,
      "anchor_mask": 1986296,
      "h": [
        1,
        1,
        0,
        -1,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 42,
      "type": "seven_card_bijection",
      "completed_8_mask": 54390564,
      "null": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 848,
      "card_h": [
        -1,
        -1,
        1,
        -1,
        1,
        1,
        1
      ],
      "anchor": 1061,
      "n": 7,
      "anchor_mask": 1961764,
      "h": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 42,
      "type": "seven_card_bijection",
      "completed_8_mask": 54390564,
      "null": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 848,
      "card_h": [
        -1,
        -1,
        1,
        -1,
        1,
        1,
        1
      ],
      "anchor": 1061,
      "n": 7,
      "anchor_mask": 1961764,
      "h": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 42,
      "type": "seven_card_bijection",
      "completed_8_mask": 54390564,
      "null": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 848,
      "card_h": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 1061,
      "n": 7,
      "anchor_mask": 1961764,
      "h": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 42,
      "type": "seven_card_bijection",
      "completed_8_mask": 54390564,
      "null": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 848,
      "card_h": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 1061,
      "n": 7,
      "anchor_mask": 1961764,
      "h": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 65,
      "type": "seven_card_bijection",
      "completed_8_mask": 57669040,
      "null": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1159,
      "card_h": [
        0,
        0,
        -1,
        -1,
        1,
        1,
        1
      ],
      "anchor": 1066,
      "n": 7,
      "anchor_mask": 1045936,
      "h": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 61,
      "type": "seven_card_bijection",
      "completed_8_mask": 57669040,
      "null": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 992,
      "card_h": [
        -1,
        0,
        0,
        -1,
        1,
        1,
        1
      ],
      "anchor": 1066,
      "n": 7,
      "anchor_mask": 1045936,
      "h": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 61,
      "type": "seven_card_bijection",
      "completed_8_mask": 57669040,
      "null": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 992,
      "card_h": [
        -1,
        0,
        0,
        -1,
        1,
        1,
        1
      ],
      "anchor": 1066,
      "n": 7,
      "anchor_mask": 1045936,
      "h": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 59,
      "type": "seven_card_bijection",
      "completed_8_mask": 57669040,
      "null": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 988,
      "card_h": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 1066,
      "n": 7,
      "anchor_mask": 1045936,
      "h": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 66,
      "type": "seven_card_bijection",
      "completed_8_mask": 129940385,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1182,
      "card_h": [
        1,
        0,
        0,
        -1,
        -1,
        1,
        1
      ],
      "anchor": 1072,
      "n": 7,
      "anchor_mask": 2014113,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        0,
        1,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 66,
      "type": "seven_card_bijection",
      "completed_8_mask": 129940385,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1182,
      "card_h": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 1072,
      "n": 7,
      "anchor_mask": 2014113,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        0,
        1,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 67,
      "type": "seven_card_bijection",
      "completed_8_mask": 256833125,
      "null": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1133,
      "card_h": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "anchor": 1074,
      "n": 7,
      "anchor_mask": 980581,
      "h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 68,
      "type": "seven_card_bijection",
      "completed_8_mask": 256833125,
      "null": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1194,
      "card_h": [
        1,
        1,
        0,
        0,
        -1,
        -1,
        1
      ],
      "anchor": 1074,
      "n": 7,
      "anchor_mask": 980581,
      "h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 67,
      "type": "seven_card_bijection",
      "completed_8_mask": 256833125,
      "null": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1133,
      "card_h": [
        -1,
        1,
        0,
        0,
        1,
        1,
        -1
      ],
      "anchor": 1074,
      "n": 7,
      "anchor_mask": 980581,
      "h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 69,
      "type": "seven_card_bijection",
      "completed_8_mask": 256833125,
      "null": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1095,
      "card_h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "anchor": 1074,
      "n": 7,
      "anchor_mask": 980581,
      "h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 69,
      "type": "seven_card_bijection",
      "completed_8_mask": 256833125,
      "null": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1095,
      "card_h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "anchor": 1074,
      "n": 7,
      "anchor_mask": 980581,
      "h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 56,
      "type": "seven_card_bijection",
      "completed_8_mask": 24633056,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 979,
      "card_h": [
        -1,
        0,
        -1,
        1,
        0,
        1,
        1
      ],
      "anchor": 1083,
      "n": 7,
      "anchor_mask": 1564384,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 56,
      "type": "seven_card_bijection",
      "completed_8_mask": 24633056,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 979,
      "card_h": [
        -1,
        0,
        -1,
        1,
        0,
        1,
        1
      ],
      "anchor": 1083,
      "n": 7,
      "anchor_mask": 1564384,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 51,
      "type": "seven_card_bijection",
      "completed_8_mask": 24633056,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 938,
      "card_h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "anchor": 1083,
      "n": 7,
      "anchor_mask": 1564384,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 62,
      "type": "seven_card_bijection",
      "completed_8_mask": 24633056,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 993,
      "card_h": [
        1,
        1,
        0,
        1,
        0,
        -1,
        -1
      ],
      "anchor": 1083,
      "n": 7,
      "anchor_mask": 1564384,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 45,
      "type": "seven_card_bijection",
      "completed_8_mask": 24633056,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 864,
      "card_h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "anchor": 1083,
      "n": 7,
      "anchor_mask": 1564384,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 63,
      "type": "seven_card_bijection",
      "completed_8_mask": 32501348,
      "null": [
        1,
        1,
        0,
        1,
        0,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 998,
      "card_h": [
        -1,
        -1,
        0,
        0,
        1,
        1,
        1
      ],
      "anchor": 1088,
      "n": 7,
      "anchor_mask": 1044068,
      "h": [
        1,
        1,
        0,
        1,
        0,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 63,
      "type": "seven_card_bijection",
      "completed_8_mask": 32501348,
      "null": [
        1,
        1,
        0,
        1,
        0,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 998,
      "card_h": [
        1,
        1,
        0,
        1,
        0,
        -1,
        -1
      ],
      "anchor": 1088,
      "n": 7,
      "anchor_mask": 1044068,
      "h": [
        1,
        1,
        0,
        1,
        0,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 70,
      "type": "seven_card_bijection",
      "completed_8_mask": 125691558,
      "null": [
        1,
        1,
        -1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1133,
      "card_h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "anchor": 1095,
      "n": 7,
      "anchor_mask": 1959590,
      "h": [
        1,
        1,
        -1,
        1,
        0,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 70,
      "type": "seven_card_bijection",
      "completed_8_mask": 125691558,
      "null": [
        1,
        1,
        -1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1133,
      "card_h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "anchor": 1095,
      "n": 7,
      "anchor_mask": 1959590,
      "h": [
        1,
        1,
        -1,
        1,
        0,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 71,
      "type": "seven_card_bijection",
      "completed_8_mask": 125691558,
      "null": [
        1,
        1,
        -1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1194,
      "card_h": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "anchor": 1095,
      "n": 7,
      "anchor_mask": 1959590,
      "h": [
        1,
        1,
        -1,
        1,
        0,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 69,
      "type": "seven_card_bijection",
      "completed_8_mask": 125691558,
      "null": [
        1,
        1,
        -1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1074,
      "card_h": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1
      ],
      "anchor": 1095,
      "n": 7,
      "anchor_mask": 1959590,
      "h": [
        1,
        1,
        -1,
        1,
        0,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 72,
      "type": "seven_card_bijection",
      "completed_8_mask": 260951726,
      "null": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1152,
      "card_h": [
        -1,
        1,
        0,
        0,
        1,
        1,
        -1
      ],
      "anchor": 1099,
      "n": 7,
      "anchor_mask": 904878,
      "h": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 72,
      "type": "seven_card_bijection",
      "completed_8_mask": 260951726,
      "null": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1152,
      "card_h": [
        -1,
        1,
        0,
        0,
        1,
        1,
        -1
      ],
      "anchor": 1099,
      "n": 7,
      "anchor_mask": 904878,
      "h": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 72,
      "type": "seven_card_bijection",
      "completed_8_mask": 260951726,
      "null": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1152,
      "card_h": [
        1,
        1,
        0,
        0,
        -1,
        -1,
        1
      ],
      "anchor": 1099,
      "n": 7,
      "anchor_mask": 904878,
      "h": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 72,
      "type": "seven_card_bijection",
      "completed_8_mask": 260951726,
      "null": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1152,
      "card_h": [
        1,
        1,
        -1,
        0,
        0,
        -1,
        1
      ],
      "anchor": 1099,
      "n": 7,
      "anchor_mask": 904878,
      "h": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 73,
      "type": "seven_card_bijection",
      "completed_8_mask": 33028592,
      "null": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1194,
      "card_h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "anchor": 1133,
      "n": 7,
      "anchor_mask": 1571312,
      "h": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 70,
      "type": "seven_card_bijection",
      "completed_8_mask": 33028592,
      "null": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1095,
      "card_h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "anchor": 1133,
      "n": 7,
      "anchor_mask": 1571312,
      "h": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 70,
      "type": "seven_card_bijection",
      "completed_8_mask": 33028592,
      "null": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1095,
      "card_h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "anchor": 1133,
      "n": 7,
      "anchor_mask": 1571312,
      "h": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 67,
      "type": "seven_card_bijection",
      "completed_8_mask": 33028592,
      "null": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1074,
      "card_h": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1
      ],
      "anchor": 1133,
      "n": 7,
      "anchor_mask": 1571312,
      "h": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 218226430,
      "null": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        -1,
        0,
        1,
        0,
        1,
        1,
        -1
      ],
      "anchor": 1136,
      "n": 7,
      "anchor_mask": 122622,
      "h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "profile": [
        0,
        0,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 218226430,
      "null": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        -1,
        0,
        1,
        0,
        1,
        1,
        -1
      ],
      "anchor": 1136,
      "n": 7,
      "anchor_mask": 122622,
      "h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "profile": [
        0,
        0,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 218226430,
      "null": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        1,
        1,
        0,
        0,
        -1,
        -1,
        1
      ],
      "anchor": 1136,
      "n": 7,
      "anchor_mask": 122622,
      "h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "profile": [
        0,
        0,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 218226430,
      "null": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        1,
        1,
        0,
        -1,
        0,
        -1,
        1
      ],
      "anchor": 1136,
      "n": 7,
      "anchor_mask": 122622,
      "h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "profile": [
        0,
        0,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 176283390,
      "null": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        -1,
        1,
        0,
        1,
        0,
        1,
        -1
      ],
      "anchor": 1136,
      "n": 7,
      "anchor_mask": 122622,
      "h": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 176283390,
      "null": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        -1,
        1,
        0,
        1,
        0,
        1,
        -1
      ],
      "anchor": 1136,
      "n": 7,
      "anchor_mask": 122622,
      "h": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 176283390,
      "null": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        1,
        1,
        0,
        -1,
        0,
        -1,
        1
      ],
      "anchor": 1136,
      "n": 7,
      "anchor_mask": 122622,
      "h": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 176283390,
      "null": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        1,
        1,
        -1,
        0,
        0,
        -1,
        1
      ],
      "anchor": 1136,
      "n": 7,
      "anchor_mask": 122622,
      "h": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 64,
      "type": "seven_card_bijection",
      "completed_8_mask": 165657544,
      "null": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1048,
      "card_h": [
        0,
        -1,
        -1,
        1,
        1,
        0,
        1
      ],
      "anchor": 1142,
      "n": 7,
      "anchor_mask": 2079688,
      "h": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0
      ],
      "profile": [
        0,
        1,
        1,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 64,
      "type": "seven_card_bijection",
      "completed_8_mask": 165657544,
      "null": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 1048,
      "card_h": [
        0,
        1,
        1,
        1,
        -1,
        0,
        -1
      ],
      "anchor": 1142,
      "n": 7,
      "anchor_mask": 2079688,
      "h": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0
      ],
      "profile": [
        0,
        1,
        1,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 72,
      "type": "seven_card_bijection",
      "completed_8_mask": 150337016,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1099,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1152,
      "n": 7,
      "anchor_mask": 1439224,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 72,
      "type": "seven_card_bijection",
      "completed_8_mask": 150337016,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1099,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 1152,
      "n": 7,
      "anchor_mask": 1439224,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 74,
      "type": "seven_card_bijection",
      "completed_8_mask": 100136788,
      "null": [
        1,
        0,
        1,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1201,
      "card_h": [
        0,
        -1,
        -1,
        1,
        0,
        1,
        1
      ],
      "anchor": 1156,
      "n": 7,
      "anchor_mask": 1570644,
      "h": [
        1,
        0,
        1,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 74,
      "type": "seven_card_bijection",
      "completed_8_mask": 100136788,
      "null": [
        1,
        0,
        1,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 1201,
      "card_h": [
        1,
        0,
        1,
        1,
        0,
        -1,
        -1
      ],
      "anchor": 1156,
      "n": 7,
      "anchor_mask": 1570644,
      "h": [
        1,
        0,
        1,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 57,
      "type": "seven_card_bijection",
      "completed_8_mask": 15595000,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 988,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1159,
      "n": 7,
      "anchor_mask": 914936,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 65,
      "type": "seven_card_bijection",
      "completed_8_mask": 15595000,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1066,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1159,
      "n": 7,
      "anchor_mask": 914936,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 65,
      "type": "seven_card_bijection",
      "completed_8_mask": 15595000,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1066,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1159,
      "n": 7,
      "anchor_mask": 914936,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 60,
      "type": "seven_card_bijection",
      "completed_8_mask": 15595000,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 992,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 1159,
      "n": 7,
      "anchor_mask": 914936,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 60,
      "type": "seven_card_bijection",
      "completed_8_mask": 15595000,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 992,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 1159,
      "n": 7,
      "anchor_mask": 914936,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 66,
      "type": "seven_card_bijection",
      "completed_8_mask": 16641528,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1072,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1182,
      "n": 7,
      "anchor_mask": 1961464,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 66,
      "type": "seven_card_bijection",
      "completed_8_mask": 16641528,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1072,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1182,
      "n": 7,
      "anchor_mask": 1961464,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 66,
      "type": "seven_card_bijection",
      "completed_8_mask": 16641528,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1072,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 1182,
      "n": 7,
      "anchor_mask": 1961464,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 66,
      "type": "seven_card_bijection",
      "completed_8_mask": 16641528,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 1072,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 1182,
      "n": 7,
      "anchor_mask": 1961464,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 68,
      "type": "seven_card_bijection",
      "completed_8_mask": 16643576,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1074,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1194,
      "n": 7,
      "anchor_mask": 1963512,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 73,
      "type": "seven_card_bijection",
      "completed_8_mask": 16643576,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1133,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1194,
      "n": 7,
      "anchor_mask": 1963512,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 73,
      "type": "seven_card_bijection",
      "completed_8_mask": 16643576,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1133,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1194,
      "n": 7,
      "anchor_mask": 1963512,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 71,
      "type": "seven_card_bijection",
      "completed_8_mask": 16643576,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1095,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 1194,
      "n": 7,
      "anchor_mask": 1963512,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 71,
      "type": "seven_card_bijection",
      "completed_8_mask": 16643576,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 1095,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 1194,
      "n": 7,
      "anchor_mask": 1963512,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 75,
      "type": "seven_card_bijection",
      "completed_8_mask": 66043723,
      "null": [
        0,
        1,
        1,
        1,
        0,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1223,
      "card_h": [
        0,
        -1,
        -1,
        0,
        1,
        1,
        1
      ],
      "anchor": 1196,
      "n": 7,
      "anchor_mask": 1032011,
      "h": [
        0,
        1,
        1,
        1,
        0,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 75,
      "type": "seven_card_bijection",
      "completed_8_mask": 66043723,
      "null": [
        0,
        1,
        1,
        1,
        0,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1223,
      "card_h": [
        0,
        1,
        1,
        1,
        0,
        -1,
        -1
      ],
      "anchor": 1196,
      "n": 7,
      "anchor_mask": 1032011,
      "h": [
        0,
        1,
        1,
        1,
        0,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 74,
      "type": "seven_card_bijection",
      "completed_8_mask": 49282544,
      "null": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1156,
      "card_h": [
        -1,
        -1,
        0,
        0,
        1,
        1,
        1
      ],
      "anchor": 1201,
      "n": 7,
      "anchor_mask": 1048048,
      "h": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        0,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 74,
      "type": "seven_card_bijection",
      "completed_8_mask": 49282544,
      "null": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1156,
      "card_h": [
        -1,
        -1,
        0,
        0,
        1,
        1,
        1
      ],
      "anchor": 1201,
      "n": 7,
      "anchor_mask": 1048048,
      "h": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        0,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 74,
      "type": "seven_card_bijection",
      "completed_8_mask": 49282544,
      "null": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1156,
      "card_h": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "anchor": 1201,
      "n": 7,
      "anchor_mask": 1048048,
      "h": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        0,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 74,
      "type": "seven_card_bijection",
      "completed_8_mask": 49282544,
      "null": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1156,
      "card_h": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "anchor": 1201,
      "n": 7,
      "anchor_mask": 1048048,
      "h": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        0,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 75,
      "type": "seven_card_bijection",
      "completed_8_mask": 150978520,
      "null": [
        1,
        1,
        1,
        0,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1196,
      "card_h": [
        -1,
        -1,
        0,
        1,
        1,
        0,
        1
      ],
      "anchor": 1223,
      "n": 7,
      "anchor_mask": 2080728,
      "h": [
        1,
        1,
        1,
        0,
        -1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 75,
      "type": "seven_card_bijection",
      "completed_8_mask": 150978520,
      "null": [
        1,
        1,
        1,
        0,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1196,
      "card_h": [
        -1,
        -1,
        0,
        1,
        1,
        0,
        1
      ],
      "anchor": 1223,
      "n": 7,
      "anchor_mask": 2080728,
      "h": [
        1,
        1,
        1,
        0,
        -1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 75,
      "type": "seven_card_bijection",
      "completed_8_mask": 150978520,
      "null": [
        1,
        1,
        1,
        0,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 1196,
      "card_h": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1
      ],
      "anchor": 1223,
      "n": 7,
      "anchor_mask": 2080728,
      "h": [
        1,
        1,
        1,
        0,
        -1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 75,
      "type": "seven_card_bijection",
      "completed_8_mask": 150978520,
      "null": [
        1,
        1,
        1,
        0,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1196,
      "card_h": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1
      ],
      "anchor": 1223,
      "n": 7,
      "anchor_mask": 2080728,
      "h": [
        1,
        1,
        1,
        0,
        -1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        1
      ]
    }
  ],
  "prerequisite": "complete shortest shell, not merely root-freeness",
  "normalization": "y_H=injind(H,G)/(v)_|H| * 2^choose(|H|,2)"
}

==> anc/srg-gegenbauer-counting-main/results/certificates/476_133_60_28/README.md <==
# 476, 133, 60, 28

The retained reduced and raw certificates have identical mathematical bytes to their verified source. The article normalizes labelled counts and may select a different short representation; the TeX-table checkers verify that presentation explicitly.

保留的簡化與原計數證書逐位元不變；文章使用標號計數正規化，可能選擇不同的短表示，由 TeX 表格核驗程式明確檢查。


==> anc/srg-gegenbauer-counting-main/results/certificates/476_133_60_28/raw_certificate.json <==
{
  "format": "srg-raw-identity-v1",
  "parameters": [
    476,
    133,
    60,
    28
  ],
  "level": 6,
  "source_certificate_sha256": "0af453d2303c0e8582ab31c9d5653c9bee90ee56ee012aaf6a2e32829303538c",
  "normalization": "X_F = N_F/v; X_K1 = 1",
  "constant": "-1",
  "identity": "sum(nonnegative_terms) = constant*X_K1 + sum(multiplier*extension_equation)",
  "nonnegative_terms": [
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-1/5",
        "1/2",
        "1/2",
        "-7/10",
        "1/2",
        "-7/10",
        "-7/10",
        "1"
      ],
      "weight": "1083919537156007597481614096858102634441142384365695267342757774013900888343/20103615826877093356816535577482628395987299083120464537603629844651321660080877292"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "000011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "1/10",
        "-2/5",
        "-1/10",
        "2/5",
        "0",
        "0",
        "0",
        "0",
        "-7/10",
        "1",
        "7/10",
        "-1",
        "0",
        "0"
      ],
      "weight": "47176653669750673585166425773399525908164528931831697177235512447485338414/558433772968808148800459321596739677666313863420012903822323051240314490557802147"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "001011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "2/5",
        "-1/10",
        "-1/5",
        "1/10",
        "-3/5",
        "2/5",
        "-1/5",
        "1/10",
        "-2/5",
        "3/10",
        "1",
        "-7/10",
        "0",
        "0"
      ],
      "weight": "120495265413497570466594703236281583459606840988029607696896572128262013245/319105013125033227885976755198136958666465064811435945041327457851608280318744084"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "001011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "2/5",
        "-1",
        "-1/10",
        "7/10",
        "-1/10",
        "7/10",
        "0",
        "-2/5",
        "-1/10",
        "7/10",
        "0",
        "-2/5",
        "0",
        "-2/5",
        "0",
        "3/10"
      ],
      "weight": "42758228998380397659881080691172040275925407793912435242904949555941097155/97354071800857594948264094806211275525362223162810966283794817649643204165040568"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "001100",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "-1/10",
        "1/10",
        "0",
        "1/10",
        "0",
        "9/10",
        "-1",
        "-1/10",
        "-9/10",
        "0",
        "1",
        "0",
        "1",
        "-1",
        "0"
      ],
      "weight": "319713718196727851563156733702885907733298021901673773107037853322570996150/1675301318906424446401377964790219032998941590260038711466969153720943471673406441"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "001111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "-9/10",
        "-2/5",
        "1",
        "-2/5",
        "1",
        "-2/5",
        "0",
        "-2/5",
        "7/10",
        "4/5",
        "-9/10",
        "4/5",
        "-9/10",
        "-1/5",
        "1/10"
      ],
      "weight": "650078850217131181864300022901002614272856306805985777497064112117848771040/1675301318906424446401377964790219032998941590260038711466969153720943471673406441"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "011110",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "9/10",
        "9/10",
        "1/10",
        "-9/10",
        "0",
        "0",
        "-1",
        "-9/10",
        "0",
        "0",
        "-1",
        "-1/10",
        "1",
        "1",
        "0"
      ],
      "weight": "255178595611188259353683548646416688973567583732287586451807546074656292175/3829260157500398734631721062377643503997580777737231340495929494219299363824929008"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "011110",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "1/10",
        "-1/10",
        "0",
        "-1/10",
        "-1/10",
        "1",
        "-4/5",
        "1/10",
        "-1",
        "1/10",
        "4/5",
        "0",
        "1",
        "-1",
        "0"
      ],
      "weight": "900571726911651118550618482940791592600327051544841335668556407708856482647/6701205275625697785605511859160876131995766361040154845867876614883773886693625764"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "011110",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "-1/10",
        "0",
        "0",
        "0",
        "-1/10",
        "1",
        "1/10",
        "1/10",
        "0"
      ],
      "weight": "61644662262797046669569001083210377203924324188419668893087694734681761033189/13898796127223669481255876448629965310806033934009210050688929275314493987216408992"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "011110",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "0",
        "-3/5",
        "3/5",
        "0",
        "1",
        "-1/5",
        "-7/10",
        "7/10",
        "-1",
        "7/10",
        "1/5",
        "-7/10",
        "0",
        "-2/5",
        "2/5",
        "0"
      ],
      "weight": "8050999410386381882037610534193332037585595271670746887056283618830730214123/3474699031805917370313969112157491327701508483502302512672232318828623496804102248"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "011111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/10",
        "0",
        "0",
        "1/10",
        "-3/10",
        "-1/10",
        "-1/10",
        "3/10",
        "-3/10",
        "-1/10",
        "-1/10",
        "3/10",
        "1/5",
        "1/2",
        "1/2",
        "-1"
      ],
      "weight": "1555087989817694671022652116382408722285062818022139483446363742738140325147/6701205275625697785605511859160876131995766361040154845867876614883773886693625764"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "011111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1/2",
        "1/2",
        "0",
        "0",
        "-1/2",
        "1/2",
        "0",
        "0",
        "1",
        "-1",
        "0"
      ],
      "weight": "240667601767909464618328730482887636915451988159099769653564923526933078387671/335060263781284889280275592958043806599788318052007742293393830744188694334681288200"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "011111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "-2/5",
        "-2/5",
        "1",
        "-1/5",
        "1/10",
        "1/10",
        "-3/10",
        "-1/5",
        "1/10",
        "1/10",
        "-3/10",
        "4/5",
        "-3/10",
        "-3/10",
        "-1/10"
      ],
      "weight": "75662682922690514166091518992676590745830703422919879676999386123931824738167/20103615826877093356816535577482628395987299083120464537603629844651321660080877292"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "011111",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "-3/5",
        "3/10",
        "3/10",
        "1",
        "3/5",
        "-3/10",
        "-3/10",
        "-1",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "55876479239789471109646463350790662714877178174113288768842747635064608178/1675301318906424446401377964790219032998941590260038711466969153720943471673406441"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "111111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "3/10",
        "7/10",
        "7/10",
        "-1",
        "7/10",
        "-1",
        "-1",
        "7/10",
        "7/10",
        "-1",
        "-1",
        "7/10",
        "-1",
        "7/10",
        "7/10",
        "1/10"
      ],
      "weight": "797221335961986193647870109306848562184871923096905786349052086266778403037/1675301318906424446401377964790219032998941590260038711466969153720943471673406441"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "111111",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "1/5",
        "-9/10",
        "-9/10",
        "0",
        "-9/10",
        "0",
        "0",
        "1",
        "-9/10",
        "0",
        "0",
        "1",
        "0",
        "1",
        "1",
        "-3/10"
      ],
      "weight": "28295024258148378583168615442450993444932726266963871862089244254032168961624/35181327697034913374428937260594599692977773395460812940806352228139812905141535261"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "000010011011110",
      "weight": "18355840073677253683689820998546100508918771380981091292674537515042911555262261/14551188598501515191600540037035045315190806955401479093884532078033337582534730230400"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "000110011011111",
      "weight": "24415397956258189106049798561881665629839170088214479406754172573283807568006729/682086965554758524606275314236017749149569076034444332525837441157812699181315479550"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "000110011111110",
      "weight": "17361322844067289578770429879830787790878928947368176950544494354673806550574523/5456695724438068196850202513888141993196552608275554660206699529262501593450523836400"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "000110111111000",
      "weight": "12708340332931400958303462459727621393801477260152119281149359095969386561344381/2728347862219034098425101256944070996598276304137777330103349764631250796725261918200"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "000110111111010",
      "weight": "22440787339521729043737993627173292933925081333788363533139157588062794950961669/43653565795504545574801620111105135945572420866204437281653596234100012747604190691200"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "001110111111000",
      "weight": "17178278085702385272985448686611355612727170405514801114395021774167427115292461/242519809975025253193342333950584088586513449256691318231408867967222293042245503840"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "001110111111011",
      "weight": "115182006373146683898897000142702983391912795069273235159029011320486423303748127/7275594299250757595800270018517522657595403477700739546942266039016668791267365115200"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "011111111011110",
      "weight": "77909101041033609413085749457662718012187056613727947808181332206476379398154/37893720308597695811459739679778763841642726446358018473657635619878483287850859975"
    }
  ],
  "zero_equations": [
    {
      "size": 1,
      "bits": "",
      "subset": [],
      "multiplier": "16308628056199309455830967205515042280756152058386103246356076538290909381529793901/97440995079251217800896473462288249878509868004920618932262491593973242740187925650"
    },
    {
      "size": 1,
      "bits": "",
      "subset": [
        0
      ],
      "multiplier": "-2359109570458322769720482976265243107740656269394983356677112435272828631268222565/3897639803170048712035858938491529995140394720196824757290499663758929709607517026"
    },
    {
      "size": 2,
      "bits": "0",
      "subset": [],
      "multiplier": "-3628903568605671342042081769580245151234931886257839097401003781243884502220204193123/584645970475507306805378840773729499271059208029523713593574949563839456441127553900"
    },
    {
      "size": 2,
      "bits": "0",
      "subset": [
        0
      ],
      "multiplier": "4001304331968498214783719638989781678516562256634086199888877423696757578887291702147/151574881234390783245838958719115055366570905785432073894630542479513933151403439900"
    },
    {
      "size": 2,
      "bits": "0",
      "subset": [
        0,
        1
      ],
      "multiplier": "-1944274731066749545025534679634436895555287641255673519037661927412898470529325595893/95731503937509968365793026559441087599939519443430783512398237355482484095623225200"
    },
    {
      "size": 2,
      "bits": "1",
      "subset": [],
      "multiplier": "-15003203658670449995492653727537283900407965779356005861663760317696837693451396/16240165846541869633482745577048041646418311334153436488710415265662207123364654275"
    },
    {
      "size": 3,
      "bits": "000",
      "subset": [],
      "multiplier": "-346606403837875783397356384518202826626287738004520921157000251392227669098914654133/37417342110432467635544245809518687953347789313889517669988796772085725212232163449600"
    },
    {
      "size": 3,
      "bits": "000",
      "subset": [
        0
      ],
      "multiplier": "-33624065548550287292187973713344631813616760345106083659819033307768075429126656369699/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 3,
      "bits": "000",
      "subset": [
        0,
        1
      ],
      "multiplier": "1937242175429072756787234421542280117876401002785382455166751176671154782046817679283/14031503291412175363329092178569507982505420992708569126245798789532146954587061293600"
    },
    {
      "size": 3,
      "bits": "001",
      "subset": [],
      "multiplier": "12612768961837523737060894951229240665604831691099357715967354143189722926786997206869/261921394773027273448809720666630815673434525197226623689921577404600076485625144147200"
    },
    {
      "size": 3,
      "bits": "001",
      "subset": [
        0
      ],
      "multiplier": "-1500584950819135673850325787606039545509082435056224984162449255186167626603323326731/87307131591009091149603240222210271891144841732408874563307192468200025495208381382400"
    },
    {
      "size": 3,
      "bits": "001",
      "subset": [
        1
      ],
      "multiplier": "-27101150449286928803165768146442124802435799872457613881580510008702821101207444813277/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 3,
      "bits": "001",
      "subset": [
        1,
        2
      ],
      "multiplier": "-25607069365070618538259727956102110060520573710491987585402746474973058258638948977103/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 3,
      "bits": "011",
      "subset": [],
      "multiplier": "-279321870236065578297668900284570441143426878492914263127836276000498704765322647/277459104632444145602552670197702135247282336014011253908815230301483131870365618800"
    },
    {
      "size": 3,
      "bits": "011",
      "subset": [
        2
      ],
      "multiplier": "7411422256141017667250806686371043310308951253985012390104171896133402705143728527/2728347862219034098425101256944070996598276304137777330103349764631250796725261918200"
    },
    {
      "size": 3,
      "bits": "111",
      "subset": [],
      "multiplier": "-31719246635666913309709627330945631924752570358046524020430782912678303791652/16240165846541869633482745577048041646418311334153436488710415265662207123364654275"
    },
    {
      "size": 4,
      "bits": "000000",
      "subset": [],
      "multiplier": "-2052004222954076394592126616735583770152645712312521270554117858874801193487312919/4677167763804058454443030726189835994168473664236189708748599596510715651529020431200"
    },
    {
      "size": 4,
      "bits": "000000",
      "subset": [
        0
      ],
      "multiplier": "1408501998771553866093391266080377181268520423483465252227751569274196200965719189527/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 4,
      "bits": "000000",
      "subset": [
        0,
        1
      ],
      "multiplier": "-227812667527468670401344644735054098784579031556158080148061673252633145291056390849/157152836863816364069285832399978489404060715118335974213952946442760045891375086488320"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [],
      "multiplier": "-14307133838834092187774765638458940125996445795388736971097000939913856243249973931/98220523039885227543303645249986555877537946948959983883720591526725028682109429055200"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [
        0
      ],
      "multiplier": "555310744524557108425024288402582720155376316047010449652875315779270231814999082177/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [
        2
      ],
      "multiplier": "-581208683643319965771579125110602066786356864711502639947906480910917913157674444961/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [
        0,
        1
      ],
      "multiplier": "-122358141151989866319950827910529598917108783461020916595224064849509962818339044813/392882092159540910173214580999946223510151787795839935534882366106900114728437716220800"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [
        0,
        2
      ],
      "multiplier": "-266762443230556467561391685330953539138072563768284324175460244911206108345754553747/130960697386513636724404860333315407836717262598613311844960788702300038242812572073600"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [
        2,
        3
      ],
      "multiplier": "189444039285438959982395911712839777439984427608020705662823741857205998328846904059/98220523039885227543303645249986555877537946948959983883720591526725028682109429055200"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [],
      "multiplier": "3369838623363355113849592514197731716865482461586522851539323537866942260079181431/6892668283500717722337097912279758307195645399927016412892673089594738854884872214400"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [
        0
      ],
      "multiplier": "121031657702701659647812763216395192291457511390207262081454661135633299291856069319/261921394773027273448809720666630815673434525197226623689921577404600076485625144147200"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [
        1
      ],
      "multiplier": "-259167559923451835529947613562587298713420029984603461968727900091465775090813234101/112252026331297402906632737428556063860043367941668553009966390316257175636696490348800"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [
        3
      ],
      "multiplier": "3970034425360369866116371833269155309951940620944204995216823602010653177809479859/5820475439400606076640216014814018126076322782160591637553812831213335033013892092160"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [
        0,
        3
      ],
      "multiplier": "-95539010792942055453928988360154477439625584506402961142477329098108147700736096327/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [
        1,
        3
      ],
      "multiplier": "39606674416797331990640564156732534899516417410605535926711061400754855137234251601/196441046079770455086607290499973111755075893897919967767441183053450057364218858110400"
    },
    {
      "size": 4,
      "bits": "000111",
      "subset": [],
      "multiplier": "-11818760078059043612705973537594370450566984085626599858612548410491894750377469083/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 4,
      "bits": "000111",
      "subset": [
        0
      ],
      "multiplier": "16513923956316389661255414837674034558732491585550651693753843582655760112864024163/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 4,
      "bits": "000111",
      "subset": [
        1
      ],
      "multiplier": "-17946413616213481060391522941250394118699268092857241997919896767320400136534804287/87307131591009091149603240222210271891144841732408874563307192468200025495208381382400"
    },
    {
      "size": 4,
      "bits": "000111",
      "subset": [
        1,
        2
      ],
      "multiplier": "3641987425615041176943702475607381075698042902657175946238810356285324417894807663/17461426318201818229920648044442054378228968346481774912661438493640005099041676276480"
    },
    {
      "size": 4,
      "bits": "001011",
      "subset": [],
      "multiplier": "35121635044165154886994223143824786210706628570466107348179939831827829108900418059/130960697386513636724404860333315407836717262598613311844960788702300038242812572073600"
    },
    {
      "size": 4,
      "bits": "001011",
      "subset": [
        3
      ],
      "multiplier": "-39151613560170830298699661698848771969693238150671629679040504006030247531797510167/130960697386513636724404860333315407836717262598613311844960788702300038242812572073600"
    },
    {
      "size": 4,
      "bits": "001100",
      "subset": [],
      "multiplier": "20350657364729105998059788411956849832629700684261863144704478992979572457516814443/261921394773027273448809720666630815673434525197226623689921577404600076485625144147200"
    },
    {
      "size": 4,
      "bits": "001100",
      "subset": [
        0,
        3
      ],
      "multiplier": "-24908269446200355259571709033875184865393905617348610680341795117585635882848486507/261921394773027273448809720666630815673434525197226623689921577404600076485625144147200"
    },
    {
      "size": 4,
      "bits": "001101",
      "subset": [],
      "multiplier": "943033438328177606302471284299285327753483389458929610054384038381184138134003321/29102377197003030383201080074070090630381613910802958187769064156066675165069460460800"
    },
    {
      "size": 4,
      "bits": "001101",
      "subset": [
        2
      ],
      "multiplier": "131515562226198276826131847912743760827394563550071481768379282156173221661081237597/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 4,
      "bits": "001101",
      "subset": [
        2,
        3
      ],
      "multiplier": "-154395027595159560408770423181112074864762392283022445820788209296180469618624156231/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 4,
      "bits": "001111",
      "subset": [],
      "multiplier": "-4422950162209170681916854631949675265011752742354269397281360428684387466462956511/49110261519942613771651822624993277938768973474479991941860295763362514341054714527600"
    },
    {
      "size": 4,
      "bits": "001111",
      "subset": [
        3
      ],
      "multiplier": "2117921299739892396474049915276468928114045492641326730561581244063527781010475469/28063006582824350726658184357139015965010841985417138252491597579064293909174122587200"
    },
    {
      "size": 4,
      "bits": "011110",
      "subset": [],
      "multiplier": "-279321870236065578297668900284570441143426878492914263127836276000498704765322647/130960697386513636724404860333315407836717262598613311844960788702300038242812572073600"
    },
    {
      "size": 4,
      "bits": "011111",
      "subset": [],
      "multiplier": "118188317277614360054334482211172274167767585286410000834038641734963005388518359/32740174346628409181101215083328851959179315649653327961240197175575009560703143018400"
    },
    {
      "size": 4,
      "bits": "111111",
      "subset": [],
      "multiplier": "-3579402411948020685428917046308407907738883927578744940148105226764355407187/861583535437589715292137239034969788399455674990877051611584136199342356860609026800"
    },
    {
      "size": 5,
      "bits": "0000000000",
      "subset": [
        0
      ],
      "multiplier": "-132592916301598480036663637876692762019990190018335961767148193270580216314040423/32740174346628409181101215083328851959179315649653327961240197175575009560703143018400"
    },
    {
      "size": 5,
      "bits": "0000000000",
      "subset": [
        0,
        1
      ],
      "multiplier": "233630593388147363052241251460789354113583949017931001510848906633111458239727559/65480348693256818362202430166657703918358631299306655922480394351150019121406286036800"
    },
    {
      "size": 5,
      "bits": "0000000001",
      "subset": [],
      "multiplier": "132592916301598480036663637876692762019990190018335961767148193270580216314040423/32740174346628409181101215083328851959179315649653327961240197175575009560703143018400"
    },
    {
      "size": 5,
      "bits": "0000000001",
      "subset": [
        0
      ],
      "multiplier": "-392812497892656912416913375485407467209969691344593885746602476867953262262926483/29102377197003030383201080074070090630381613910802958187769064156066675165069460460800"
    },
    {
      "size": 5,
      "bits": "0000000001",
      "subset": [
        3
      ],
      "multiplier": "-966985664008531283592084236386773310216304818639752308390848380957804376409970937/392882092159540910173214580999946223510151787795839935534882366106900114728437716220800"
    },
    {
      "size": 5,
      "bits": "0000000001",
      "subset": [
        0,
        1
      ],
      "multiplier": "369269326245727611188265280416785035816983876022650193035042643436526745271145731/261921394773027273448809720666630815673434525197226623689921577404600076485625144147200"
    },
    {
      "size": 5,
      "bits": "0000000001",
      "subset": [
        0,
        3
      ],
      "multiplier": "10551224244439482339537949868180899197391310244731446978156771525675749884761841657/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 5,
      "bits": "0000000001",
      "subset": [
        3,
        4
      ],
      "multiplier": "-452428227140168185923319292817796976006436792999963940076545433150978776732174639/87307131591009091149603240222210271891144841732408874563307192468200025495208381382400"
    },
    {
      "size": 5,
      "bits": "0000000011",
      "subset": [],
      "multiplier": "549486418983602125231712807332532694802913136994445876347462315930612163701715147/78576418431908182034642916199989244702030357559167987106976473221380022945687543244160"
    },
    {
      "size": 5,
      "bits": "0000000011",
      "subset": [
        0
      ],
      "multiplier": "-403436263028332768133705571417823635189576856809756109230507674529402572254941311/31430567372763272813857166479995697880812143023667194842790589288552009178275017297664"
    },
    {
      "size": 5,
      "bits": "0000000011",
      "subset": [
        2
      ],
      "multiplier": "-45132198457327233448103179697150969644504675256598699112170473023659745033664569/8730713159100909114960324022221027189114484173240887456330719246820002549520838138240"
    },
    {
      "size": 5,
      "bits": "0000000011",
      "subset": [
        4
      ],
      "multiplier": "-30555903558032048643427315184604449208262730975175030334744079685933440348824991/130960697386513636724404860333315407836717262598613311844960788702300038242812572073600"
    },
    {
      "size": 5,
      "bits": "0000000011",
      "subset": [
        0,
        1
      ],
      "multiplier": "65052893061951841851725219456114103234712343973784096017992987724986576757407947/130960697386513636724404860333315407836717262598613311844960788702300038242812572073600"
    },
    {
      "size": 5,
      "bits": "0000000011",
      "subset": [
        0,
        2
      ],
      "multiplier": "153243386599268967207749443497611093187288684686030317938969233672153902387867421/20678004850502153167011293736839274921586936199781049238678019268784216564654616643200"
    },
    {
      "size": 5,
      "bits": "0000000011",
      "subset": [
        0,
        4
      ],
      "multiplier": "1104249933994797468144943215888469086721734737208884586586053147268652093393561101/196441046079770455086607290499973111755075893897919967767441183053450057364218858110400"
    },
    {
      "size": 5,
      "bits": "0000000011",
      "subset": [
        2,
        3
      ],
      "multiplier": "3782070565706618322117229743004787854914210104286311534257001740327936414282261/935433552760811690888606145237967198833694732847237941749719919302143130305804086240"
    },
    {
      "size": 5,
      "bits": "0000000011",
      "subset": [
        2,
        4
      ],
      "multiplier": "-1137714341545728714262188553206348503166187976049848600018257941470188891760014541/112252026331297402906632737428556063860043367941668553009966390316257175636696490348800"
    },
    {
      "size": 5,
      "bits": "0000000111",
      "subset": [],
      "multiplier": "2823595381040212719614114799093093116010776213839116995059049021780492551872543473/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 5,
      "bits": "0000000111",
      "subset": [
        0
      ],
      "multiplier": "-128593928982660302831945466335786995483514234537591503701136746184230514783796899/22450405266259480581326547485711212772008673588333710601993278063251435127339298069760"
    },
    {
      "size": 5,
      "bits": "0000000111",
      "subset": [
        2
      ],
      "multiplier": "125436627255724847170248098320021907559532611177980934493877720492402537371600201/56126013165648701453316368714278031930021683970834276504983195158128587818348245174400"
    },
    {
      "size": 5,
      "bits": "0000000111",
      "subset": [
        0,
        1
      ],
      "multiplier": "5333713044136735600274026216938751702554645658739246973739156904253109598566901/16370087173314204590550607541664425979589657824826663980620098587787504780351571509200"
    },
    {
      "size": 5,
      "bits": "0000000111",
      "subset": [
        0,
        2
      ],
      "multiplier": "635460002715425308517770484300106057031268686589158888489045435405492019971465961/130960697386513636724404860333315407836717262598613311844960788702300038242812572073600"
    },
    {
      "size": 5,
      "bits": "0000000111",
      "subset": [
        2,
        3
      ],
      "multiplier": "-566138590036510188624142154046976148978495861549187112578612947744436112549622137/98220523039885227543303645249986555877537946948959983883720591526725028682109429055200"
    },
    {
      "size": 5,
      "bits": "0000001011",
      "subset": [],
      "multiplier": "83903024911849763533393428865122591543245660960107553537915811791078476493303533/12277565379985653442912955656248319484692243368619997985465073940840628585263678631900"
    },
    {
      "size": 5,
      "bits": "0000001011",
      "subset": [
        0
      ],
      "multiplier": "-1038490125287520793472582110672851949021441487292505953898948540168662887685099161/392882092159540910173214580999946223510151787795839935534882366106900114728437716220800"
    },
    {
      "size": 5,
      "bits": "0000001011",
      "subset": [
        1
      ],
      "multiplier": "-178006277938090950717188087861302405553487259216582837449207814059777557019820553/52384278954605454689761944133326163134686905039445324737984315480920015297125028829440"
    },
    {
      "size": 5,
      "bits": "0000001011",
      "subset": [
        4
      ],
      "multiplier": "-88308207263726481408960716410143593082999647376737537907522127780941316509496063/112252026331297402906632737428556063860043367941668553009966390316257175636696490348800"
    },
    {
      "size": 5,
      "bits": "0000001011",
      "subset": [
        0,
        4
      ],
      "multiplier": "8415748856738070560094264336504276962442431991007747615284976431008211656615239/4595112189000478481558065274853172204797096933284677608595115393063159236589914809600"
    },
    {
      "size": 5,
      "bits": "0000001011",
      "subset": [
        1,
        4
      ],
      "multiplier": "-107430925130026563590890254144799420566732506478654367297750900588478048708459087/31430567372763272813857166479995697880812143023667194842790589288552009178275017297664"
    },
    {
      "size": 5,
      "bits": "0000001100",
      "subset": [],
      "multiplier": "3362690379005225627355172098362294441999644396774113231503482412549087322184459/2494489474028831175702949720634579196889852620925967844665919784805715014148810896640"
    },
    {
      "size": 5,
      "bits": "0000001100",
      "subset": [
        0
      ],
      "multiplier": "-3362690379005225627355172098362294441999644396774113231503482412549087322184459/2494489474028831175702949720634579196889852620925967844665919784805715014148810896640"
    },
    {
      "size": 5,
      "bits": "0000001100",
      "subset": [
        1
      ],
      "multiplier": "22678158171142216955730597111974315391365617391423024062897523828742312660171577/8185043586657102295275303770832212989794828912413331990310049293893752390175785754600"
    },
    {
      "size": 5,
      "bits": "0000001100",
      "subset": [
        0,
        1
      ],
      "multiplier": "-8325229953001892875891160619527616438124960746124906294535942865616434685170559/11225202633129740290663273742855606386004336794166855300996639031625717563669649034880"
    },
    {
      "size": 5,
      "bits": "0000001100",
      "subset": [
        1,
        2
      ],
      "multiplier": "205026738055475987644888601712414948298838243533283444620197811080768751451755637/49110261519942613771651822624993277938768973474479991941860295763362514341054714527600"
    },
    {
      "size": 5,
      "bits": "0000001100",
      "subset": [
        1,
        4
      ],
      "multiplier": "-79402194700231220671637932201273703538314182660852932377698720964264964903470443/11225202633129740290663273742855606386004336794166855300996639031625717563669649034880"
    },
    {
      "size": 5,
      "bits": "0000001101",
      "subset": [],
      "multiplier": "-70804784000945140644864118531845040486567017257187232583839933825969369143187397/5820475439400606076640216014814018126076322782160591637553812831213335033013892092160"
    },
    {
      "size": 5,
      "bits": "0000001101",
      "subset": [
        0
      ],
      "multiplier": "212193856217191793390511129396760782594930881042496110381212240972795355887664843/112252026331297402906632737428556063860043367941668553009966390316257175636696490348800"
    },
    {
      "size": 5,
      "bits": "0000001101",
      "subset": [
        1
      ],
      "multiplier": "3866679614188955277311630947209077009648565949455203934076834262774450074326374263/392882092159540910173214580999946223510151787795839935534882366106900114728437716220800"
    },
    {
      "size": 5,
      "bits": "0000001101",
      "subset": [
        3
      ],
      "multiplier": "604227860687902872744438314511639696497016992018821078625565879434705774114527681/78576418431908182034642916199989244702030357559167987106976473221380022945687543244160"
    },
    {
      "size": 5,
      "bits": "0000001101",
      "subset": [
        0,
        3
      ],
      "multiplier": "79997835770918205550910137632983854188437276486753373075988201934574520096427147/78576418431908182034642916199989244702030357559167987106976473221380022945687543244160"
    },
    {
      "size": 5,
      "bits": "0000001101",
      "subset": [
        1,
        2
      ],
      "multiplier": "6918145829306728854104087788436572756653059998093738770424248387002383474394812/3069391344996413360728238914062079871173060842154999496366268485210157146315919657975"
    },
    {
      "size": 5,
      "bits": "0000001101",
      "subset": [
        1,
        3
      ],
      "multiplier": "43709983213699549919474984031727053661106874007820813820243532225988348709518101/9822052303988522754330364524998655587753794694895998388372059152672502868210942905520"
    },
    {
      "size": 5,
      "bits": "0000001101",
      "subset": [
        1,
        4
      ],
      "multiplier": "-4466245942587190231505493604633933761404903982772675848670050728186398782950322691/261921394773027273448809720666630815673434525197226623689921577404600076485625144147200"
    },
    {
      "size": 5,
      "bits": "0000001101",
      "subset": [
        3,
        4
      ],
      "multiplier": "-13956384857168113159818058421619942857994149842901613830428822284333778843366363/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 5,
      "bits": "0000001111",
      "subset": [],
      "multiplier": "-33173207545999941712587158422508667105106499740348798735773548566110002373746609/87307131591009091149603240222210271891144841732408874563307192468200025495208381382400"
    },
    {
      "size": 5,
      "bits": "0000001111",
      "subset": [
        0
      ],
      "multiplier": "-113379525749231223057693230692761992933044376958995420567914687472845960194882305/31430567372763272813857166479995697880812143023667194842790589288552009178275017297664"
    },
    {
      "size": 5,
      "bits": "0000001111",
      "subset": [
        1
      ],
      "multiplier": "194662646604072412681942517029135873375245316598661205691280279921663025373111743/78576418431908182034642916199989244702030357559167987106976473221380022945687543244160"
    },
    {
      "size": 5,
      "bits": "0000001111",
      "subset": [
        2
      ],
      "multiplier": "2771551896281028761921576726212638445122670998856431477014508744649938021626653169/196441046079770455086607290499973111755075893897919967767441183053450057364218858110400"
    },
    {
      "size": 5,
      "bits": "0000001111",
      "subset": [
        4
      ],
      "multiplier": "76986669020637195145269324134678243437778820736306247877453780166981839335795207/98220523039885227543303645249986555877537946948959983883720591526725028682109429055200"
    },
    {
      "size": 5,
      "bits": "0000001111",
      "subset": [
        0,
        4
      ],
      "multiplier": "12344163789822583994003347552833068152271208761748190358218883838231633169089971/4092521793328551147637651885416106494897414456206665995155024646946876195087892877300"
    },
    {
      "size": 5,
      "bits": "0000001111",
      "subset": [
        1,
        4
      ],
      "multiplier": "-393390979543054036607617369274521468842852378619631607303531770425040617654552901/98220523039885227543303645249986555877537946948959983883720591526725028682109429055200"
    },
    {
      "size": 5,
      "bits": "0000001111",
      "subset": [
        2,
        3
      ],
      "multiplier": "-6733263906888437470244730693152525606725265998021891305209666077017050173340915927/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 5,
      "bits": "0000001111",
      "subset": [
        2,
        4
      ],
      "multiplier": "-4080223339668736271839652189018372627477341665656088589576077095056220283563140589/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 5,
      "bits": "0000011110",
      "subset": [],
      "multiplier": "-46099056038701296325663148847057614781516470844510775321551620490522111719844395/7857641843190818203464291619998924470203035755916798710697647322138002294568754324416"
    },
    {
      "size": 5,
      "bits": "0000011110",
      "subset": [
        0
      ],
      "multiplier": "48953290908791426905150604122614567021245535818928073129410669977040195014536543/28063006582824350726658184357139015965010841985417138252491597579064293909174122587200"
    },
    {
      "size": 5,
      "bits": "0000011110",
      "subset": [
        1
      ],
      "multiplier": "608794855179744349545540291975283029924115435458077597905012753383179556857121811/87307131591009091149603240222210271891144841732408874563307192468200025495208381382400"
    },
    {
      "size": 5,
      "bits": "0000011110",
      "subset": [
        1,
        2
      ],
      "multiplier": "33139839665504810794293291696458019783026633989461914663391451601409741481218223/43653565795504545574801620111105135945572420866204437281653596234100012747604190691200"
    },
    {
      "size": 5,
      "bits": "0000011110",
      "subset": [
        1,
        3
      ],
      "multiplier": "-2933372379400663593708892758838018913913615537794840082761678007642778016541295277/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 5,
      "bits": "0000011111",
      "subset": [],
      "multiplier": "-1958266925118598957747741691586811105239925189049084862209530765688222357172080791/392882092159540910173214580999946223510151787795839935534882366106900114728437716220800"
    },
    {
      "size": 5,
      "bits": "0000011111",
      "subset": [
        0
      ],
      "multiplier": "-65846317047608994832639713548860954459745652953605874581907849115424580937241111/392882092159540910173214580999946223510151787795839935534882366106900114728437716220800"
    },
    {
      "size": 5,
      "bits": "0000011111",
      "subset": [
        1
      ],
      "multiplier": "2369940807275894624878053104675282090124560352882071061060633401654688008429819807/392882092159540910173214580999946223510151787795839935534882366106900114728437716220800"
    },
    {
      "size": 5,
      "bits": "0000011111",
      "subset": [
        3
      ],
      "multiplier": "138034441585127397370848822340753584482108551517069205285689096451301511411068289/20678004850502153167011293736839274921586936199781049238678019268784216564654616643200"
    },
    {
      "size": 5,
      "bits": "0000011111",
      "subset": [
        1,
        2
      ],
      "multiplier": "29086863857465336066326146264828827964203692624074057408526538234799211935337673/261921394773027273448809720666630815673434525197226623689921577404600076485625144147200"
    },
    {
      "size": 5,
      "bits": "0000011111",
      "subset": [
        1,
        3
      ],
      "multiplier": "-2804616729571126896899435766102111135529504914269974355798948473051949761085043419/392882092159540910173214580999946223510151787795839935534882366106900114728437716220800"
    },
    {
      "size": 5,
      "bits": "0000011111",
      "subset": [
        3,
        4
      ],
      "multiplier": "-226044850401642154201297951235357289960982035013137802452141661264114033392851077/261921394773027273448809720666630815673434525197226623689921577404600076485625144147200"
    },
    {
      "size": 5,
      "bits": "0000111111",
      "subset": [],
      "multiplier": "-50797891486613900135787881378094739587409157412026625257383074780778842908009879/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 5,
      "bits": "0000111111",
      "subset": [
        0
      ],
      "multiplier": "-2924293530674152398742571841096861937489274165301506325869874657609323188221833/65480348693256818362202430166657703918358631299306655922480394351150019121406286036800"
    },
    {
      "size": 5,
      "bits": "0000111111",
      "subset": [
        1
      ],
      "multiplier": "14054371569342296747522551372826353187634932148107846196846165486468613426471397/49110261519942613771651822624993277938768973474479991941860295763362514341054714527600"
    },
    {
      "size": 5,
      "bits": "0000111111",
      "subset": [
        1,
        2
      ],
      "multiplier": "-19335132413895930833287980533476809253822934080632466735831054267440360965262809/87307131591009091149603240222210271891144841732408874563307192468200025495208381382400"
    },
    {
      "size": 5,
      "bits": "0001001011",
      "subset": [],
      "multiplier": "-47404047497648815401083820952641993905027681158014691654249818135418800000806603/87307131591009091149603240222210271891144841732408874563307192468200025495208381382400"
    },
    {
      "size": 5,
      "bits": "0001001011",
      "subset": [
        4
      ],
      "multiplier": "262075805865665636763524440951147202472444177918208862184624266138474975230827557/261921394773027273448809720666630815673434525197226623689921577404600076485625144147200"
    },
    {
      "size": 5,
      "bits": "0001001100",
      "subset": [],
      "multiplier": "21312250446126575360522851841767637931833062460940277803010732383748877255158043/5169501212625538291752823434209818730396734049945262309669504817196054141163654160800"
    },
    {
      "size": 5,
      "bits": "0001001100",
      "subset": [
        2
      ],
      "multiplier": "-2278074803428257121895099309175718936934308295398189690172167850763263661152808329/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 5,
      "bits": "0001001100",
      "subset": [
        4
      ],
      "multiplier": "-107253672071956146845049150250930988408068208070735335224864871942731543448522531/392882092159540910173214580999946223510151787795839935534882366106900114728437716220800"
    },
    {
      "size": 5,
      "bits": "0001001100",
      "subset": [
        0,
        4
      ],
      "multiplier": "508590405344668667645528655764862636960611167440112764674293884172262447979136327/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 5,
      "bits": "0001001100",
      "subset": [
        2,
        3
      ],
      "multiplier": "112169636139124476064539341307177282813642137030772273005304553123332901946282369/261921394773027273448809720666630815673434525197226623689921577404600076485625144147200"
    },
    {
      "size": 5,
      "bits": "0001001100",
      "subset": [
        2,
        4
      ],
      "multiplier": "-2145895126057804962510143583457692846574265961099292575846434794050208230741777467/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 5,
      "bits": "0001001101",
      "subset": [],
      "multiplier": "24850365007025915497510036373966921423138185182751619008113471151006532667364457/39288209215954091017321458099994622351015178779583993553488236610690011472843771622080"
    },
    {
      "size": 5,
      "bits": "0001001101",
      "subset": [
        3
      ],
      "multiplier": "-106556920428727395704326502964927267185767918864226294959261620554620353675831973/157152836863816364069285832399978489404060715118335974213952946442760045891375086488320"
    },
    {
      "size": 5,
      "bits": "0001001101",
      "subset": [
        4
      ],
      "multiplier": "40699717181032196411487925185414770992894860709300927712576879096659238671707157/29102377197003030383201080074070090630381613910802958187769064156066675165069460460800"
    },
    {
      "size": 5,
      "bits": "0001001101",
      "subset": [
        3,
        4
      ],
      "multiplier": "-11825989733616503837491262843197997328432597768506756946920150714343424359102269/5908001385857758047717512496239792834739124628508871211050862648224061875615604755200"
    },
    {
      "size": 5,
      "bits": "0001001111",
      "subset": [],
      "multiplier": "-7690634272072982056855837288751243382476843675564858678353946574708957379483271/3446334141750358861168548956139879153597822699963508206446336544797369427442436107200"
    },
    {
      "size": 5,
      "bits": "0001001111",
      "subset": [
        4
      ],
      "multiplier": "175459728541190904152709450611088256564419302549008254903701179932392763840709823/65480348693256818362202430166657703918358631299306655922480394351150019121406286036800"
    },
    {
      "size": 5,
      "bits": "0001010110",
      "subset": [],
      "multiplier": "109010131780588935080287469262806671515952989182290717749340310315548646044/16240165846541869633482745577048041646418311334153436488710415265662207123364654275"
    },
    {
      "size": 5,
      "bits": "0001010110",
      "subset": [
        2
      ],
      "multiplier": "3404328938199866767672325809951668573365537628172584876568967550260138273500763/1455118859850151519160054003703504531519080695540147909388453207803333758253473023040"
    },
    {
      "size": 5,
      "bits": "0001010110",
      "subset": [
        3
      ],
      "multiplier": "-2705471759490837227600776424302489241884441465506376195419455792444844605762705869/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 5,
      "bits": "0001010110",
      "subset": [
        0,
        4
      ],
      "multiplier": "209071270296284755088926318525974644413179060207904669463452622228464625271393853/392882092159540910173214580999946223510151787795839935534882366106900114728437716220800"
    },
    {
      "size": 5,
      "bits": "0001010110",
      "subset": [
        2,
        3
      ],
      "multiplier": "2512411582053395974925938961902128535738028369718910849082536124710738999577147/1309606973865136367244048603333154078367172625986133118449607887023000382428125720736"
    },
    {
      "size": 5,
      "bits": "0001010110",
      "subset": [
        3,
        4
      ],
      "multiplier": "-2683312047553929100382156523408164912363343048624207850185962729536392062029921/1964410460797704550866072904999731117550758938979199677674411830534500573642188581104"
    },
    {
      "size": 5,
      "bits": "0001010111",
      "subset": [],
      "multiplier": "340567914005815522948424940898757544061658112706578543195040550076114556112378269/196441046079770455086607290499973111755075893897919967767441183053450057364218858110400"
    },
    {
      "size": 5,
      "bits": "0001010111",
      "subset": [
        2
      ],
      "multiplier": "-121066412312165847762351089760193867146460070820985252026002542005180619236119099/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 5,
      "bits": "0001010111",
      "subset": [
        3
      ],
      "multiplier": "56347315970824740743007140531322066616570684449028689390250987508646137581568401/98220523039885227543303645249986555877537946948959983883720591526725028682109429055200"
    },
    {
      "size": 5,
      "bits": "0001010111",
      "subset": [
        3,
        4
      ],
      "multiplier": "-1759648253590920256150451896442152448267285645061391201015388855907708714859269109/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 5,
      "bits": "0001011110",
      "subset": [],
      "multiplier": "-17055960388360792772912960936456939442085176966160903443491831587185454557947861/14551188598501515191600540037035045315190806955401479093884532078033337582534730230400"
    },
    {
      "size": 5,
      "bits": "0001011110",
      "subset": [
        3
      ],
      "multiplier": "156825079567350713816212571376464898361489316569592979608269789928077183565220011/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 5,
      "bits": "0001011110",
      "subset": [
        4
      ],
      "multiplier": "31077597900700282554301165868370614982634251001019758440532852142621052992467103/20678004850502153167011293736839274921586936199781049238678019268784216564654616643200"
    },
    {
      "size": 5,
      "bits": "0001011110",
      "subset": [
        3,
        4
      ],
      "multiplier": "2871063576996103797434857034388829851321085078791277595367036321493210698233639/261921394773027273448809720666630815673434525197226623689921577404600076485625144147200"
    },
    {
      "size": 5,
      "bits": "0001011111",
      "subset": [],
      "multiplier": "-1675407808588672885689798576890501551797019771491165570586440191368364508585497857/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 5,
      "bits": "0001011111",
      "subset": [
        4
      ],
      "multiplier": "357741482187994803269560545022521621964117435695544938965984466034642479233368877/157152836863816364069285832399978489404060715118335974213952946442760045891375086488320"
    },
    {
      "size": 5,
      "bits": "0001110100",
      "subset": [],
      "multiplier": "116152258125925633920621232937738081552563327852872259975242332920443428578054967/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 5,
      "bits": "0001110100",
      "subset": [
        0
      ],
      "multiplier": "-71614387338666092272675174798410253846039037354629544003108555297482900910857/519685307089339828271447858465537332685385962692909967638733288501190627947668936800"
    },
    {
      "size": 5,
      "bits": "0001110100",
      "subset": [
        1
      ],
      "multiplier": "31338090641199310888811299319103315583885785194992288378418465971734827910056533/130960697386513636724404860333315407836717262598613311844960788702300038242812572073600"
    },
    {
      "size": 5,
      "bits": "0001110100",
      "subset": [
        0,
        4
      ],
      "multiplier": "-6752562227148512306146570599968639369011946934434052575686050454302941971111103/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 5,
      "bits": "0001110100",
      "subset": [
        1,
        2
      ],
      "multiplier": "-1694085480987333989419054551206159373045182685218921769958134914494590653917507/6236223685072077939257374301586447992224631552314919611664799462014287535372027241600"
    },
    {
      "size": 5,
      "bits": "0001110101",
      "subset": [],
      "multiplier": "4609687183297121634774369867677053654816362283893314310955800871519583552690309/31430567372763272813857166479995697880812143023667194842790589288552009178275017297664"
    },
    {
      "size": 5,
      "bits": "0001110101",
      "subset": [
        1
      ],
      "multiplier": "35412612045094146983393652322943072263805876938009194269948906053973601614744461/65480348693256818362202430166657703918358631299306655922480394351150019121406286036800"
    },
    {
      "size": 5,
      "bits": "0001110101",
      "subset": [
        3
      ],
      "multiplier": "116878138499166803873734572171301049730452274593124930359652461034514226567974753/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 5,
      "bits": "0001110101",
      "subset": [
        4
      ],
      "multiplier": "-327704937045595008345603919025681627100791943433692884009927010028773756695553083/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 5,
      "bits": "0001110101",
      "subset": [
        1,
        3
      ],
      "multiplier": "-4785053747155313774795355816353609304866576775411271938261912438427457315590577/6236223685072077939257374301586447992224631552314919611664799462014287535372027241600"
    },
    {
      "size": 5,
      "bits": "0001110101",
      "subset": [
        3,
        4
      ],
      "multiplier": "27098853389878058949732564467262584649066509317998043946456422965461201865299/104047164237166554600957251324138300717730876005254220215805711363056174451387107050"
    },
    {
      "size": 5,
      "bits": "0001110111",
      "subset": [],
      "multiplier": "-54539314001855400650929304219064638651870242714917319211493996630953535598627759/56126013165648701453316368714278031930021683970834276504983195158128587818348245174400"
    },
    {
      "size": 5,
      "bits": "0001110111",
      "subset": [
        1
      ],
      "multiplier": "-315035134740451562858567131398478485915103724805706468662708687119169107158253/9354335527608116908886061452379671988336947328472379417497199193021431303058040862400"
    },
    {
      "size": 5,
      "bits": "0001110111",
      "subset": [
        2
      ],
      "multiplier": "8788538382282873878525944188890409001521131858282240765465061177374386940678045/7857641843190818203464291619998924470203035755916798710697647322138002294568754324416"
    },
    {
      "size": 5,
      "bits": "0001110111",
      "subset": [
        4
      ],
      "multiplier": "44068434049646510286203151654877685783486034557015129143662202431787819840989143/52384278954605454689761944133326163134686905039445324737984315480920015297125028829440"
    },
    {
      "size": 5,
      "bits": "0001110111",
      "subset": [
        2,
        4
      ],
      "multiplier": "-79397387965830760206478060409980959378210822762426797668236953668894940106268519/87307131591009091149603240222210271891144841732408874563307192468200025495208381382400"
    },
    {
      "size": 5,
      "bits": "0001111111",
      "subset": [],
      "multiplier": "-2576060064772595651233561395115431921934934573091793051431732194742422821853227/78576418431908182034642916199989244702030357559167987106976473221380022945687543244160"
    },
    {
      "size": 5,
      "bits": "0001111111",
      "subset": [
        4
      ],
      "multiplier": "29594399446028295782536194990629658388681913609285418826687359227743825382944517/392882092159540910173214580999946223510151787795839935534882366106900114728437716220800"
    },
    {
      "size": 5,
      "bits": "0011011110",
      "subset": [],
      "multiplier": "1646077673542418220541221339442302057134675647300005016798772018881747575254581/2910237719700303038320108007407009063038161391080295818776906415606667516506946046080"
    },
    {
      "size": 5,
      "bits": "0011011110",
      "subset": [
        3
      ],
      "multiplier": "-11094730421312263456231456061316527935832082893818842978072267203113902642945271/130960697386513636724404860333315407836717262598613311844960788702300038242812572073600"
    },
    {
      "size": 5,
      "bits": "0011011110",
      "subset": [
        3,
        4
      ],
      "multiplier": "12136301455985196865311456421400231823818307099888700519104813183730538548040873/37417342110432467635544245809518687953347789313889517669988796772085725212232163449600"
    },
    {
      "size": 5,
      "bits": "0011011111",
      "subset": [],
      "multiplier": "-287042183967602924386433884321150077025695485896969580295008178218112739598893/4850396199500505063866846679011681771730268985133826364628177359344445860844910076800"
    },
    {
      "size": 5,
      "bits": "0011101011",
      "subset": [],
      "multiplier": "-2649699928693185992232686122946743575866609372293800628104071110814609683100327/28063006582824350726658184357139015965010841985417138252491597579064293909174122587200"
    },
    {
      "size": 5,
      "bits": "0011101011",
      "subset": [
        4
      ],
      "multiplier": "943938142808655420837920052508454315526623162135254168671983064553169846715397/9822052303988522754330364524998655587753794694895998388372059152672502868210942905520"
    },
    {
      "size": 5,
      "bits": "0011101100",
      "subset": [],
      "multiplier": "6006582409733615326767333021014556227729193563432672675505630817714548650535053/87307131591009091149603240222210271891144841732408874563307192468200025495208381382400"
    },
    {
      "size": 5,
      "bits": "0011101101",
      "subset": [],
      "multiplier": "42684345752276856201123609820818596884206090399721472655743212902274299146819/14551188598501515191600540037035045315190806955401479093884532078033337582534730230400"
    },
    {
      "size": 5,
      "bits": "0011101101",
      "subset": [
        3
      ],
      "multiplier": "390588071657466441825374963901255961995763385303648184449561250399750910407072319/785764184319081820346429161999892447020303575591679871069764732213800229456875432441600"
    },
    {
      "size": 5,
      "bits": "0011101101",
      "subset": [
        3,
        4
      ],
      "multiplier": "-43615409125962875042067792265777376778184353289742191054415649726682446758589139/112252026331297402906632737428556063860043367941668553009966390316257175636696490348800"
    },
    {
      "size": 5,
      "bits": "0011101111",
      "subset": [],
      "multiplier": "-1107201300144641519437886238666557747069302645805047815762892125753570412151/95128835873980849920875201210640732084782515204803858483022364674794216641268212160"
    },
    {
      "size": 5,
      "bits": "0011101111",
      "subset": [
        4
      ],
      "multiplier": "-4872320087188051173653546708278473578936491059181378289844709075692387926937179/98220523039885227543303645249986555877537946948959983883720591526725028682109429055200"
    },
    {
      "size": 5,
      "bits": "0011111110",
      "subset": [],
      "multiplier": "-9827913369659703665259009890665454194987147430823352761963617706652597566458827/32740174346628409181101215083328851959179315649653327961240197175575009560703143018400"
    },
    {
      "size": 5,
      "bits": "0011111110",
      "subset": [
        3
      ],
      "multiplier": "77991682446509291129193934802812502258179121787303220844753455424631609329723/221967283705955316482042136158161708197825868811209003127052184241186505496292495040"
    },
    {
      "size": 5,
      "bits": "0011111111",
      "subset": [],
      "multiplier": "-355360645281243667114061689016932602046726454619176471424792308431154890663691/21826782897752272787400810055552567972786210433102218640826798117050006373802095345600"
    },
    {
      "size": 5,
      "bits": "0111111011",
      "subset": [],
      "multiplier": "182538809419008607198924766183195482318731075548465010031415804010321360210347/14551188598501515191600540037035045315190806955401479093884532078033337582534730230400"
    },
    {
      "size": 5,
      "bits": "0111111011",
      "subset": [
        4
      ],
      "multiplier": "-84077743534055604589979586400427281898305183211469412660722015991631662340047/8730713159100909114960324022221027189114484173240887456330719246820002549520838138240"
    },
    {
      "size": 5,
      "bits": "0111111111",
      "subset": [],
      "multiplier": "21201641794607766648858488288357952974450265826236374816802719626219914451823/2910237719700303038320108007407009063038161391080295818776906415606667516506946046080"
    },
    {
      "size": 5,
      "bits": "1111111111",
      "subset": [],
      "multiplier": "-176517874636976973501284301892142599665916762459220750653763007173317091303/10913391448876136393700405027776283986393105216551109320413399058525003186901047672800"
    }
  ]
}


==> anc/srg-gegenbauer-counting-main/results/certificates/476_133_60_28/reduced_certificate.json <==
{
  "format": "srg-local-sos-v1",
  "parameters": [
    476,
    133,
    60,
    28
  ],
  "level": 6,
  "normalization": "X_F=N_F/v; free variables are nonnegative X_F",
  "free_graphs": [
    {
      "size": 6,
      "bits": "000111101110111"
    },
    {
      "size": 6,
      "bits": "000111101111110"
    },
    {
      "size": 6,
      "bits": "000111111111110"
    },
    {
      "size": 6,
      "bits": "000111111111111"
    },
    {
      "size": 6,
      "bits": "001110111111000"
    },
    {
      "size": 6,
      "bits": "001110111111001"
    },
    {
      "size": 6,
      "bits": "001110111111011"
    },
    {
      "size": 6,
      "bits": "001110111111111"
    },
    {
      "size": 6,
      "bits": "001111011011110"
    },
    {
      "size": 6,
      "bits": "001111011011111"
    },
    {
      "size": 6,
      "bits": "001111011101011"
    },
    {
      "size": 6,
      "bits": "001111011101100"
    },
    {
      "size": 6,
      "bits": "001111011101101"
    },
    {
      "size": 6,
      "bits": "001111011101111"
    },
    {
      "size": 6,
      "bits": "001111011111110"
    },
    {
      "size": 6,
      "bits": "001111011111111"
    },
    {
      "size": 6,
      "bits": "001111111111001"
    },
    {
      "size": 6,
      "bits": "001111111111011"
    },
    {
      "size": 6,
      "bits": "001111111111111"
    },
    {
      "size": 6,
      "bits": "011111111011110"
    },
    {
      "size": 6,
      "bits": "011111111011111"
    },
    {
      "size": 6,
      "bits": "011111111111111"
    },
    {
      "size": 6,
      "bits": "111111111111111"
    }
  ],
  "terms": [
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-1/5",
        "1/2",
        "1/2",
        "-7/10",
        "1/2",
        "-7/10",
        "-7/10",
        "1"
      ],
      "weight": "1083919537156007597481614096858102634441142384365695267342757774013900888343/20103615826877093356816535577482628395987299083120464537603629844651321660080877292"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "000011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "1/10",
        "-2/5",
        "-1/10",
        "2/5",
        "0",
        "0",
        "0",
        "0",
        "-7/10",
        "1",
        "7/10",
        "-1",
        "0",
        "0"
      ],
      "weight": "47176653669750673585166425773399525908164528931831697177235512447485338414/558433772968808148800459321596739677666313863420012903822323051240314490557802147"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "001011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "2/5",
        "-1/10",
        "-1/5",
        "1/10",
        "-3/5",
        "2/5",
        "-1/5",
        "1/10",
        "-2/5",
        "3/10",
        "1",
        "-7/10",
        "0",
        "0"
      ],
      "weight": "120495265413497570466594703236281583459606840988029607696896572128262013245/319105013125033227885976755198136958666465064811435945041327457851608280318744084"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "001011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "2/5",
        "-1",
        "-1/10",
        "7/10",
        "-1/10",
        "7/10",
        "0",
        "-2/5",
        "-1/10",
        "7/10",
        "0",
        "-2/5",
        "0",
        "-2/5",
        "0",
        "3/10"
      ],
      "weight": "42758228998380397659881080691172040275925407793912435242904949555941097155/97354071800857594948264094806211275525362223162810966283794817649643204165040568"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "001100",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "-1/10",
        "1/10",
        "0",
        "1/10",
        "0",
        "9/10",
        "-1",
        "-1/10",
        "-9/10",
        "0",
        "1",
        "0",
        "1",
        "-1",
        "0"
      ],
      "weight": "319713718196727851563156733702885907733298021901673773107037853322570996150/1675301318906424446401377964790219032998941590260038711466969153720943471673406441"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "001111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "-9/10",
        "-2/5",
        "1",
        "-2/5",
        "1",
        "-2/5",
        "0",
        "-2/5",
        "7/10",
        "4/5",
        "-9/10",
        "4/5",
        "-9/10",
        "-1/5",
        "1/10"
      ],
      "weight": "650078850217131181864300022901002614272856306805985777497064112117848771040/1675301318906424446401377964790219032998941590260038711466969153720943471673406441"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "011110",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "9/10",
        "9/10",
        "1/10",
        "-9/10",
        "0",
        "0",
        "-1",
        "-9/10",
        "0",
        "0",
        "-1",
        "-1/10",
        "1",
        "1",
        "0"
      ],
      "weight": "255178595611188259353683548646416688973567583732287586451807546074656292175/3829260157500398734631721062377643503997580777737231340495929494219299363824929008"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "011110",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "1/10",
        "-1/10",
        "0",
        "-1/10",
        "-1/10",
        "1",
        "-4/5",
        "1/10",
        "-1",
        "1/10",
        "4/5",
        "0",
        "1",
        "-1",
        "0"
      ],
      "weight": "900571726911651118550618482940791592600327051544841335668556407708856482647/6701205275625697785605511859160876131995766361040154845867876614883773886693625764"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "011110",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "-1/10",
        "0",
        "0",
        "0",
        "-1/10",
        "1",
        "1/10",
        "1/10",
        "0"
      ],
      "weight": "61644662262797046669569001083210377203924324188419668893087694734681761033189/13898796127223669481255876448629965310806033934009210050688929275314493987216408992"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "011110",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "0",
        "-3/5",
        "3/5",
        "0",
        "1",
        "-1/5",
        "-7/10",
        "7/10",
        "-1",
        "7/10",
        "1/5",
        "-7/10",
        "0",
        "-2/5",
        "2/5",
        "0"
      ],
      "weight": "8050999410386381882037610534193332037585595271670746887056283618830730214123/3474699031805917370313969112157491327701508483502302512672232318828623496804102248"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "011111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/10",
        "0",
        "0",
        "1/10",
        "-3/10",
        "-1/10",
        "-1/10",
        "3/10",
        "-3/10",
        "-1/10",
        "-1/10",
        "3/10",
        "1/5",
        "1/2",
        "1/2",
        "-1"
      ],
      "weight": "1555087989817694671022652116382408722285062818022139483446363742738140325147/6701205275625697785605511859160876131995766361040154845867876614883773886693625764"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "011111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1/2",
        "1/2",
        "0",
        "0",
        "-1/2",
        "1/2",
        "0",
        "0",
        "1",
        "-1",
        "0"
      ],
      "weight": "240667601767909464618328730482887636915451988159099769653564923526933078387671/335060263781284889280275592958043806599788318052007742293393830744188694334681288200"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "011111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "0",
        "-2/5",
        "-2/5",
        "1",
        "-1/5",
        "1/10",
        "1/10",
        "-3/10",
        "-1/5",
        "1/10",
        "1/10",
        "-3/10",
        "4/5",
        "-3/10",
        "-3/10",
        "-1/10"
      ],
      "weight": "75662682922690514166091518992676590745830703422919879676999386123931824738167/20103615826877093356816535577482628395987299083120464537603629844651321660080877292"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "011111",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "0",
        "0",
        "0",
        "0",
        "-3/5",
        "3/10",
        "3/10",
        "1",
        "3/5",
        "-3/10",
        "-3/10",
        "-1",
        "0",
        "0",
        "0",
        "0"
      ],
      "weight": "55876479239789471109646463350790662714877178174113288768842747635064608178/1675301318906424446401377964790219032998941590260038711466969153720943471673406441"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "111111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "3/10",
        "7/10",
        "7/10",
        "-1",
        "7/10",
        "-1",
        "-1",
        "7/10",
        "7/10",
        "-1",
        "-1",
        "7/10",
        "-1",
        "7/10",
        "7/10",
        "1/10"
      ],
      "weight": "797221335961986193647870109306848562184871923096905786349052086266778403037/1675301318906424446401377964790219032998941590260038711466969153720943471673406441"
    },
    {
      "embedding": "r",
      "anchor_size": 4,
      "anchor_bits": "111111",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "1/5",
        "-9/10",
        "-9/10",
        "0",
        "-9/10",
        "0",
        "0",
        "1",
        "-9/10",
        "0",
        "0",
        "1",
        "0",
        "1",
        "1",
        "-3/10"
      ],
      "weight": "28295024258148378583168615442450993444932726266963871862089244254032168961624/35181327697034913374428937260594599692977773395460812940806352228139812905141535261"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "000010011011110",
      "weight": "18355840073677253683689820998546100508918771380981091292674537515042911555262261/14551188598501515191600540037035045315190806955401479093884532078033337582534730230400"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "000110011011111",
      "weight": "24415397956258189106049798561881665629839170088214479406754172573283807568006729/682086965554758524606275314236017749149569076034444332525837441157812699181315479550"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "000110011111110",
      "weight": "17361322844067289578770429879830787790878928947368176950544494354673806550574523/5456695724438068196850202513888141993196552608275554660206699529262501593450523836400"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "000110111111000",
      "weight": "12708340332931400958303462459727621393801477260152119281149359095969386561344381/2728347862219034098425101256944070996598276304137777330103349764631250796725261918200"
    },
    {
      "kind": "count",
      "size": 6,
      "bits": "000110111111010",
      "weight": "22440787339521729043737993627173292933925081333788363533139157588062794950961669/43653565795504545574801620111105135945572420866204437281653596234100012747604190691200"
    }
  ],
  "constant": "-1",
  "slopes": [
    "0",
    "0",
    "0",
    "0",
    "-17178278085702385272985448686611355612727170405514801114395021774167427115292461/242519809975025253193342333950584088586513449256691318231408867967222293042245503840",
    "0",
    "-115182006373146683898897000142702983391912795069273235159029011320486423303748127/7275594299250757595800270018517522657595403477700739546942266039016668791267365115200",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "-77909101041033609413085749457662718012187056613727947808181332206476379398154/37893720308597695811459739679778763841642726446358018473657635619878483287850859975",
    "0",
    "0",
    "0"
  ],
  "discovery_vector_denominator": 10
}

==> anc/srg-gegenbauer-counting-main/results/certificates/540_147_66_30/README.md <==
# 540, 147, 66, 30

The retained reduced and raw certificates have identical mathematical bytes to their verified source. The article normalizes labelled counts and may select a different short representation; the TeX-table checkers verify that presentation explicitly.

保留的簡化與原計數證書逐位元不變；文章使用標號計數正規化，可能選擇不同的短表示，由 TeX 表格核驗程式明確檢查。


==> anc/srg-gegenbauer-counting-main/results/certificates/540_147_66_30/raw_certificate.json <==
{
  "format": "srg-raw-identity-v1",
  "parameters": [
    540,
    147,
    66,
    30
  ],
  "level": 5,
  "source_certificate_sha256": "e2fb9e82f2f95384a1b9d56fc15f56f1d6422c08351b7899540688cd13374587",
  "normalization": "X_F = N_F/v; X_K1 = 1",
  "constant": "-569555774272322/1136944375",
  "identity": "sum(nonnegative_terms) = constant*X_K1 + sum(multiplier*extension_equation)",
  "nonnegative_terms": [
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "001",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/10",
        "1/5",
        "1/5",
        "-1/2",
        "2/5",
        "-7/10",
        "-7/10",
        "1"
      ],
      "weight": "15"
    },
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/10",
        "1/10",
        "-1/2",
        "3/10",
        "-1/2",
        "3/10",
        "1",
        "-4/5"
      ],
      "weight": "37"
    },
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-1/5",
        "1/2",
        "1/2",
        "-7/10",
        "1/2",
        "-7/10",
        "-7/10",
        "1"
      ],
      "weight": "1"
    },
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "111",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "1/10",
        "-9/10",
        "-9/10",
        "1",
        "-9/10",
        "1",
        "1",
        "-2/5"
      ],
      "weight": "126"
    },
    {
      "kind": "count",
      "size": 5,
      "bits": "0011011110",
      "weight": "25"
    },
    {
      "kind": "count",
      "size": 5,
      "bits": "0011111111",
      "weight": "3417685960301/22284109750000"
    },
    {
      "kind": "count",
      "size": 5,
      "bits": "0111111011",
      "weight": "1392157402/7958610625"
    },
    {
      "kind": "count",
      "size": 5,
      "bits": "0111111111",
      "weight": "27509053255079/11142054875000"
    },
    {
      "kind": "count",
      "size": 5,
      "bits": "1111111111",
      "weight": "878341347291/445682195000"
    }
  ],
  "zero_equations": [
    {
      "size": 1,
      "bits": "",
      "subset": [],
      "multiplier": "-47361116630766401009/44568219500000"
    },
    {
      "size": 1,
      "bits": "",
      "subset": [
        0
      ],
      "multiplier": "173505546106337517833/44568219500000"
    },
    {
      "size": 2,
      "bits": "0",
      "subset": [],
      "multiplier": "1308480301103308157/22284109750000"
    },
    {
      "size": 2,
      "bits": "0",
      "subset": [
        0
      ],
      "multiplier": "-11168745612601891453/44568219500000"
    },
    {
      "size": 2,
      "bits": "0",
      "subset": [
        0,
        1
      ],
      "multiplier": "1243464562897013771/8913643900000"
    },
    {
      "size": 2,
      "bits": "1",
      "subset": [],
      "multiplier": "58617299942179887/11142054875000"
    },
    {
      "size": 3,
      "bits": "000",
      "subset": [],
      "multiplier": "-1373707279296757/2785513718750"
    },
    {
      "size": 3,
      "bits": "000",
      "subset": [
        0
      ],
      "multiplier": "62954889294257637/22284109750000"
    },
    {
      "size": 3,
      "bits": "000",
      "subset": [
        0,
        1
      ],
      "multiplier": "-204444195329369641/66852329250000"
    },
    {
      "size": 3,
      "bits": "001",
      "subset": [],
      "multiplier": "-5550179262266693/6366888500000"
    },
    {
      "size": 3,
      "bits": "001",
      "subset": [
        0
      ],
      "multiplier": "-4799443233496157/4178270578125"
    },
    {
      "size": 3,
      "bits": "001",
      "subset": [
        1
      ],
      "multiplier": "138103475599764749/22284109750000"
    },
    {
      "size": 3,
      "bits": "001",
      "subset": [
        1,
        2
      ],
      "multiplier": "-267241200705587467/44568219500000"
    },
    {
      "size": 3,
      "bits": "011",
      "subset": [],
      "multiplier": "-1785833124594887/8356541156250"
    },
    {
      "size": 3,
      "bits": "011",
      "subset": [
        2
      ],
      "multiplier": "5601900469770671/11142054875000"
    },
    {
      "size": 3,
      "bits": "111",
      "subset": [],
      "multiplier": "109156983132551/11142054875000"
    },
    {
      "size": 4,
      "bits": "000000",
      "subset": [
        0
      ],
      "multiplier": "-83800169679033/22284109750000"
    },
    {
      "size": 4,
      "bits": "000000",
      "subset": [
        0,
        1
      ],
      "multiplier": "265793341688759/133704658500000"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [],
      "multiplier": "83578260054033/22284109750000"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [
        0
      ],
      "multiplier": "-12933571696729/4775166375000"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [
        2
      ],
      "multiplier": "-521781938649549/44568219500000"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [
        0,
        1
      ],
      "multiplier": "623191557637/167130823125"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [
        0,
        2
      ],
      "multiplier": "-4204817939921/3183444250000"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [
        2,
        3
      ],
      "multiplier": "96220580832783/12733777000000"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [],
      "multiplier": "896939444129543/66852329250000"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [
        0
      ],
      "multiplier": "172471154631/179710562500"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [
        1
      ],
      "multiplier": "-144739453016597/11142054875000"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [
        3
      ],
      "multiplier": "-100927470484809/22284109750000"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [
        0,
        3
      ],
      "multiplier": "-535440493755147/44568219500000"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [
        1,
        3
      ],
      "multiplier": "5042388145499/356545756000"
    },
    {
      "size": 4,
      "bits": "000111",
      "subset": [],
      "multiplier": "162377480953/363822200000"
    },
    {
      "size": 4,
      "bits": "000111",
      "subset": [
        0
      ],
      "multiplier": "132661861252561/133704658500000"
    },
    {
      "size": 4,
      "bits": "000111",
      "subset": [
        1
      ],
      "multiplier": "-1157749877976617/89136439000000"
    },
    {
      "size": 4,
      "bits": "000111",
      "subset": [
        1,
        2
      ],
      "multiplier": "1145926492292943/89136439000000"
    },
    {
      "size": 4,
      "bits": "001011",
      "subset": [],
      "multiplier": "-58484562601289/33426164625000"
    },
    {
      "size": 4,
      "bits": "001011",
      "subset": [
        3
      ],
      "multiplier": "30982556372373/8913643900000"
    },
    {
      "size": 4,
      "bits": "001100",
      "subset": [],
      "multiplier": "-80693497389373/16713082312500"
    },
    {
      "size": 4,
      "bits": "001100",
      "subset": [
        0,
        3
      ],
      "multiplier": "109278594198779/12733777000000"
    },
    {
      "size": 4,
      "bits": "001101",
      "subset": [],
      "multiplier": "3127503/1643068"
    },
    {
      "size": 4,
      "bits": "001101",
      "subset": [
        2
      ],
      "multiplier": "24456740836659/4456821950000"
    },
    {
      "size": 4,
      "bits": "001101",
      "subset": [
        2,
        3
      ],
      "multiplier": "-68237551985453/44568219500000"
    },
    {
      "size": 4,
      "bits": "001111",
      "subset": [],
      "multiplier": "-285860765371633/133704658500000"
    },
    {
      "size": 4,
      "bits": "001111",
      "subset": [
        3
      ],
      "multiplier": "-70503960875303/89136439000000"
    },
    {
      "size": 4,
      "bits": "011110",
      "subset": [],
      "multiplier": "-28416598729961/66852329250000"
    },
    {
      "size": 4,
      "bits": "011111",
      "subset": [],
      "multiplier": "65914144865561/133704658500000"
    },
    {
      "size": 4,
      "bits": "111111",
      "subset": [],
      "multiplier": "170012722027/12733777000000"
    }
  ]
}


==> anc/srg-gegenbauer-counting-main/results/certificates/540_147_66_30/reduced_certificate.json <==
{
  "format": "srg-local-sos-v1",
  "parameters": [
    540,
    147,
    66,
    30
  ],
  "level": 5,
  "normalization": "X_F=N_F/v; free variables are nonnegative X_F",
  "free_graphs": [
    {
      "size": 5,
      "bits": "0011111111"
    },
    {
      "size": 5,
      "bits": "0111111011"
    },
    {
      "size": 5,
      "bits": "0111111111"
    },
    {
      "size": 5,
      "bits": "1111111111"
    }
  ],
  "terms": [
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "001",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/10",
        "1/5",
        "1/5",
        "-1/2",
        "2/5",
        "-7/10",
        "-7/10",
        "1"
      ],
      "weight": "15"
    },
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/10",
        "1/10",
        "-1/2",
        "3/10",
        "-1/2",
        "3/10",
        "1",
        "-4/5"
      ],
      "weight": "37"
    },
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-1/5",
        "1/2",
        "1/2",
        "-7/10",
        "1/2",
        "-7/10",
        "-7/10",
        "1"
      ],
      "weight": "1"
    },
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "111",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "1/10",
        "-9/10",
        "-9/10",
        "1",
        "-9/10",
        "1",
        "1",
        "-2/5"
      ],
      "weight": "126"
    },
    {
      "kind": "count",
      "size": 5,
      "bits": "0011011110",
      "weight": "25"
    }
  ],
  "constant": "-569555774272322/1136944375",
  "slopes": [
    "-3417685960301/22284109750000",
    "-1392157402/7958610625",
    "-27509053255079/11142054875000",
    "-878341347291/445682195000"
  ],
  "discovery_vector_denominator": 10
}

==> anc/srg-gegenbauer-counting-main/results/certificates/550_162_75_36/README.md <==
# 550, 162, 75, 36

The retained reduced and raw certificates have identical mathematical bytes to their verified source. The article normalizes labelled counts and may select a different short representation; the TeX-table checkers verify that presentation explicitly.

保留的簡化與原計數證書逐位元不變；文章使用標號計數正規化，可能選擇不同的短表示，由 TeX 表格核驗程式明確檢查。


==> anc/srg-gegenbauer-counting-main/results/certificates/550_162_75_36/raw_certificate.json <==
{
  "format": "srg-raw-identity-v1",
  "parameters": [
    550,
    162,
    75,
    36
  ],
  "level": 5,
  "source_certificate_sha256": "afea8e51645c2eeec1ae837cab31b61252f8e0d273c7057abd9ec3bbcb9cf5da",
  "normalization": "X_F = N_F/v; X_K1 = 1",
  "constant": "-63076401262495/53087661",
  "identity": "sum(nonnegative_terms) = constant*X_K1 + sum(multiplier*extension_equation)",
  "nonnegative_terms": [
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "001",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/10",
        "1/5",
        "1/5",
        "-1/2",
        "2/5",
        "-7/10",
        "-7/10",
        "1"
      ],
      "weight": "11"
    },
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/10",
        "1/10",
        "-1/2",
        "2/5",
        "-1/2",
        "2/5",
        "1",
        "-4/5"
      ],
      "weight": "22"
    },
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "011",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "1/5",
        "-1",
        "-1/5",
        "3/10",
        "-1/5",
        "3/10",
        "1/2",
        "1/10"
      ],
      "weight": "42"
    },
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-3/10",
        "1/2",
        "1/2",
        "-4/5",
        "1/2",
        "-4/5",
        "-4/5",
        "1"
      ],
      "weight": "1"
    },
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "111",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "1/5",
        "-1",
        "-1",
        "9/10",
        "-1",
        "9/10",
        "9/10",
        "1/10"
      ],
      "weight": "105"
    },
    {
      "kind": "count",
      "size": 5,
      "bits": "0011111111",
      "weight": "2768645749393/2140277314725"
    },
    {
      "kind": "count",
      "size": 5,
      "bits": "0111111011",
      "weight": "78000970156/7866037575"
    },
    {
      "kind": "count",
      "size": 5,
      "bits": "0111111111",
      "weight": "1187129208644/7847683487325"
    },
    {
      "kind": "count",
      "size": 5,
      "bits": "1111111111",
      "weight": "2655019414/12971377665"
    }
  ],
  "zero_equations": [
    {
      "size": 1,
      "bits": "",
      "subset": [],
      "multiplier": "-1295845335516051809/871964831925"
    },
    {
      "size": 1,
      "bits": "",
      "subset": [
        0
      ],
      "multiplier": "39465725517087553487/7847683487325"
    },
    {
      "size": 2,
      "bits": "0",
      "subset": [],
      "multiplier": "-142611159617725487/871964831925"
    },
    {
      "size": 2,
      "bits": "0",
      "subset": [
        0
      ],
      "multiplier": "1823225190062785457/3139073394930"
    },
    {
      "size": 2,
      "bits": "0",
      "subset": [
        0,
        1
      ],
      "multiplier": "-235911973537628659/1426851543150"
    },
    {
      "size": 2,
      "bits": "1",
      "subset": [],
      "multiplier": "838605221012339/129713776650"
    },
    {
      "size": 3,
      "bits": "000",
      "subset": [],
      "multiplier": "-218148558705059/290654943975"
    },
    {
      "size": 3,
      "bits": "000",
      "subset": [
        0
      ],
      "multiplier": "20753518802938553/7847683487325"
    },
    {
      "size": 3,
      "bits": "000",
      "subset": [
        0,
        1
      ],
      "multiplier": "-79096356617808811/15695366974650"
    },
    {
      "size": 3,
      "bits": "001",
      "subset": [],
      "multiplier": "13389522845949449/31390733949300"
    },
    {
      "size": 3,
      "bits": "001",
      "subset": [
        0
      ],
      "multiplier": "-66165549889065967/15695366974650"
    },
    {
      "size": 3,
      "bits": "001",
      "subset": [
        1
      ],
      "multiplier": "272845943636999159/31390733949300"
    },
    {
      "size": 3,
      "bits": "001",
      "subset": [
        1,
        2
      ],
      "multiplier": "-13119658719149839/1426851543150"
    },
    {
      "size": 3,
      "bits": "011",
      "subset": [],
      "multiplier": "4452499232420402/7847683487325"
    },
    {
      "size": 3,
      "bits": "011",
      "subset": [
        2
      ],
      "multiplier": "-2231244776568689/7847683487325"
    },
    {
      "size": 3,
      "bits": "111",
      "subset": [],
      "multiplier": "1533099124337/129713776650"
    },
    {
      "size": 4,
      "bits": "000000",
      "subset": [
        0
      ],
      "multiplier": "-31311384151229/5231788991550"
    },
    {
      "size": 4,
      "bits": "000000",
      "subset": [
        0,
        1
      ],
      "multiplier": "31826949328001/5231788991550"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [],
      "multiplier": "15634377379723/2615894495775"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [
        0
      ],
      "multiplier": "-155717715309331/47086100923950"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [
        2
      ],
      "multiplier": "-1077608843999/58130988795"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [
        0,
        1
      ],
      "multiplier": "45300436679/7866037575"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [
        0,
        2
      ],
      "multiplier": "178905024829747/94172201847900"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [
        2,
        3
      ],
      "multiplier": "251352858167119/23543050461975"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [],
      "multiplier": "1282209988535/69757186554"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [
        0
      ],
      "multiplier": "2504753524793/322507540575"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [
        1
      ],
      "multiplier": "-917122422884321/47086100923950"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [
        3
      ],
      "multiplier": "-113531065516096/23543050461975"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [
        0,
        3
      ],
      "multiplier": "-513046946921207/31390733949300"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [
        1,
        3
      ],
      "multiplier": "1645735206149789/94172201847900"
    },
    {
      "size": 4,
      "bits": "000111",
      "subset": [],
      "multiplier": "16382821334911/8561109258900"
    },
    {
      "size": 4,
      "bits": "000111",
      "subset": [
        0
      ],
      "multiplier": "29092060945597/9417220184790"
    },
    {
      "size": 4,
      "bits": "000111",
      "subset": [
        1
      ],
      "multiplier": "-1623587525435807/94172201847900"
    },
    {
      "size": 4,
      "bits": "000111",
      "subset": [
        1,
        2
      ],
      "multiplier": "1459356388402789/94172201847900"
    },
    {
      "size": 4,
      "bits": "001011",
      "subset": [],
      "multiplier": "-183278454893912/23543050461975"
    },
    {
      "size": 4,
      "bits": "001011",
      "subset": [
        3
      ],
      "multiplier": "406561710844273/47086100923950"
    },
    {
      "size": 4,
      "bits": "001100",
      "subset": [],
      "multiplier": "-11194262585677/1290030162300"
    },
    {
      "size": 4,
      "bits": "001100",
      "subset": [
        0,
        3
      ],
      "multiplier": "1190397272977217/94172201847900"
    },
    {
      "size": 4,
      "bits": "001101",
      "subset": [],
      "multiplier": "33115741/30696732"
    },
    {
      "size": 4,
      "bits": "001101",
      "subset": [
        2
      ],
      "multiplier": "338003212083926/23543050461975"
    },
    {
      "size": 4,
      "bits": "001101",
      "subset": [
        2,
        3
      ],
      "multiplier": "-814053394027057/94172201847900"
    },
    {
      "size": 4,
      "bits": "001111",
      "subset": [],
      "multiplier": "-38203158091634/4708610092395"
    },
    {
      "size": 4,
      "bits": "001111",
      "subset": [
        3
      ],
      "multiplier": "12362252563363/2853703086300"
    },
    {
      "size": 4,
      "bits": "011110",
      "subset": [],
      "multiplier": "23966754988411/23543050461975"
    },
    {
      "size": 4,
      "bits": "011111",
      "subset": [],
      "multiplier": "450668465018/871964831925"
    },
    {
      "size": 4,
      "bits": "111111",
      "subset": [],
      "multiplier": "16453620707/778282659900"
    }
  ]
}


==> anc/srg-gegenbauer-counting-main/results/certificates/550_162_75_36/reduced_certificate.json <==
{
  "format": "srg-local-sos-v1",
  "parameters": [
    550,
    162,
    75,
    36
  ],
  "level": 5,
  "normalization": "X_F=N_F/v; free variables are nonnegative X_F",
  "free_graphs": [
    {
      "size": 5,
      "bits": "0011111111"
    },
    {
      "size": 5,
      "bits": "0111111011"
    },
    {
      "size": 5,
      "bits": "0111111111"
    },
    {
      "size": 5,
      "bits": "1111111111"
    }
  ],
  "terms": [
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "001",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/10",
        "1/5",
        "1/5",
        "-1/2",
        "2/5",
        "-7/10",
        "-7/10",
        "1"
      ],
      "weight": "11"
    },
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "011",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/10",
        "1/10",
        "-1/2",
        "2/5",
        "-1/2",
        "2/5",
        "1",
        "-4/5"
      ],
      "weight": "22"
    },
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "011",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "1/5",
        "-1",
        "-1/5",
        "3/10",
        "-1/5",
        "3/10",
        "1/2",
        "1/10"
      ],
      "weight": "42"
    },
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "111",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "-3/10",
        "1/2",
        "1/2",
        "-4/5",
        "1/2",
        "-4/5",
        "-4/5",
        "1"
      ],
      "weight": "1"
    },
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "111",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "1/5",
        "-1",
        "-1",
        "9/10",
        "-1",
        "9/10",
        "9/10",
        "1/10"
      ],
      "weight": "105"
    }
  ],
  "constant": "-63076401262495/53087661",
  "slopes": [
    "-2768645749393/2140277314725",
    "-78000970156/7866037575",
    "-1187129208644/7847683487325",
    "-2655019414/12971377665"
  ],
  "discovery_vector_denominator": 10
}

==> anc/srg-gegenbauer-counting-main/results/certificates/575_112_45_16/README.md <==
# 575, 112, 45, 16

The exact certificate is accompanied by the counting elimination, kernel model, forbidden configurations, completion constraints, and integer common-neighbour moments used in Section 4.

本目錄包含第 4 節所用的精確證書、計數消去、核模型、禁止配置、補全限制及整數共同鄰點動差。


==> anc/srg-gegenbauer-counting-main/results/certificates/575_112_45_16/exact_counting_elimination.json <==
{"free_core_ids": [196, 50, 205, 1242, 1246, 993, 1154, 17, 1241, 1092, 203, 1142, 1153, 1100, 189, 1210, 1247, 1232, 1002, 206, 201, 1157, 1239, 1094, 1236, 1163, 1219, 1225, 1222, 1211, 1249, 1169, 1158, 1221, 1229, 1188, 996, 1090, 51, 1145, 991, 1193, 1148, 1235, 1206, 1161, 1245, 1146, 1195, 1140, 173, 1190, 1226, 186, 194, 1250, 1189, 1082, 1098, 200, 1081, 1102, 1089, 1197, 1079, 1218, 1001, 1248, 207, 1220, 1103, 876, 1085, 1186, 1138, 1216, 1217, 877, 1000, 1143, 1184, 1137, 1150, 1004, 1007, 1144, 1076, 1005, 1096, 995, 1080, 997, 1234, 1187, 1149, 1237, 874, 1077, 1008, 1078, 1097, 1243, 1244, 1183, 1185, 1141, 1204, 1155, 1191, 1251], "T": [["1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["9432610961141760/421842384640578733", "13835570385/116111039056", "-6915665347/7256939941", "104681044635/232222078112", "430307908635/3715553249792", "1357827815625/7431106499584", "1186531953135/7431106499584", "3284790401745/7431106499584", "-1155095277168/4143712706311", "615584340105/14862212999168", "-303079736235/14862212999168", "-15906756015/232222078112", "492735595695/14862212999168", "-1838339251455/3715553249792", "666523934235/3715553249792", "-512674815/58055519528", "-557556838155/7431106499584", "-831059786535/7431106499584", "-134803386045/1857776624896", "-1236292932045/7431106499584", "28184757795/116111039056", "-270029235/7256939941", "-9296757285/464444156224", "-206663346275/3715553249792", "662682569715/3715553249792", "1145857295395/7431106499584", "362146823945/29724425998336", "1685325871065/7431106499584", "40206379275/1857776624896", "-835165155675/3715553249792", "-222941685195/1857776624896", "71516224485/7431106499584", "664603251975/3715553249792", "-800418385455/3715553249792", "-76936103115/928888312448", "4862230006455/59448851996672", "22861210875/3715553249792", "3361193955/464444156224", "-811942479015/3715553249792", "-932817060/7256939941", "-101286475185/464444156224", "-11214844905/232222078112", "-620980866975/3715553249792", "418403700315/7431106499584", "98623725885/928888312448", "1440511695/464444156224", "-2439760262625/14862212999168", "203053120935/1857776624896", "-815875304595/7431106499584", "-2057837038545/14862212999168", "617048041395/3715553249792", "-41350365/7256939941", "521567235375/3715553249792", "-480170565/928888312448", "-270029235/7256939941", "293658015/7256939941", "156395763905/7431106499584", "23870201505/464444156224", "426086429355/7431106499584", "-50883322875/928888312448", "748833795/232222078112", "-620980866975/3715553249792", "3361193955/464444156224", "-11214844905/232222078112", "-101286475185/464444156224", "426086429355/7431106499584", "23870201505/928888312448", "480170565/1857776624896", "50883322875/928888312448", "293658015/7256939941", "23870201505/928888312448", "3361193955/928888312448", "0", "0", "426086429355/14862212999168", "0", "0", "426086429355/14862212999168", "0", "-426086429355/14862212999168", "23870201505/1857776624896", "0", "0", "-480170565/1857776624896", "0", "0", "0", "23870201505/1857776624896", "0", "-11214844905/464444156224", "-23870201505/1857776624896", "0", "0", "426086429355/7431106499584", "0", "0", "0", "0", "0", "0", "-480170565/1857776624896", "-11214844905/232222078112", "23870201505/1857776624896", "426086429355/14862212999168", "0", "0", "0", "-101286475185/464444156224", "-11214844905/232222078112", "23870201505/928888312448", "0"], ["0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-3107002042482688/8015005308170995927", "145637583/7256939941", "-99729858544/2068227883185", "1101905733/14513879882", "4529556933/232222078112", "14292924375/464444156224", "12489810033/464444156224", "34576741071/464444156224", "7527348313856/393652707099545", "6479835159/928888312448", "-3190313013/928888312448", "-167439537/14513879882", "5186690481/928888312448", "-19350939489/232222078112", "7016041413/232222078112", "-10793154/7256939941", "-5869019349/464444156224", "-8747997753/464444156224", "-1418983011/116111039056", "-13013609811/464444156224", "296681661/7256939941", "-45478608/7256939941", "-97860603/29027759764", "-2175403645/232222078112", "6975605997/232222078112", "12061655741/464444156224", "3812071831/1857776624896", "17740272327/464444156224", "423225045/116111039056", "-8791212165/232222078112", "-2346754581/116111039056", "752802363/464444156224", "6995823705/232222078112", "-8425456689/232222078112", "-809853717/58055519528", "51181368489/3715553249792", "240644325/232222078112", "35380989/29027759764", "-8546762937/232222078112", "-2985014592/137881858879", "-1066173423/29027759764", "-118050999/14513879882", "-6536640705/232222078112", "4404249477/464444156224", "1038144483/58055519528", "15163281/29027759764", "-25681686975/928888312448", "2137401273/116111039056", "-8588161101/464444156224", "-21661442511/928888312448", "6495242541/232222078112", "-6964272/7256939941", "5490181425/232222078112", "-5054427/58055519528", "-45478608/7256939941", "49458192/7256939941", "1646271199/464444156224", "251265279/29027759764", "4485120309/464444156224", "-535613925/58055519528", "7882461/14513879882", "-6536640705/232222078112", "35380989/29027759764", "-118050999/14513879882", "-1066173423/29027759764", "4485120309/464444156224", "251265279/58055519528", "5054427/116111039056", "535613925/58055519528", "49458192/7256939941", "251265279/58055519528", "35380989/58055519528", "0", "0", "4485120309/928888312448", "0", "0", "4485120309/928888312448", "0", "-4485120309/928888312448", "251265279/116111039056", "0", "0", "-5054427/116111039056", "0", "0", "0", "251265279/116111039056", "0", "-118050999/29027759764", "-251265279/116111039056", "0", "0", "4485120309/464444156224", "0", "0", "0", "0", "0", "0", "-5054427/116111039056", "-118050999/14513879882", "251265279/116111039056", "4485120309/928888312448", "0", "0", "0", "-1066173423/29027759764", "-118050999/14513879882", "251265279/58055519528", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["330054497840119808/24045015924512987781", "-25682047823/43541639646", "4718478743816/6204683649555", "-9361591961/29027759764", "183931006503/928888312448", "-628482705225/1857776624896", "16108844631/232222078112", "-231497401347/464444156224", "-684877931714816/1180958121298635", "77566311583/928888312448", "-103131156115/928888312448", "15958371451/58055519528", "279690010279/928888312448", "72585370933/232222078112", "9650987097/464444156224", "-4826921585/58055519528", "-3435322137/464444156224", "273902146831/1857776624896", "5156420819/43541639646", "123364915605/1857776624896", "-8005843783/58055519528", "-713733650/7256939941", "-56033340737/232222078112", "-637793084939/5573329874688", "25038574725/464444156224", "-127053837059/348333117168", "72416831995/2786664937344", "-249321984111/464444156224", "-204952090155/928888312448", "84019374723/232222078112", "28996267881/464444156224", "-397243196869/1857776624896", "17344780911/464444156224", "2281123276/7256939941", "-26508695473/464444156224", "-447767956997/3715553249792", "-97037193427/232222078112", "-26928278349/116111039056", "48038663137/116111039056", "228584814304/689409294395", "-8523950589/116111039056", "-21314380961/232222078112", "94310325793/232222078112", "-69278758303/464444156224", "71440795/29027759764", "-11540690721/116111039056", "296108958203/928888312448", "13201004271/464444156224", "103954305655/464444156224", "292574957241/928888312448", "-21608336603/58055519528", "1325117388/7256939941", "-171099692343/464444156224", "3846896907/232222078112", "-713733650/7256939941", "-43476286/7256939941", "-361832799673/5573329874688", "-1767000481/232222078112", "-84666345931/464444156224", "-2338526841/232222078112", "-148798499/14513879882", "94310325793/232222078112", "-26928278349/116111039056", "-21314380961/232222078112", "-8523950589/116111039056", "-84666345931/464444156224", "-1767000481/464444156224", "-3846896907/464444156224", "2338526841/232222078112", "-43476286/7256939941", "-1767000481/464444156224", "-26928278349/232222078112", "0", "0", "-84666345931/928888312448", "0", "0", "-84666345931/928888312448", "0", "84666345931/928888312448", "-1767000481/928888312448", "0", "0", "3846896907/464444156224", "0", "0", "0", "-1767000481/928888312448", "0", "-21314380961/464444156224", "1767000481/928888312448", "0", "0", "-84666345931/464444156224", "0", "0", "0", "0", "0", "0", "3846896907/464444156224", "-21314380961/232222078112", "-1767000481/928888312448", "-84666345931/928888312448", "0", "0", "0", "-8523950589/116111039056", "-21314380961/232222078112", "-1767000481/464444156224", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["979051753762783232/120225079622564938905", "38857726267/348333117168", "-2793756290108/6204683649555", "52057687087/58055519528", "-804524950633/7431106499584", "2809871825097/14862212999168", "-110717463553/464444156224", "-399195320931/1857776624896", "-25955154711808/236191624259727", "-158725079205/3715553249792", "21315529203/232222078112", "34429459715/116111039056", "-433827337507/14862212999168", "130902737415/928888312448", "-323822831523/1857776624896", "-1820546451/7256939941", "-3243554343/3715553249792", "-127990002517/29724425998336", "3543292646081/44586638997504", "3822995763275/29724425998336", "25274009145/58055519528", "10603999/14513879882", "843786015499/3715553249792", "-1333453679839/22293319498752", "-365091445603/1857776624896", "1700382786619/7431106499584", "-231139287541/14862212999168", "-760385811213/1857776624896", "115029952107/1857776624896", "42541972921/464444156224", "1007911102147/37155532497920", "2307661248799/14862212999168", "-344457138563/1857776624896", "-42634645951/464444156224", "240120801187/1857776624896", "359661422841/14862212999168", "-154709688311/928888312448", "4513754665/29027759764", "-73586106511/464444156224", "-55449074240/413645576637", "34452804905/232222078112", "-19772353407/928888312448", "-65496938495/928888312448", "-275201065721/1857776624896", "26190523191/464444156224", "1934466285/29027759764", "-659270754675/3715553249792", "-31873516525/464444156224", "-364926328631/1857776624896", "-495920205621/3715553249792", "-76128588557/464444156224", "-888471920/7256939941", "-386189628755/1857776624896", "-644822095/58055519528", "10603999/14513879882", "1004792481/14513879882", "2533314427817/74311064995840", "81675274527/928888312448", "-233932451641/1857776624896", "29294228145/928888312448", "-411129089/58055519528", "-65496938495/928888312448", "4513754665/29027759764", "-19772353407/928888312448", "34452804905/232222078112", "-233932451641/1857776624896", "81675274527/1857776624896", "644822095/116111039056", "-29294228145/928888312448", "1004792481/14513879882", "81675274527/1857776624896", "4513754665/58055519528", "0", "0", "-233932451641/3715553249792", "0", "0", "-233932451641/3715553249792", "0", "233932451641/3715553249792", "81675274527/3715553249792", "0", "0", "-644822095/116111039056", "0", "0", "0", "81675274527/3715553249792", "0", "-19772353407/1857776624896", "-81675274527/3715553249792", "0", "0", "-233932451641/1857776624896", "0", "0", "0", "0", "0", "0", "-644822095/116111039056", "-19772353407/928888312448", "81675274527/3715553249792", "-233932451641/3715553249792", "0", "0", "0", "34452804905/232222078112", "-19772353407/928888312448", "81675274527/1857776624896", "0"], ["0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["1590523299463168/616538869859307379", "-631096193/7256939941", "-23661705184/689409294395", "1241007549/7256939941", "-19628080043/232222078112", "-61936005625/464444156224", "-54122510143/464444156224", "-149832544641/464444156224", "-97855528080128/1180958121298635", "-28079285689/928888312448", "13824689723/928888312448", "-5805797287/29027759764", "-22475658751/928888312448", "83854071119/232222078112", "-30402846123/232222078112", "-7069858605/29027759764", "25432417179/464444156224", "37907990263/464444156224", "6148926381/116111039056", "56392309181/464444156224", "2114457817/29027759764", "197073968/7256939941", "424062613/29027759764", "28280247385/696666234336", "-30227625987/232222078112", "-156801524633/1393332468672", "-49556933803/5573329874688", "-76874513417/464444156224", "-1833975195/116111039056", "38095252715/232222078112", "10169269851/116111039056", "-3262143573/464444156224", "-30315236055/232222078112", "36510312319/232222078112", "3509366107/58055519528", "-221785930119/3715553249792", "-1042792075/232222078112", "-153317619/29027759764", "37035972727/232222078112", "12935063232/137881858879", "4620084833/29027759764", "511554329/14513879882", "28325443055/232222078112", "-19085081067/464444156224", "-4498626093/58055519528", "-65707551/29027759764", "111287310225/928888312448", "-9262072183/116111039056", "37215364771/464444156224", "93866250881/928888312448", "-28146051011/232222078112", "30178512/7256939941", "-23790786175/232222078112", "21902517/58055519528", "197073968/7256939941", "-214318832/7256939941", "-21401525587/1393332468672", "-1088816209/29027759764", "-19435521339/464444156224", "2320993675/58055519528", "-34157331/14513879882", "28325443055/232222078112", "-153317619/29027759764", "511554329/14513879882", "4620084833/29027759764", "-19435521339/464444156224", "-1088816209/58055519528", "-21902517/116111039056", "-2320993675/58055519528", "-214318832/7256939941", "-1088816209/58055519528", "-153317619/58055519528", "0", "0", "-19435521339/928888312448", "0", "0", "-19435521339/928888312448", "0", "19435521339/928888312448", "-1088816209/116111039056", "0", "0", "21902517/116111039056", "0", "0", "0", "-1088816209/116111039056", "0", "511554329/29027759764", "1088816209/116111039056", "0", "0", "-19435521339/464444156224", "0", "0", "0", "0", "0", "0", "21902517/116111039056", "511554329/14513879882", "-1088816209/116111039056", "-19435521339/928888312448", "0", "0", "0", "4620084833/29027759764", "511554329/14513879882", "-1088816209/58055519528", "0"], ["-560989466464731136/24045015924512987781", "17112393401/21770819823", "-1106517616408/6204683649555", "1559153551/29027759764", "-307738896005/928888312448", "237809438975/1857776624896", "-235129448975/928888312448", "-9553991943/928888312448", "797158236953344/1180958121298635", "-243690370339/1857776624896", "249863256741/1857776624896", "3132189109/58055519528", "-630264790465/1857776624896", "119292097817/464444156224", "-13192110801/58055519528", "5416947337/58055519528", "87080575377/928888312448", "-34790208249/1857776624896", "-24324429653/696666234336", "232340419229/1857776624896", "-8212753685/58055519528", "1024504138/7256939941", "61383053701/232222078112", "994559282719/5573329874688", "-30092964171/116111039056", "173967603697/928888312448", "-148654091017/3715553249792", "256193579753/928888312448", "181815787695/928888312448", "-47892183191/464444156224", "35148357333/464444156224", "376666598947/1857776624896", "-56477185773/232222078112", "-30843981581/464444156224", "70780698669/464444156224", "196057211311/7431106499584", "190785581079/464444156224", "25961197983/116111039056", "-75348892409/464444156224", "-126596815744/689409294395", "37666024151/116111039056", "34221290185/232222078112", "-99286561951/464444156224", "78366107087/928888312448", "-14473737781/116111039056", "11126227707/116111039056", "-241234861081/1857776624896", "-71623305733/464444156224", "-90537076263/928888312448", "-289110200165/1857776624896", "84098378097/464444156224", "-1277528196/7256939941", "24016803217/116111039056", "-3708742569/232222078112", "1024504138/7256939941", "-294488026/7256939941", "75612853785/1857776624896", "-11968834771/232222078112", "108036047639/928888312448", "16978640791/232222078112", "189870031/29027759764", "-99286561951/464444156224", "25961197983/116111039056", "34221290185/232222078112", "37666024151/116111039056", "108036047639/928888312448", "-11968834771/464444156224", "3708742569/464444156224", "-16978640791/232222078112", "-294488026/7256939941", "-11968834771/464444156224", "25961197983/232222078112", "0", "0", "108036047639/1857776624896", "0", "0", "108036047639/1857776624896", "0", "-108036047639/1857776624896", "-11968834771/928888312448", "0", "0", "-3708742569/464444156224", "0", "0", "0", "-11968834771/928888312448", "0", "34221290185/464444156224", "11968834771/928888312448", "0", "0", "108036047639/928888312448", "0", "0", "0", "0", "0", "0", "-3708742569/464444156224", "34221290185/232222078112", "-11968834771/928888312448", "108036047639/1857776624896", "0", "0", "0", "37666024151/116111039056", "34221290185/232222078112", "-11968834771/464444156224", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["289612406358016/45112600233607857", "-5363651362/21770819823", "-1296488161072/6204683649555", "-9738955039/14513879882", "19628080043/232222078112", "61936005625/464444156224", "54122510143/464444156224", "149832544641/464444156224", "-71202144785408/1180958121298635", "28079285689/928888312448", "-13824689723/928888312448", "-8708082595/29027759764", "22475658751/928888312448", "-83854071119/232222078112", "30402846123/232222078112", "7069858605/29027759764", "-25432417179/464444156224", "-37907990263/464444156224", "-6148926381/116111039056", "-56392309181/464444156224", "-2114457817/29027759764", "-197073968/7256939941", "-424062613/29027759764", "-28280247385/696666234336", "30227625987/232222078112", "156801524633/1393332468672", "49556933803/5573329874688", "76874513417/464444156224", "1833975195/116111039056", "-38095252715/232222078112", "-10169269851/116111039056", "3262143573/464444156224", "30315236055/232222078112", "-36510312319/232222078112", "-3509366107/58055519528", "221785930119/3715553249792", "1042792075/232222078112", "153317619/29027759764", "-37035972727/232222078112", "-12935063232/137881858879", "-4620084833/29027759764", "-511554329/14513879882", "-28325443055/232222078112", "19085081067/464444156224", "4498626093/58055519528", "65707551/29027759764", "-111287310225/928888312448", "9262072183/116111039056", "-37215364771/464444156224", "-93866250881/928888312448", "28146051011/232222078112", "-30178512/7256939941", "23790786175/232222078112", "-21902517/58055519528", "-197073968/7256939941", "214318832/7256939941", "21401525587/1393332468672", "1088816209/29027759764", "19435521339/464444156224", "-2320993675/58055519528", "34157331/14513879882", "-28325443055/232222078112", "153317619/29027759764", "-511554329/14513879882", "-4620084833/29027759764", "19435521339/464444156224", "1088816209/58055519528", "21902517/116111039056", "2320993675/58055519528", "214318832/7256939941", "1088816209/58055519528", "153317619/58055519528", "0", "0", "19435521339/928888312448", "0", "0", "19435521339/928888312448", "0", "-19435521339/928888312448", "1088816209/116111039056", "0", "0", "-21902517/116111039056", "0", "0", "0", "1088816209/116111039056", "0", "-511554329/29027759764", "-1088816209/116111039056", "0", "0", "19435521339/464444156224", "0", "0", "0", "0", "0", "0", "-21902517/116111039056", "-511554329/14513879882", "1088816209/116111039056", "19435521339/928888312448", "0", "0", "0", "-4620084833/29027759764", "-511554329/14513879882", "1088816209/58055519528", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-467944262643171328/40075026540854979635", "1669569455/116111039056", "-258958932844/689409294395", "-2586112245/58055519528", "882830769325/7431106499584", "-59004296853/14862212999168", "297693417225/928888312448", "424229914363/1857776624896", "189897747866624/236191624259727", "190852724217/3715553249792", "-11644314725/232222078112", "17880649531/116111039056", "3029084961971/14862212999168", "-295467164895/928888312448", "279397400891/1857776624896", "-11161466423/58055519528", "-231085790161/3715553249792", "20455987561/29724425998336", "-2171786610437/44586638997504", "-5700714333159/29724425998336", "-17552227201/29027759764", "-13295119661/14513879882", "-351965514623/3715553249792", "-981577825391/22293319498752", "311615136811/1857776624896", "-3951945325685/22293319498752", "662214000491/44586638997504", "75314391663/1857776624896", "-193313912095/1857776624896", "-136350250099/464444156224", "-415347416959/37155532497920", "-1938959296201/44586638997504", "295506268851/1857776624896", "25785403157/232222078112", "-373936500531/1857776624896", "-727043952065/14862212999168", "-109814402515/928888312448", "-14095259465/116111039056", "37867054127/232222078112", "-585208869616/2068227883185", "-24290545703/116111039056", "115176663067/928888312448", "-12035050439/928888312448", "27619950197/1857776624896", "-118949392531/928888312448", "-6040825485/116111039056", "274268546415/3715553249792", "46567482911/464444156224", "-28667886601/1857776624896", "-52737987479/3715553249792", "-84050526335/464444156224", "693615580/7256939941", "-172698838393/1857776624896", "2013608495/232222078112", "1218760221/14513879882", "-2011463741/14513879882", "-315756342709/74311064995840", "-163503266947/928888312448", "-4597785723/1857776624896", "-2784617151/58055519528", "-8080467/58055519528", "-12035050439/928888312448", "-14095259465/116111039056", "115176663067/928888312448", "-24290545703/116111039056", "-4597785723/1857776624896", "-163503266947/1857776624896", "-2013608495/464444156224", "2784617151/58055519528", "-2011463741/14513879882", "-163503266947/1857776624896", "-14095259465/232222078112", "0", "0", "-4597785723/3715553249792", "0", "0", "-4597785723/3715553249792", "0", "4597785723/3715553249792", "-163503266947/3715553249792", "0", "0", "2013608495/464444156224", "0", "0", "0", "-163503266947/3715553249792", "0", "115176663067/1857776624896", "163503266947/3715553249792", "0", "0", "-4597785723/1857776624896", "0", "0", "0", "0", "0", "0", "2013608495/464444156224", "115176663067/928888312448", "-163503266947/3715553249792", "-4597785723/3715553249792", "0", "0", "0", "-24290545703/116111039056", "115176663067/928888312448", "-163503266947/1857776624896", "0"], ["0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["58720256/241706986555", "192/569", "-26624/162165", "384/569", "0", "-1/2", "0", "0", "0", "0", "0", "0", "-1/2", "0", "0", "0", "0", "-1/4", "1/6", "-1/4", "192/569", "0", "0", "0", "0", "0", "0", "0", "0", "0", "-1/5", "-1/2", "0", "0", "0", "1/4", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "-1/10", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-1207305339150532608/1754053084749729493255", "-1156050960560/4129198826429", "4543047395328/392273888510755", "-934939683744/4129198826429", "206974482/7256939941", "8563147441/29027759764", "7827651823/14513879882", "789978267/7256939941", "6262753797128192/223988390339641105", "148045443/14513879882", "-72889401/14513879882", "-69654847392/4129198826429", "7730943289/58055519528", "-884225706/7256939941", "320592402/7256939941", "-8979904128/4129198826429", "-134090073/7256939941", "5658008893/58055519528", "5700796885/87083279292", "19392233847/58055519528", "-449827092384/4129198826429", "-37838201856/4129198826429", "-35773296/7256939941", "6461713301/58055519528", "318744738/7256939941", "275573857/7256939941", "87094787/29027759764", "405313779/7256939941", "38677860/7256939941", "-401707410/7256939941", "5112278461/72569399410", "7325737345/29027759764", "319668570/7256939941", "-384994506/7256939941", "-148022472/7256939941", "-760949261/7256939941", "10996050/7256939941", "12933648/7256939941", "-390537498/7256939941", "-2483532140544/78454777702151", "-389743536/7256939941", "-86307936/7256939941", "-298686570/7256939941", "100624329/7256939941", "189748728/7256939941", "5542992/7256939941", "-586752075/14513879882", "195333684/7256939941", "-196214577/7256939941", "-494901147/14513879882", "296794914/7256939941", "-5794274304/4129198826429", "250869450/7256939941", "-923832/7256939941", "-37838201856/4129198826429", "41149215744/4129198826429", "8009190401/145138798820", "91850928/7256939941", "102471993/7256939941", "-97897800/7256939941", "3279103776/4129198826429", "-298686570/7256939941", "12933648/7256939941", "-86307936/7256939941", "-389743536/7256939941", "102471993/7256939941", "45925464/7256939941", "461916/7256939941", "97897800/7256939941", "41149215744/4129198826429", "45925464/7256939941", "6466824/7256939941", "0", "0", "102471993/14513879882", "0", "0", "102471993/14513879882", "0", "-102471993/14513879882", "22962732/7256939941", "0", "0", "-461916/7256939941", "0", "0", "0", "22962732/7256939941", "0", "-43153968/7256939941", "-22962732/7256939941", "0", "0", "102471993/7256939941", "0", "0", "0", "0", "0", "0", "-461916/7256939941", "-86307936/7256939941", "22962732/7256939941", "102471993/14513879882", "0", "0", "0", "-389743536/7256939941", "-86307936/7256939941", "45925464/7256939941", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-1207305339150532608/1754053084749729493255", "-1156050960560/4129198826429", "4543047395328/392273888510755", "-934939683744/4129198826429", "206974482/7256939941", "8563147441/29027759764", "7827651823/14513879882", "789978267/7256939941", "6262753797128192/223988390339641105", "148045443/14513879882", "-72889401/14513879882", "-69654847392/4129198826429", "7730943289/58055519528", "-884225706/7256939941", "320592402/7256939941", "-8979904128/4129198826429", "-134090073/7256939941", "5658008893/58055519528", "5700796885/87083279292", "19392233847/58055519528", "-449827092384/4129198826429", "-37838201856/4129198826429", "-35773296/7256939941", "6461713301/58055519528", "318744738/7256939941", "275573857/7256939941", "87094787/29027759764", "405313779/7256939941", "38677860/7256939941", "-401707410/7256939941", "5112278461/72569399410", "7325737345/29027759764", "319668570/7256939941", "-384994506/7256939941", "-148022472/7256939941", "-760949261/7256939941", "10996050/7256939941", "12933648/7256939941", "-390537498/7256939941", "-2483532140544/78454777702151", "-389743536/7256939941", "-86307936/7256939941", "-298686570/7256939941", "100624329/7256939941", "189748728/7256939941", "5542992/7256939941", "-586752075/14513879882", "195333684/7256939941", "-196214577/7256939941", "-494901147/14513879882", "296794914/7256939941", "-5794274304/4129198826429", "250869450/7256939941", "-923832/7256939941", "-37838201856/4129198826429", "41149215744/4129198826429", "8009190401/145138798820", "91850928/7256939941", "102471993/7256939941", "-97897800/7256939941", "3279103776/4129198826429", "-298686570/7256939941", "12933648/7256939941", "-86307936/7256939941", "-389743536/7256939941", "102471993/7256939941", "45925464/7256939941", "461916/7256939941", "97897800/7256939941", "41149215744/4129198826429", "45925464/7256939941", "6466824/7256939941", "0", "0", "102471993/14513879882", "0", "0", "102471993/14513879882", "0", "-102471993/14513879882", "22962732/7256939941", "0", "0", "-461916/7256939941", "0", "0", "0", "22962732/7256939941", "0", "-43153968/7256939941", "-22962732/7256939941", "0", "0", "102471993/7256939941", "0", "0", "0", "0", "0", "0", "-461916/7256939941", "-86307936/7256939941", "22962732/7256939941", "102471993/14513879882", "0", "0", "0", "-389743536/7256939941", "-86307936/7256939941", "45925464/7256939941", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["880691851898650624/350810616949945898651", "-3008768155456/4129198826429", "-165950484617216/1176821665532265", "-1869879367488/4129198826429", "8084837869/14513879882", "653103750/7256939941", "570711882/7256939941", "1579956534/7256939941", "-5702241470808064/671965171018923315", "148045443/7256939941", "-72889401/7256939941", "-1532642163456/4129198826429", "7493941615/14513879882", "-1768451412/7256939941", "641184804/7256939941", "-17959808256/4129198826429", "-268180146/7256939941", "6457474417/14513879882", "5700796885/43541639646", "-594646494/7256939941", "29234127680/4129198826429", "-75676403712/4129198826429", "-71546592/7256939941", "6064099981/43541639646", "637489476/7256939941", "-5603496799/21770819823", "3759112151/21770819823", "810627558/7256939941", "77355720/7256939941", "-803414820/7256939941", "-428932296/7256939941", "7463332153/43541639646", "639337140/7256939941", "-769989012/7256939941", "-296044944/7256939941", "-1521898522/7256939941", "21992100/7256939941", "25867296/7256939941", "-781074996/7256939941", "-4967064281088/78454777702151", "-779487072/7256939941", "-172615872/7256939941", "-597373140/7256939941", "201248658/7256939941", "379497456/7256939941", "11085984/7256939941", "-586752075/7256939941", "390667368/7256939941", "-392429154/7256939941", "-494901147/7256939941", "593589828/7256939941", "-11588548608/4129198826429", "501738900/7256939941", "-1847664/7256939941", "-75676403712/4129198826429", "82298431488/4129198826429", "75225046/7256939941", "183701856/7256939941", "204943986/7256939941", "-195795600/7256939941", "6558207552/4129198826429", "-597373140/7256939941", "25867296/7256939941", "-172615872/7256939941", "-779487072/7256939941", "204943986/7256939941", "91850928/7256939941", "923832/7256939941", "195795600/7256939941", "82298431488/4129198826429", "91850928/7256939941", "12933648/7256939941", "0", "0", "102471993/7256939941", "0", "0", "102471993/7256939941", "0", "-102471993/7256939941", "45925464/7256939941", "0", "0", "-923832/7256939941", "0", "0", "0", "45925464/7256939941", "0", "-86307936/7256939941", "-45925464/7256939941", "0", "0", "204943986/7256939941", "0", "0", "0", "0", "0", "0", "-923832/7256939941", "-172615872/7256939941", "45925464/7256939941", "102471993/7256939941", "0", "0", "0", "-779487072/7256939941", "-172615872/7256939941", "91850928/7256939941", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-2017006235364098048/1052431850849837695953", "873362507920/12387596479287", "-41487621154304/3530464996596795", "1469731266160/4129198826429", "-7118956953/29027759764", "108850625/14513879882", "-3580910647/7256939941", "263326089/14513879882", "8256919675117568/223988390339641105", "49348481/29027759764", "-24296467/29027759764", "685057093104/4129198826429", "-7177939383/58055519528", "-147370951/7256939941", "53432067/7256939941", "-1496650688/4129198826429", "-44696691/14513879882", "-7390184195/29027759764", "-7516297117/87083279292", "-7455155439/29027759764", "273361935104/4129198826429", "-6306366976/4129198826429", "-5962216/7256939941", "-7654553261/174166558584", "53124123/7256939941", "3766256899/21770819823", "-4808928365/58055519528", "135104593/14513879882", "6446310/7256939941", "-66951235/7256939941", "-35744358/7256939941", "-7222541239/87083279292", "53278095/7256939941", "-64165751/7256939941", "-24670412/7256939941", "14903661833/116111039056", "1832675/7256939941", "2155608/7256939941", "-65089583/7256939941", "-413922023424/78454777702151", "-64957256/7256939941", "-14384656/7256939941", "-49781095/7256939941", "33541443/14513879882", "31624788/7256939941", "923832/7256939941", "-195584025/29027759764", "32555614/7256939941", "-65404859/14513879882", "-164967049/29027759764", "49465819/7256939941", "-965712384/4129198826429", "41811575/7256939941", "-153972/7256939941", "-6306366976/4129198826429", "6858202624/4129198826429", "37612523/43541639646", "15308488/7256939941", "34157331/14513879882", "-16316300/7256939941", "546517296/4129198826429", "-49781095/7256939941", "2155608/7256939941", "-14384656/7256939941", "-64957256/7256939941", "34157331/14513879882", "7654244/7256939941", "76986/7256939941", "16316300/7256939941", "6858202624/4129198826429", "7654244/7256939941", "1077804/7256939941", "0", "0", "34157331/29027759764", "0", "0", "34157331/29027759764", "0", "-34157331/29027759764", "3827122/7256939941", "0", "0", "-76986/7256939941", "0", "0", "0", "3827122/7256939941", "0", "-7192328/7256939941", "-3827122/7256939941", "0", "0", "34157331/14513879882", "0", "0", "0", "0", "0", "0", "-76986/7256939941", "-14384656/7256939941", "3827122/7256939941", "34157331/29027759764", "0", "0", "0", "-64957256/7256939941", "-14384656/7256939941", "7654244/7256939941", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-198848130718892032/1052431850849837695953", "-343273687168/12387596479287", "-82975242308608/3530464996596795", "152797594976/4129198826429", "68991494/7256939941", "108850625/7256939941", "95118647/7256939941", "263326089/7256939941", "6262753797128192/671965171018923315", "49348481/14513879882", "-24296467/14513879882", "-23218282464/4129198826429", "39500279/14513879882", "-294741902/7256939941", "106864134/7256939941", "-2993301376/4129198826429", "-44696691/7256939941", "-66622127/7256939941", "-43226196/7256939941", "-99107749/7256939941", "82279713984/4129198826429", "-12612733952/4129198826429", "-11924432/7256939941", "-99403330/21770819823", "106248246/7256939941", "275573857/21770819823", "87094787/87083279292", "135104593/7256939941", "12892620/7256939941", "-133902470/7256939941", "-71488716/7256939941", "5733117/7256939941", "106556190/7256939941", "-128331502/7256939941", "-49340824/7256939941", "389781951/58055519528", "3665350/7256939941", "4311216/7256939941", "-130179166/7256939941", "-827844046848/78454777702151", "-129914512/7256939941", "-28769312/7256939941", "-99562190/7256939941", "33541443/7256939941", "63249576/7256939941", "1847664/7256939941", "-195584025/14513879882", "65111228/7256939941", "-65404859/7256939941", "-164967049/14513879882", "98931638/7256939941", "-1931424768/4129198826429", "83623150/7256939941", "-307944/7256939941", "-12612733952/4129198826429", "13716405248/4129198826429", "37612523/21770819823", "30616976/7256939941", "34157331/7256939941", "-32632600/7256939941", "1093034592/4129198826429", "-99562190/7256939941", "4311216/7256939941", "-28769312/7256939941", "-129914512/7256939941", "34157331/7256939941", "15308488/7256939941", "153972/7256939941", "32632600/7256939941", "13716405248/4129198826429", "15308488/7256939941", "2155608/7256939941", "0", "0", "34157331/14513879882", "0", "0", "34157331/14513879882", "0", "-34157331/14513879882", "7654244/7256939941", "0", "0", "-153972/7256939941", "0", "0", "0", "7654244/7256939941", "0", "-14384656/7256939941", "-7654244/7256939941", "0", "0", "34157331/7256939941", "0", "0", "0", "0", "0", "0", "-153972/7256939941", "-28769312/7256939941", "7654244/7256939941", "34157331/14513879882", "0", "0", "0", "-129914512/7256939941", "-28769312/7256939941", "15308488/7256939941", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-2017006235364098048/1052431850849837695953", "873362507920/12387596479287", "-41487621154304/3530464996596795", "1469731266160/4129198826429", "-7118956953/29027759764", "108850625/14513879882", "-3580910647/7256939941", "263326089/14513879882", "8256919675117568/223988390339641105", "49348481/29027759764", "-24296467/29027759764", "685057093104/4129198826429", "-7177939383/58055519528", "-147370951/7256939941", "53432067/7256939941", "-1496650688/4129198826429", "-44696691/14513879882", "-7390184195/29027759764", "-7516297117/87083279292", "-7455155439/29027759764", "273361935104/4129198826429", "-6306366976/4129198826429", "-5962216/7256939941", "-7654553261/174166558584", "53124123/7256939941", "3766256899/21770819823", "-4808928365/58055519528", "135104593/14513879882", "6446310/7256939941", "-66951235/7256939941", "-35744358/7256939941", "-7222541239/87083279292", "53278095/7256939941", "-64165751/7256939941", "-24670412/7256939941", "14903661833/116111039056", "1832675/7256939941", "2155608/7256939941", "-65089583/7256939941", "-413922023424/78454777702151", "-64957256/7256939941", "-14384656/7256939941", "-49781095/7256939941", "33541443/14513879882", "31624788/7256939941", "923832/7256939941", "-195584025/29027759764", "32555614/7256939941", "-65404859/14513879882", "-164967049/29027759764", "49465819/7256939941", "-965712384/4129198826429", "41811575/7256939941", "-153972/7256939941", "-6306366976/4129198826429", "6858202624/4129198826429", "37612523/43541639646", "15308488/7256939941", "34157331/14513879882", "-16316300/7256939941", "546517296/4129198826429", "-49781095/7256939941", "2155608/7256939941", "-14384656/7256939941", "-64957256/7256939941", "34157331/14513879882", "7654244/7256939941", "76986/7256939941", "16316300/7256939941", "6858202624/4129198826429", "7654244/7256939941", "1077804/7256939941", "0", "0", "34157331/29027759764", "0", "0", "34157331/29027759764", "0", "-34157331/29027759764", "3827122/7256939941", "0", "0", "-76986/7256939941", "0", "0", "0", "3827122/7256939941", "0", "-7192328/7256939941", "-3827122/7256939941", "0", "0", "34157331/14513879882", "0", "0", "0", "0", "0", "0", "-76986/7256939941", "-14384656/7256939941", "3827122/7256939941", "34157331/29027759764", "0", "0", "0", "-64957256/7256939941", "-14384656/7256939941", "7654244/7256939941", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"], ["0", "-192/569", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1/2", "0", "0", "0", "0", "0", "-1/3", "0", "0", "0", "0", "-1/6", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["58720256/241706986555", "192/569", "-26624/162165", "384/569", "0", "-1/2", "0", "0", "0", "0", "0", "0", "-1/2", "0", "0", "0", "0", "-1/4", "1/6", "-1/4", "192/569", "0", "0", "0", "0", "0", "0", "0", "0", "0", "-1/5", "-1/2", "0", "0", "0", "1/4", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "-1/10", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "-1/2", "0", "0", "0", "0", "128/569", "-1/2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1/4", "0", "0", "0", "0", "0", "0", "0", "0", "-1/8", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["2224569106980405248/1052431850849837695953", "9416697303440/12387596479287", "1292107605840896/3530464996596795", "2240703349152/4129198826429", "10955674687/29027759764", "-38792854527/58055519528", "-5179230131/7256939941", "-2988918165/7256939941", "-100400011174887424/671965171018923315", "-2614961761/14513879882", "-6662334845/7256939941", "-757549710304/4129198826429", "-21548287041/58055519528", "4868310946/7256939941", "4721603029/7256939941", "-635424622576/4129198826429", "2156774127/14513879882", "-33440961117/116111039056", "-4325121517/58055519528", "-37697429365/116111039056", "46286646800/4129198826429", "-443274971776/4129198826429", "-13323206937/14513879882", "-15159990955/43541639646", "5197611289/7256939941", "18992308837/87083279292", "6188546503/58055519528", "-133456365/7256939941", "226132823/7256939941", "1301665202/7256939941", "-25263609005/29027759764", "-111130933403/174166558584", "4959607159/7256939941", "495769560/7256939941", "511736699/7256939941", "38006798003/58055519528", "1361734094/7256939941", "-3332057820/7256939941", "1923794340/7256939941", "345965200881664/1176821665532265", "2414061636/7256939941", "-513444802/7256939941", "1009214362/7256939941", "672361963/7256939941", "-1637097452/7256939941", "-1428024780/7256939941", "3129362405/14513879882", "-1326032883/7256939941", "1205568065/7256939941", "2214782427/14513879882", "-521872572/7256939941", "1492761903360/4129198826429", "-64582583/7256939941", "238004130/7256939941", "-443274971776/4129198826429", "-409731830144/4129198826429", "-22314709345/174166558584", "-914579978/7256939941", "196353703/7256939941", "722517474/7256939941", "6283318496/4129198826429", "1009214362/7256939941", "-3332057820/7256939941", "-513444802/7256939941", "2414061636/7256939941", "196353703/7256939941", "-457289989/7256939941", "-119002065/7256939941", "-722517474/7256939941", "-409731830144/4129198826429", "-457289989/7256939941", "-1666028910/7256939941", "0", "0", "196353703/14513879882", "0", "0", "196353703/14513879882", "0", "-196353703/14513879882", "-457289989/14513879882", "0", "0", "119002065/7256939941", "0", "0", "0", "-457289989/14513879882", "0", "-256722401/7256939941", "457289989/14513879882", "0", "0", "196353703/7256939941", "0", "0", "0", "0", "0", "0", "119002065/7256939941", "-513444802/7256939941", "-457289989/14513879882", "196353703/14513879882", "0", "0", "0", "2414061636/7256939941", "-513444802/7256939941", "-457289989/7256939941", "0"], ["28268766508601049088/4560538020349296682463", "-56284678384/4129198826429", "505376330146816/1176821665532265", "-3158284364928/4129198826429", "399892691/29027759764", "-16038392695/58055519528", "3275755172/7256939941", "-235854660/7256939941", "-44665766539821056/223988390339641105", "-943229791/7256939941", "716402753/14513879882", "-850446608736/4129198826429", "-3172207403/58055519528", "1586541236/7256939941", "-1236005991/7256939941", "741428376432/4129198826429", "1071978597/14513879882", "13748608423/116111039056", "5923187021/174166558584", "2196642535/116111039056", "-1410679836304/4129198826429", "-640306732800/4129198826429", "510579085/14513879882", "2443132055/29027759764", "-740345175/7256939941", "-4964825683/29027759764", "2217038645/58055519528", "1049623032/7256939941", "401491531/14513879882", "-9841504/7256939941", "536532587/29027759764", "-4023830913/58055519528", "-988175583/7256939941", "-787632208/7256939941", "-126941406/7256939941", "-411099161/14513879882", "1064638528/7256939941", "-3469625712/7256939941", "699350240/7256939941", "240841556795392/1176821665532265", "795165168/7256939941", "-933595284/7256939941", "145963076/7256939941", "953103992/7256939941", "-876093660/7256939941", "-1486982448/7256939941", "651378246/7256939941", "-521497788/7256939941", "603406252/7256939941", "374684664/7256939941", "361499188/7256939941", "1554392318976/4129198826429", "638192770/7256939941", "247830408/7256939941", "-640306732800/4129198826429", "-247917449472/4129198826429", "-1820615763/58055519528", "-553387164/7256939941", "457443176/7256939941", "322706496/7256939941", "14638181632/4129198826429", "145963076/7256939941", "-3469625712/7256939941", "-933595284/7256939941", "795165168/7256939941", "457443176/7256939941", "-276693582/7256939941", "-123915204/7256939941", "-322706496/7256939941", "-247917449472/4129198826429", "-276693582/7256939941", "-1734812856/7256939941", "0", "0", "228721588/7256939941", "0", "0", "228721588/7256939941", "0", "-228721588/7256939941", "-138346791/7256939941", "0", "0", "123915204/7256939941", "0", "0", "0", "-138346791/7256939941", "0", "-466797642/7256939941", "138346791/7256939941", "0", "0", "457443176/7256939941", "0", "0", "0", "0", "0", "0", "123915204/7256939941", "-933595284/7256939941", "-138346791/7256939941", "228721588/7256939941", "0", "0", "0", "795165168/7256939941", "-933595284/7256939941", "-276693582/7256939941", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["880691851898650624/350810616949945898651", "-3008768155456/4129198826429", "-165950484617216/1176821665532265", "-1869879367488/4129198826429", "8084837869/14513879882", "653103750/7256939941", "570711882/7256939941", "1579956534/7256939941", "-5702241470808064/671965171018923315", "148045443/7256939941", "-72889401/7256939941", "-1532642163456/4129198826429", "7493941615/14513879882", "-1768451412/7256939941", "641184804/7256939941", "-17959808256/4129198826429", "-268180146/7256939941", "6457474417/14513879882", "5700796885/43541639646", "-594646494/7256939941", "29234127680/4129198826429", "-75676403712/4129198826429", "-71546592/7256939941", "6064099981/43541639646", "637489476/7256939941", "-5603496799/21770819823", "3759112151/21770819823", "810627558/7256939941", "77355720/7256939941", "-803414820/7256939941", "-428932296/7256939941", "7463332153/43541639646", "639337140/7256939941", "-769989012/7256939941", "-296044944/7256939941", "-1521898522/7256939941", "21992100/7256939941", "25867296/7256939941", "-781074996/7256939941", "-4967064281088/78454777702151", "-779487072/7256939941", "-172615872/7256939941", "-597373140/7256939941", "201248658/7256939941", "379497456/7256939941", "11085984/7256939941", "-586752075/7256939941", "390667368/7256939941", "-392429154/7256939941", "-494901147/7256939941", "593589828/7256939941", "-11588548608/4129198826429", "501738900/7256939941", "-1847664/7256939941", "-75676403712/4129198826429", "82298431488/4129198826429", "75225046/7256939941", "183701856/7256939941", "204943986/7256939941", "-195795600/7256939941", "6558207552/4129198826429", "-597373140/7256939941", "25867296/7256939941", "-172615872/7256939941", "-779487072/7256939941", "204943986/7256939941", "91850928/7256939941", "923832/7256939941", "195795600/7256939941", "82298431488/4129198826429", "91850928/7256939941", "12933648/7256939941", "0", "0", "102471993/7256939941", "0", "0", "102471993/7256939941", "0", "-102471993/7256939941", "45925464/7256939941", "0", "0", "-923832/7256939941", "0", "0", "0", "45925464/7256939941", "0", "-86307936/7256939941", "-45925464/7256939941", "0", "0", "204943986/7256939941", "0", "0", "0", "0", "0", "0", "-923832/7256939941", "-172615872/7256939941", "45925464/7256939941", "102471993/7256939941", "0", "0", "0", "-779487072/7256939941", "-172615872/7256939941", "91850928/7256939941", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "448/569", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "-1/2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "-1/6", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-132387408982008922112/22802690101746483412315", "1927352085456/4129198826429", "-12310553795584/61937982396435", "1877790395040/4129198826429", "-5260007493/29027759764", "25328134241/58055519528", "-1202906202/7256939941", "-3646169997/7256939941", "34417230403928064/223988390339641105", "9135258489/14513879882", "-1418582093/7256939941", "137019209008/4129198826429", "-8412670479/58055519528", "1384042842/7256939941", "4535389029/7256939941", "285990970816/4129198826429", "-785052867/14513879882", "-15880545301/116111039056", "-11852006527/174166558584", "-15449855269/116111039056", "826704675552/4129198826429", "935631900672/4129198826429", "-1458097517/14513879882", "7612046003/87083279292", "371662133/7256939941", "6974147353/87083279292", "-15321399187/174166558584", "2023130057/7256939941", "952564865/7256939941", "819840848/7256939941", "-1892773869/145138798820", "1170574685/174166558584", "2453525581/7256939941", "-2657300162/7256939941", "3457459807/7256939941", "-1557127213/58055519528", "4535748390/7256939941", "118328508/7256939941", "-634600968/7256939941", "-13707542460416/235364333106453", "2698629080/7256939941", "-2075262832/7256939941", "-582037330/7256939941", "-3611441695/7256939941", "418838092/7256939941", "-2022699194/7256939941", "-664353097/14513879882", "-308382816/7256939941", "-29752129/7256939941", "-611789459/14513879882", "1157134040/7256939941", "-53011171584/4129198826429", "1130852221/7256939941", "-2081863448/7256939941", "935631900672/4129198826429", "23548509824/4129198826429", "1369208721/290277597640", "52563638/7256939941", "552285201/7256939941", "-366274454/7256939941", "17673126432/4129198826429", "-582037330/7256939941", "118328508/7256939941", "-2075262832/7256939941", "2698629080/7256939941", "552285201/7256939941", "26281819/7256939941", "1040931724/7256939941", "366274454/7256939941", "23548509824/4129198826429", "26281819/7256939941", "59164254/7256939941", "0", "0", "552285201/14513879882", "0", "0", "552285201/14513879882", "0", "-552285201/14513879882", "26281819/14513879882", "0", "0", "-1040931724/7256939941", "0", "0", "0", "26281819/14513879882", "0", "-1037631416/7256939941", "-26281819/14513879882", "0", "0", "552285201/7256939941", "0", "0", "0", "0", "0", "0", "-1040931724/7256939941", "-2075262832/7256939941", "26281819/14513879882", "552285201/14513879882", "0", "0", "0", "2698629080/7256939941", "-2075262832/7256939941", "26281819/7256939941", "0"], ["41201276556109938688/5262159254249188479765", "-2067214273336/12387596479287", "984645059001344/3530464996596795", "-1202240949440/4129198826429", "1002445371/58055519528", "-1389704795/116111039056", "-5089095473/14513879882", "-8273126206/7256939941", "-12024834408251392/44797678067928221", "3615164777/14513879882", "-11663300479/29027759764", "31059941120/4129198826429", "-358393197/116111039056", "867292749/7256939941", "3325963121/14513879882", "211656473512/4129198826429", "3913222829/29027759764", "27180796435/232222078112", "6144941203/116111039056", "-44039795237/232222078112", "-433502736120/4129198826429", "-309726277952/4129198826429", "-13041263049/29027759764", "878683871/21770819823", "3734821025/14513879882", "-10102421965/58055519528", "-13480561327/116111039056", "-917016806/7256939941", "859802123/14513879882", "749605956/7256939941", "73537918147/290277597640", "587511915/116111039056", "3530392073/14513879882", "444489214/7256939941", "-441681653/14513879882", "-4819536195/29027759764", "-753414316/7256939941", "-1431002664/7256939941", "1057776070/7256939941", "179457581535232/1176821665532265", "-110890192/7256939941", "-486924347/7256939941", "931413561/7256939941", "-93448420/7256939941", "-149747199/7256939941", "-613286856/7256939941", "1691312259/14513879882", "4337858/7256939941", "633536189/7256939941", "782474875/7256939941", "-722117253/7256939941", "641089193472/4129198826429", "-1317871997/14513879882", "102214476/7256939941", "-309726277952/4129198826429", "-56610404032/4129198826429", "-7800309203/580555195280", "-126362509/7256939941", "-297877372/7256939941", "23384690/7256939941", "-9532075904/4129198826429", "931413561/7256939941", "-1431002664/7256939941", "-486924347/7256939941", "-110890192/7256939941", "-297877372/7256939941", "-126362509/14513879882", "-51107238/7256939941", "-23384690/7256939941", "-56610404032/4129198826429", "-126362509/14513879882", "-715501332/7256939941", "0", "0", "-148938686/7256939941", "0", "0", "-148938686/7256939941", "0", "148938686/7256939941", "-126362509/29027759764", "0", "0", "51107238/7256939941", "0", "0", "0", "-126362509/29027759764", "0", "-486924347/14513879882", "126362509/29027759764", "0", "0", "-297877372/7256939941", "0", "0", "0", "0", "0", "0", "51107238/7256939941", "-486924347/7256939941", "-126362509/29027759764", "-148938686/7256939941", "0", "0", "0", "-110890192/7256939941", "-486924347/7256939941", "-126362509/14513879882", "0"], ["-9215139468800950272/1754053084749729493255", "166577413584/4129198826429", "138092005648896/392273888510755", "-1384255411728/4129198826429", "-8498786833/29027759764", "-40203322205/58055519528", "-856067823/14513879882", "-2369934801/14513879882", "42145599824986112/671965171018923315", "-444136329/29027759764", "218668203/29027759764", "1323648181176/4129198826429", "6545934919/58055519528", "1326338559/7256939941", "-480888603/7256939941", "-160696702392/4129198826429", "402270219/14513879882", "-2460146797/116111039056", "-5700796885/58055519528", "-121182013/116111039056", "-428314232456/4129198826429", "56757302784/4129198826429", "-7149620053/14513879882", "149104995/7256939941", "-478117107/7256939941", "-55758909013/87083279292", "-1005099128/21770819823", "-1215941337/14513879882", "-7372973521/14513879882", "602561115/7256939941", "28204804263/145138798820", "-21977212035/58055519528", "-479502855/7256939941", "577491759/7256939941", "222033708/7256939941", "-18021917441/116111039056", "-16494075/7256939941", "-19400472/7256939941", "585806247/7256939941", "3725298210816/78454777702151", "584615304/7256939941", "129461904/7256939941", "448029855/7256939941", "-301872987/14513879882", "-284623092/7256939941", "-8314488/7256939941", "1760256225/29027759764", "-293000526/7256939941", "588643731/14513879882", "1484703441/29027759764", "-445192371/7256939941", "8691411456/4129198826429", "-376304175/7256939941", "1385748/7256939941", "56757302784/4129198826429", "-61723823616/4129198826429", "-86596593491/870832792920", "-137776392/7256939941", "-307415979/14513879882", "146846700/7256939941", "-4918655664/4129198826429", "448029855/7256939941", "-19400472/7256939941", "129461904/7256939941", "584615304/7256939941", "-307415979/14513879882", "-68888196/7256939941", "-692874/7256939941", "-146846700/7256939941", "-61723823616/4129198826429", "-68888196/7256939941", "-9700236/7256939941", "0", "0", "-307415979/29027759764", "0", "0", "-307415979/29027759764", "0", "307415979/29027759764", "-34444098/7256939941", "0", "0", "692874/7256939941", "0", "0", "0", "-34444098/7256939941", "0", "64730952/7256939941", "34444098/7256939941", "0", "0", "-307415979/14513879882", "0", "0", "0", "0", "0", "0", "692874/7256939941", "129461904/7256939941", "-34444098/7256939941", "-307415979/29027759764", "0", "0", "0", "584615304/7256939941", "129461904/7256939941", "-68888196/7256939941", "0"], ["0", "-192/569", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1/2", "0", "0", "0", "0", "0", "-1/3", "0", "0", "0", "0", "-1/6", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-58720256/241706986555", "-192/569", "26624/162165", "-384/569", "0", "1/2", "0", "0", "0", "0", "0", "0", "1/2", "0", "0", "192/569", "0", "1/4", "-1/6", "1/4", "-192/569", "0", "0", "0", "0", "0", "-1/2", "0", "0", "0", "1/5", "1/2", "0", "0", "0", "-1/2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1/10", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "64/569", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["7723667537975574528/1754053084749729493255", "-2353900386040/4129198826429", "-49042081374208/1176821665532265", "-598413005792/4129198826429", "17389382099/58055519528", "59650709259/116111039056", "1731055248/7256939941", "-1057731891/14513879882", "-96189901768024064/671965171018923315", "11522631937/29027759764", "7723835887/14513879882", "254461580968/4129198826429", "39736159681/116111039056", "-1200970128/7256939941", "-8147661483/14513879882", "-575870529040/4129198826429", "1298148833/29027759764", "85288085513/232222078112", "21365566029/116111039056", "90511578953/232222078112", "189941322432/4129198826429", "253369666368/4129198826429", "14058279241/29027759764", "4292142085/43541639646", "-8679118227/14513879882", "-31179977173/174166558584", "-22827045377/348333117168", "-4134108149/14513879882", "162576697/14513879882", "720014219/7256939941", "92089882401/290277597640", "134326821907/348333117168", "-8413389855/14513879882", "1167868923/7256939941", "-527679395/14513879882", "-44642078327/116111039056", "-2149969235/7256939941", "1860098604/7256939941", "370683807/7256939941", "-16179947556864/392273888510755", "-1290763964/7256939941", "299828919/7256939941", "868040004/7256939941", "-2168908183/14513879882", "886479281/7256939941", "797185116/7256939941", "839996183/29027759764", "711814075/7256939941", "98628569/14513879882", "1834708577/29027759764", "-1140095242/7256939941", "-833324174592/4129198826429", "-2777546681/14513879882", "-132864186/7256939941", "253369666368/4129198826429", "222815576256/4129198826429", "37701709611/580555195280", "497356197/7256939941", "-1637451439/14513879882", "-389123084/7256939941", "-26199223024/4129198826429", "868040004/7256939941", "1860098604/7256939941", "299828919/7256939941", "-1290763964/7256939941", "-1637451439/14513879882", "497356197/14513879882", "66432093/7256939941", "389123084/7256939941", "222815576256/4129198826429", "497356197/14513879882", "930049302/7256939941", "0", "0", "-1637451439/29027759764", "0", "0", "-1637451439/29027759764", "0", "1637451439/29027759764", "497356197/29027759764", "0", "0", "-66432093/7256939941", "0", "0", "0", "497356197/29027759764", "0", "299828919/14513879882", "-497356197/29027759764", "0", "0", "-1637451439/14513879882", "0", "0", "0", "0", "0", "0", "-66432093/7256939941", "299828919/7256939941", "497356197/29027759764", "-1637451439/29027759764", "0", "0", "0", "-1290763964/7256939941", "299828919/7256939941", "497356197/14513879882", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "448/569", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "-1/2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "-1/6", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-1136589838967898112/1754053084749729493255", "2766427217344/4129198826429", "7299589486592/61937982396435", "953093797632/4129198826429", "6429042013/7256939941", "4644524941/14513879882", "-1141423764/7256939941", "-3159913068/7256939941", "-31874281311961088/671965171018923315", "-296090886/7256939941", "145778802/7256939941", "-1114713079104/4129198826429", "-7730943289/14513879882", "3536902824/7256939941", "-1282369608/7256939941", "-2750745320832/4129198826429", "536360292/7256939941", "10454802037/29027759764", "8294368645/14513879882", "12014111893/29027759764", "-58468255360/4129198826429", "151352807424/4129198826429", "143093184/7256939941", "397613320/7256939941", "-1274978952/7256939941", "3950053657/21770819823", "7082750367/14513879882", "-1621255116/7256939941", "-154711440/7256939941", "1606829640/7256939941", "-17481496863/36284699705", "6844155517/43541639646", "-1278674280/7256939941", "1539978024/7256939941", "592089888/7256939941", "3043797044/7256939941", "-43984200/7256939941", "-51734592/7256939941", "1562149992/7256939941", "9934128562176/78454777702151", "1558974144/7256939941", "345231744/7256939941", "1194746280/7256939941", "-402497316/7256939941", "-758994912/7256939941", "-22171968/7256939941", "1173504150/7256939941", "-781334736/7256939941", "784858308/7256939941", "989802294/7256939941", "-1187179656/7256939941", "23177097216/4129198826429", "-1003477800/7256939941", "3695328/7256939941", "151352807424/4129198826429", "-164596862976/4129198826429", "2743437181/217708198230", "-367403712/7256939941", "-409887972/7256939941", "391591200/7256939941", "-13116415104/4129198826429", "1194746280/7256939941", "-51734592/7256939941", "345231744/7256939941", "1558974144/7256939941", "-409887972/7256939941", "-183701856/7256939941", "-1847664/7256939941", "-391591200/7256939941", "-164596862976/4129198826429", "-183701856/7256939941", "-25867296/7256939941", "0", "0", "-204943986/7256939941", "0", "0", "-204943986/7256939941", "0", "204943986/7256939941", "-91850928/7256939941", "0", "0", "1847664/7256939941", "0", "0", "0", "-91850928/7256939941", "0", "172615872/7256939941", "91850928/7256939941", "0", "0", "-409887972/7256939941", "0", "0", "0", "0", "0", "0", "1847664/7256939941", "345231744/7256939941", "-91850928/7256939941", "-204943986/7256939941", "0", "0", "0", "1558974144/7256939941", "345231744/7256939941", "-183701856/7256939941", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["6054680729692930048/1052431850849837695953", "-6809241360008/12387596479287", "-86145004221952/706092999319359", "-335555743056/4129198826429", "5083230025/58055519528", "8561629731/116111039056", "2111529836/7256939941", "15562756703/14513879882", "-98188114237997056/671965171018923315", "-17110339979/29027759764", "7626650019/14513879882", "161588451112/4129198826429", "41000168609/116111039056", "-2379937736/7256939941", "-7292748411/14513879882", "-471732695488/4129198826429", "583001777/29027759764", "18704933729/232222078112", "26769508691/348333117168", "77825787081/232222078112", "402949139312/4129198826429", "202918730560/4129198826429", "13867488329/29027759764", "-1880012248/21770819823", "-7829132259/14513879882", "11897968593/58055519528", "36621990743/348333117168", "-3053271405/14513879882", "265717657/14513879882", "184404339/7256939941", "-7091870243/58055519528", "48344301079/348333117168", "-7560940335/14513879882", "654542915/7256939941", "-922405987/14513879882", "16531696809/116111039056", "-2135307835/7256939941", "1877343468/7256939941", "-150032857/7256939941", "-32736828493824/392273888510755", "-1810422012/7256939941", "184751671/7256939941", "469791244/7256939941", "-1900576639/14513879882", "1139477585/7256939941", "804575772/7256939941", "-724676017/29027759764", "972258987/7256939941", "-424610303/14513879882", "514972185/29027759764", "-744368690/7256939941", "-841049873664/4129198826429", "-2108561481/14513879882", "-134095962/7256939941", "202918730560/4129198826429", "277681197248/4129198826429", "13417123333/348333117168", "619824101/7256939941", "-1364192791/14513879882", "-519653484/7256939941", "-21827084656/4129198826429", "469791244/7256939941", "1877343468/7256939941", "184751671/7256939941", "-1810422012/7256939941", "-1364192791/14513879882", "619824101/14513879882", "67047981/7256939941", "519653484/7256939941", "277681197248/4129198826429", "619824101/14513879882", "938671734/7256939941", "0", "0", "-1364192791/29027759764", "0", "0", "-1364192791/29027759764", "0", "1364192791/29027759764", "619824101/29027759764", "0", "0", "-67047981/7256939941", "0", "0", "0", "619824101/29027759764", "0", "184751671/14513879882", "-619824101/29027759764", "0", "0", "-1364192791/14513879882", "0", "0", "0", "0", "0", "0", "-67047981/7256939941", "184751671/7256939941", "619824101/29027759764", "-1364192791/29027759764", "0", "0", "0", "-1810422012/7256939941", "184751671/7256939941", "619824101/14513879882", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "192/569", "0", "0", "-1", "0", "0", "0", "0", "0", "0", "192/569", "-1/2", "0", "0", "0", "0", "-1/4", "-1/6", "-1/4", "0", "0", "0", "1/6", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-59347717912174526464/5262159254249188479765", "8704818789760/12387596479287", "-595407659045888/3530464996596795", "-11359056800/4129198826429", "-1452427355/14513879882", "-393819996/7256939941", "480577224/7256939941", "623410899/7256939941", "254642779601846272/671965171018923315", "-9549200429/14513879882", "-1807148013/14513879882", "-958979287328/4129198826429", "-5060471787/14513879882", "1365274036/7256939941", "2036824712/7256939941", "316635090816/4129198826429", "-1146404497/7256939941", "-1120245277/14513879882", "-2151750155/43541639646", "-198248627/7256939941", "-450806221952/4129198826429", "100501180416/4129198826429", "-212518536/7256939941", "317208904/7256939941", "2100279740/7256939941", "2240465628/7256939941", "998470703/87083279292", "2511204805/7256939941", "-556313580/7256939941", "-1000961530/7256939941", "-8567012627/36284699705", "1010784689/43541639646", "2068552226/7256939941", "-1163197880/7256939941", "657373408/7256939941", "16081994843/58055519528", "2890554826/7256939941", "-444185196/7256939941", "-972832796/7256939941", "-17491185281024/235364333106453", "1856354948/7256939941", "287788020/7256939941", "-1450985900/7256939941", "1060507461/7256939941", "-958105598/7256939941", "-190365084/7256939941", "-1426766263/14513879882", "-944041231/7256939941", "-453933467/7256939941", "-1904919367/14513879882", "1515951762/7256939941", "198994967808/4129198826429", "1755028314/7256939941", "31727514/7256939941", "100501180416/4129198826429", "-214212590592/4129198826429", "992208212/108854099115", "-478153104/7256939941", "997052433/7256939941", "479952494/7256939941", "31905677856/4129198826429", "-1450985900/7256939941", "-444185196/7256939941", "287788020/7256939941", "1856354948/7256939941", "997052433/7256939941", "-239076552/7256939941", "-15863757/7256939941", "-479952494/7256939941", "-214212590592/4129198826429", "-239076552/7256939941", "-222092598/7256939941", "0", "0", "997052433/14513879882", "0", "0", "997052433/14513879882", "0", "-997052433/14513879882", "-119538276/7256939941", "0", "0", "15863757/7256939941", "0", "0", "0", "-119538276/7256939941", "0", "143894010/7256939941", "119538276/7256939941", "0", "0", "997052433/7256939941", "0", "0", "0", "0", "0", "0", "15863757/7256939941", "287788020/7256939941", "-119538276/7256939941", "997052433/14513879882", "0", "0", "0", "1856354948/7256939941", "287788020/7256939941", "-239076552/7256939941", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-3749613223688536064/1754053084749729493255", "914341695180/4129198826429", "-123820243479296/392273888510755", "1460241812120/4129198826429", "66009322889/116111039056", "3122943735/232222078112", "-2776246891/14513879882", "-18204304737/29027759764", "166853283937779712/671965171018923315", "-9379074859/58055519528", "-7267137705/14513879882", "-456548240228/4129198826429", "-62456583569/232222078112", "1272645853/14513879882", "11487274175/29027759764", "-641331629016/4129198826429", "-7193183589/58055519528", "136358987005/464444156224", "29463298349/232222078112", "-81964575219/464444156224", "-184941746128/4129198826429", "15508319008/4129198826429", "-9298502219/58055519528", "29154753077/348333117168", "11893165791/29027759764", "54962831239/348333117168", "28932310229/232222078112", "-6085014119/29027759764", "-592723115/29027759764", "-6265222863/7256939941", "-49709297691/580555195280", "188811682003/696666234336", "11690219983/29027759764", "-1636835304/7256939941", "-17291120495/29027759764", "-3578103689/232222078112", "-8062798607/14513879882", "-710310328/7256939941", "-1332416592/7256939941", "-108154643437568/1176821665532265", "-846639003/7256939941", "272179375/14513879882", "-3545849983/14513879882", "548144857/29027759764", "-2068451860/7256939941", "-304418712/7256939941", "-12279113093/58055519528", "-3230518695/7256939941", "-6949446725/29027759764", "-14041146691/58055519528", "-369381779/7256939941", "318219026944/4129198826429", "-596510317/29027759764", "50736452/7256939941", "15508319008/4129198826429", "-197347762976/4129198826429", "133165100917/3483331171680", "-881016799/14513879882", "142253241/29027759764", "3255886921/14513879882", "1138025928/4129198826429", "-3545849983/14513879882", "-710310328/7256939941", "272179375/14513879882", "-846639003/7256939941", "142253241/29027759764", "-881016799/29027759764", "-25368226/7256939941", "-3255886921/14513879882", "-197347762976/4129198826429", "-881016799/29027759764", "-355155164/7256939941", "0", "0", "142253241/58055519528", "0", "0", "142253241/58055519528", "0", "-142253241/58055519528", "-881016799/58055519528", "0", "0", "25368226/7256939941", "0", "0", "0", "-881016799/58055519528", "0", "272179375/29027759764", "881016799/58055519528", "0", "0", "142253241/29027759764", "0", "0", "0", "0", "0", "0", "25368226/7256939941", "272179375/14513879882", "-881016799/58055519528", "142253241/58055519528", "0", "0", "0", "-846639003/7256939941", "272179375/14513879882", "-881016799/29027759764", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["3977329888381108224/1754053084749729493255", "-3008768155456/4129198826429", "-165950484617216/1176821665532265", "916785569856/4129198826429", "-6429042013/14513879882", "-6603836191/7256939941", "570711882/7256939941", "1579956534/7256939941", "-5702241470808064/671965171018923315", "148045443/7256939941", "-72889401/7256939941", "-139309694784/4129198826429", "7493941615/14513879882", "-1768451412/7256939941", "641184804/7256939941", "1375372660416/4129198826429", "-268180146/7256939941", "-8056405465/14513879882", "-8813082997/43541639646", "-594646494/7256939941", "493678283904/4129198826429", "-75676403712/4129198826429", "-71546592/7256939941", "-8449779901/43541639646", "637489476/7256939941", "-5603496799/21770819823", "-3497827790/21770819823", "810627558/7256939941", "77355720/7256939941", "-803414820/7256939941", "5112278461/36284699705", "-7188142537/14513879882", "639337140/7256939941", "-769989012/7256939941", "-296044944/7256939941", "-1521898522/7256939941", "21992100/7256939941", "25867296/7256939941", "-781074996/7256939941", "-4967064281088/78454777702151", "-779487072/7256939941", "-172615872/7256939941", "-597373140/7256939941", "201248658/7256939941", "379497456/7256939941", "11085984/7256939941", "-586752075/7256939941", "390667368/7256939941", "-392429154/7256939941", "-494901147/7256939941", "593589828/7256939941", "-11588548608/4129198826429", "501738900/7256939941", "-1847664/7256939941", "-75676403712/4129198826429", "82298431488/4129198826429", "-6128564251/108854099115", "183701856/7256939941", "204943986/7256939941", "-195795600/7256939941", "6558207552/4129198826429", "-597373140/7256939941", "25867296/7256939941", "-172615872/7256939941", "-779487072/7256939941", "204943986/7256939941", "91850928/7256939941", "923832/7256939941", "195795600/7256939941", "82298431488/4129198826429", "91850928/7256939941", "12933648/7256939941", "0", "0", "102471993/7256939941", "0", "0", "102471993/7256939941", "0", "-102471993/7256939941", "45925464/7256939941", "0", "0", "-923832/7256939941", "0", "0", "0", "45925464/7256939941", "0", "-86307936/7256939941", "-45925464/7256939941", "0", "0", "204943986/7256939941", "0", "0", "0", "0", "0", "0", "-923832/7256939941", "-172615872/7256939941", "45925464/7256939941", "102471993/7256939941", "0", "0", "0", "-779487072/7256939941", "-172615872/7256939941", "91850928/7256939941", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"]]}

==> anc/srg-gegenbauer-counting-main/results/certificates/575_112_45_16/forbidden_configurations.json <==
[
  {
    "id": 145,
    "n": 6,
    "mask": 16320,
    "root": [
      -1,
      -1,
      -1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 153,
    "n": 6,
    "mask": 22181,
    "root": [
      -1,
      1,
      -1,
      1,
      -1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 188,
    "n": 6,
    "mask": 20286,
    "root": [
      -1,
      -1,
      1,
      1,
      -1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 369,
    "n": 7,
    "mask": 16320,
    "root": [
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 377,
    "n": 7,
    "mask": 709637,
    "root": [
      -1,
      1,
      -1,
      0,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 506,
    "n": 7,
    "mask": 540608,
    "root": [
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 524,
    "n": 7,
    "mask": 81856,
    "root": [
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 541,
    "n": 7,
    "mask": 1070757,
    "root": [
      -1,
      1,
      -1,
      1,
      -1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 549,
    "n": 7,
    "mask": 54949,
    "root": [
      -1,
      1,
      -1,
      1,
      -1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 595,
    "n": 7,
    "mask": 15247,
    "root": [
      -1,
      1,
      1,
      1,
      -1,
      -1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 666,
    "n": 7,
    "mask": 54957,
    "root": [
      -1,
      1,
      -1,
      1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 669,
    "n": 7,
    "mask": 101598,
    "root": [
      -1,
      -1,
      0,
      1,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 677,
    "n": 7,
    "mask": 1461542,
    "root": [
      -1,
      -1,
      1,
      0,
      -1,
      1,
      -1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 699,
    "n": 7,
    "mask": 1102439,
    "root": [
      -1,
      0,
      1,
      -1,
      1,
      -1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 707,
    "n": 7,
    "mask": 815324,
    "root": [
      -1,
      -1,
      0,
      1,
      1,
      -1,
      -1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 719,
    "n": 7,
    "mask": 1103525,
    "root": [
      -1,
      1,
      -1,
      1,
      -1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 722,
    "n": 7,
    "mask": 608030,
    "root": [
      -1,
      -1,
      1,
      1,
      -1,
      0,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 729,
    "n": 7,
    "mask": 317093,
    "root": [
      -1,
      1,
      -1,
      1,
      -1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 779,
    "n": 7,
    "mask": 1555328,
    "root": [
      0,
      -1,
      -1,
      -1,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 785,
    "n": 7,
    "mask": 85822,
    "root": [
      -1,
      -1,
      1,
      1,
      -1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 788,
    "n": 7,
    "mask": 523136,
    "root": [
      0,
      -1,
      -1,
      -1,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 800,
    "n": 7,
    "mask": 1048064,
    "root": [
      -1,
      -1,
      -1,
      -1,
      0,
      1,
      1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 829,
    "n": 7,
    "mask": 1014793,
    "root": [
      0,
      -1,
      -1,
      -1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 841,
    "n": 7,
    "mask": 125432,
    "root": [
      -1,
      -1,
      -1,
      1,
      1,
      0,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 857,
    "n": 7,
    "mask": 1368429,
    "root": [
      -1,
      1,
      -1,
      1,
      1,
      -1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 872,
    "n": 7,
    "mask": 1013836,
    "root": [
      -1,
      0,
      1,
      1,
      1,
      -1,
      -1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 873,
    "n": 7,
    "mask": 813421,
    "root": [
      -1,
      0,
      -1,
      1,
      1,
      -1,
      -1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 875,
    "n": 7,
    "mask": 642860,
    "root": [
      -1,
      -1,
      0,
      1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 933,
    "n": 7,
    "mask": 811517,
    "root": [
      -1,
      0,
      -1,
      1,
      1,
      -1,
      -1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 947,
    "n": 7,
    "mask": 980400,
    "root": [
      -1,
      1,
      0,
      -1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 956,
    "n": 7,
    "mask": 813933,
    "root": [
      -1,
      1,
      -1,
      1,
      1,
      -1,
      -1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 974,
    "n": 7,
    "mask": 1828272,
    "root": [
      0,
      -1,
      -1,
      1,
      1,
      -1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 977,
    "n": 7,
    "mask": 1032064,
    "root": [
      -1,
      -1,
      -1,
      -1,
      0,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 984,
    "n": 7,
    "mask": 1883026,
    "root": [
      -1,
      1,
      1,
      0,
      -1,
      -1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 986,
    "n": 7,
    "mask": 1304496,
    "root": [
      0,
      -1,
      -1,
      1,
      1,
      -1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 987,
    "n": 7,
    "mask": 913188,
    "root": [
      -1,
      -1,
      1,
      -1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 999,
    "n": 7,
    "mask": 1693356,
    "root": [
      -1,
      1,
      -1,
      1,
      -1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1003,
    "n": 7,
    "mask": 777840,
    "root": [
      -1,
      -1,
      -1,
      1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 1006,
    "n": 7,
    "mask": 1779315,
    "root": [
      -1,
      1,
      1,
      -1,
      1,
      1,
      0
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 1044,
    "n": 7,
    "mask": 879100,
    "root": [
      -1,
      0,
      -1,
      1,
      1,
      -1,
      -1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1071,
    "n": 7,
    "mask": 818541,
    "root": [
      -1,
      1,
      -1,
      1,
      1,
      0,
      -1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1084,
    "n": 7,
    "mask": 1826416,
    "root": [
      0,
      -1,
      -1,
      1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1087,
    "n": 7,
    "mask": 1812083,
    "root": [
      -1,
      0,
      1,
      -1,
      1,
      1,
      -1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 1091,
    "n": 7,
    "mask": 1031904,
    "root": [
      -1,
      -1,
      0,
      -1,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1093,
    "n": 7,
    "mask": 2010852,
    "root": [
      -1,
      -1,
      1,
      -1,
      1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1101,
    "n": 7,
    "mask": 522068,
    "root": [
      -1,
      0,
      -1,
      -1,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1105,
    "n": 7,
    "mask": 1779319,
    "root": [
      -1,
      1,
      1,
      -1,
      0,
      1,
      -1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 1139,
    "n": 7,
    "mask": 2074227,
    "root": [
      -1,
      1,
      1,
      -1,
      1,
      1,
      -1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1151,
    "n": 7,
    "mask": 912747,
    "root": [
      0,
      -1,
      1,
      -1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1160,
    "n": 7,
    "mask": 2028977,
    "root": [
      -1,
      1,
      0,
      -1,
      -1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1162,
    "n": 7,
    "mask": 1556448,
    "root": [
      -1,
      -1,
      -1,
      -1,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1164,
    "n": 7,
    "mask": 1031664,
    "root": [
      -1,
      -1,
      -1,
      0,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1168,
    "n": 7,
    "mask": 2039288,
    "root": [
      -1,
      -1,
      -1,
      1,
      1,
      1,
      -1
    ],
    "numerical_Gram_negative": true
  },
  {
    "id": 1170,
    "n": 7,
    "mask": 515576,
    "root": [
      -1,
      -1,
      -1,
      0,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1202,
    "n": 7,
    "mask": 1941496,
    "root": [
      -1,
      -1,
      -1,
      1,
      1,
      1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1205,
    "n": 7,
    "mask": 2063243,
    "root": [
      -1,
      1,
      1,
      1,
      -1,
      -1,
      0
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1209,
    "n": 7,
    "mask": 516088,
    "root": [
      -1,
      -1,
      -1,
      0,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  },
  {
    "id": 1228,
    "n": 7,
    "mask": 1556427,
    "root": [
      0,
      -1,
      -1,
      -1,
      1,
      1,
      1
    ],
    "numerical_Gram_negative": false
  }
]

==> anc/srg-gegenbauer-counting-main/results/certificates/575_112_45_16/positive_semidefinite_completion_constraints.json <==
{
  "v": 575,
  "eq": [
    {
      "43": 16,
      "174": -285
    },
    {
      "90": 64,
      "471": -569
    },
    {
      "124": 64,
      "871": -569
    },
    {
      "148": 64,
      "871": -569
    },
    {
      "172": 64,
      "1104": -569
    },
    {
      "185": 64,
      "1104": -569
    },
    {
      "196": 64,
      "1207": -569
    },
    {
      "307": 1,
      "372": -1
    },
    {
      "410": 1,
      "676": -1
    },
    {
      "415": 1,
      "521": -1
    },
    {
      "415": 1,
      "679": -1
    },
    {
      "415": 1,
      "684": -1
    },
    {
      "441": 1,
      "539": -1
    },
    {
      "469": 1,
      "592": -1
    },
    {
      "521": 1,
      "684": -1
    },
    {
      "521": 1,
      "679": -1
    },
    {
      "531": 1,
      "701": -1
    },
    {
      "569": 1,
      "831": -1
    },
    {
      "577": 1,
      "851": -1
    },
    {
      "577": 1,
      "845": -1
    },
    {
      "577": 1,
      "697": -1
    },
    {
      "650": 1,
      "937": -1
    },
    {
      "650": 1,
      "815": -1
    },
    {
      "654": 1,
      "766": -1
    },
    {
      "663": 1,
      "968": -1
    },
    {
      "663": 1,
      "771": -1
    },
    {
      "663": 1,
      "853": -1
    },
    {
      "663": 1,
      "832": -1
    },
    {
      "679": 1,
      "684": -1
    },
    {
      "697": 1,
      "851": -1
    },
    {
      "697": 1,
      "845": -1
    },
    {
      "711": 1,
      "861": -1
    },
    {
      "771": 1,
      "968": -1
    },
    {
      "771": 1,
      "832": -1
    },
    {
      "771": 1,
      "853": -1
    },
    {
      "787": 1,
      "866": -1
    },
    {
      "815": 1,
      "937": -1
    },
    {
      "832": 1,
      "968": -1
    },
    {
      "832": 1,
      "853": -1
    },
    {
      "836": 1,
      "963": -1
    },
    {
      "836": 1,
      "1051": -1
    },
    {
      "845": 1,
      "851": -1
    },
    {
      "848": 1,
      "1061": -1
    },
    {
      "853": 1,
      "968": -1
    },
    {
      "864": 1,
      "993": -1
    },
    {
      "864": 1,
      "1083": -1
    },
    {
      "864": 1,
      "979": -1
    },
    {
      "864": 1,
      "938": -1
    },
    {
      "908": 1,
      "1056": -1
    },
    {
      "938": 1,
      "993": -1
    },
    {
      "938": 1,
      "979": -1
    },
    {
      "938": 1,
      "1083": -1
    },
    {
      "963": 1,
      "1051": -1
    },
    {
      "976": 1,
      "1002": -1
    },
    {
      "976": 1,
      "1136": -1
    },
    {
      "979": 1,
      "993": -1
    },
    {
      "979": 1,
      "1083": -1
    },
    {
      "988": 1,
      "1159": -1
    },
    {
      "988": 1,
      "992": -1
    },
    {
      "988": 1,
      "1066": -1
    },
    {
      "992": 1,
      "1159": -1
    },
    {
      "992": 1,
      "1066": -1
    },
    {
      "993": 1,
      "1083": -1
    },
    {
      "998": 1,
      "1088": -1
    },
    {
      "1048": 1,
      "1142": -1
    },
    {
      "1066": 1,
      "1159": -1
    },
    {
      "1072": 1,
      "1182": -1
    },
    {
      "1074": 1,
      "1133": -1
    },
    {
      "1074": 1,
      "1194": -1
    },
    {
      "1074": 1,
      "1095": -1
    },
    {
      "1095": 1,
      "1133": -1
    },
    {
      "1095": 1,
      "1194": -1
    },
    {
      "1099": 1,
      "1152": -1
    },
    {
      "1133": 1,
      "1194": -1
    },
    {
      "1156": 1,
      "1201": -1
    },
    {
      "1196": 1,
      "1223": -1
    }
  ],
  "witnesses": [
    {
      "row_index": 0,
      "type": "unique_profile_completion",
      "completed_graph": 174,
      "anchor": 43,
      "n": 5,
      "anchor_mask": 222,
      "h": [
        -1,
        -1,
        1,
        1,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 1,
      "type": "unique_profile_completion",
      "completed_graph": 471,
      "anchor": 90,
      "n": 6,
      "anchor_mask": 435,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 2,
      "type": "unique_profile_completion",
      "completed_graph": 871,
      "anchor": 124,
      "n": 6,
      "anchor_mask": 28822,
      "h": [
        0,
        -1,
        1,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 3,
      "type": "unique_profile_completion",
      "completed_graph": 871,
      "anchor": 148,
      "n": 6,
      "anchor_mask": 5741,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 4,
      "type": "unique_profile_completion",
      "completed_graph": 1104,
      "anchor": 172,
      "n": 6,
      "anchor_mask": 22317,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 5,
      "type": "unique_profile_completion",
      "completed_graph": 1104,
      "anchor": 185,
      "n": 6,
      "anchor_mask": 31155,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 6,
      "type": "unique_profile_completion",
      "completed_graph": 1207,
      "anchor": 196,
      "n": 6,
      "anchor_mask": 20383,
      "h": [
        -1,
        0,
        1,
        1,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 7,
      "type": "seven_card_bijection",
      "completed_8_mask": 56642830,
      "null": [
        1,
        1,
        -1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 372,
      "card_h": [
        -1,
        1,
        0,
        -1,
        1,
        0,
        1
      ],
      "anchor": 307,
      "n": 7,
      "anchor_mask": 19726,
      "h": [
        1,
        1,
        -1,
        0,
        1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 7,
      "type": "seven_card_bijection",
      "completed_8_mask": 56642830,
      "null": [
        1,
        1,
        -1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 372,
      "card_h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "anchor": 307,
      "n": 7,
      "anchor_mask": 19726,
      "h": [
        1,
        1,
        -1,
        0,
        1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 7,
      "type": "seven_card_bijection",
      "completed_8_mask": 56642830,
      "null": [
        1,
        1,
        -1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 372,
      "card_h": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1
      ],
      "anchor": 307,
      "n": 7,
      "anchor_mask": 19726,
      "h": [
        1,
        1,
        -1,
        0,
        1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 7,
      "type": "seven_card_bijection",
      "completed_8_mask": 56642830,
      "null": [
        1,
        1,
        -1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 372,
      "card_h": [
        1,
        1,
        -1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 307,
      "n": 7,
      "anchor_mask": 19726,
      "h": [
        1,
        1,
        -1,
        0,
        1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 7,
      "type": "seven_card_bijection",
      "completed_8_mask": 14701048,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 307,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 372,
      "n": 7,
      "anchor_mask": 20984,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 7,
      "type": "seven_card_bijection",
      "completed_8_mask": 14701048,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 307,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 372,
      "n": 7,
      "anchor_mask": 20984,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 8,
      "type": "seven_card_bijection",
      "completed_8_mask": 216142328,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 676,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 410,
      "n": 7,
      "anchor_mask": 135672,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 8,
      "type": "seven_card_bijection",
      "completed_8_mask": 216142328,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 676,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 410,
      "n": 7,
      "anchor_mask": 135672,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 8,
      "type": "seven_card_bijection",
      "completed_8_mask": 216142328,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 676,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 410,
      "n": 7,
      "anchor_mask": 135672,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 8,
      "type": "seven_card_bijection",
      "completed_8_mask": 216142328,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 676,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 410,
      "n": 7,
      "anchor_mask": 135672,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 9,
      "type": "seven_card_bijection",
      "completed_8_mask": 216044024,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 521,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 415,
      "n": 7,
      "anchor_mask": 37368,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 10,
      "type": "seven_card_bijection",
      "completed_8_mask": 216044024,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 679,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 415,
      "n": 7,
      "anchor_mask": 37368,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 9,
      "type": "seven_card_bijection",
      "completed_8_mask": 216044024,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 521,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 415,
      "n": 7,
      "anchor_mask": 37368,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 11,
      "type": "seven_card_bijection",
      "completed_8_mask": 216044024,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 684,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 415,
      "n": 7,
      "anchor_mask": 37368,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 11,
      "type": "seven_card_bijection",
      "completed_8_mask": 216044024,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 684,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 415,
      "n": 7,
      "anchor_mask": 37368,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 12,
      "type": "seven_card_bijection",
      "completed_8_mask": 82842104,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 539,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 441,
      "n": 7,
      "anchor_mask": 1053176,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 12,
      "type": "seven_card_bijection",
      "completed_8_mask": 82842104,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 539,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 441,
      "n": 7,
      "anchor_mask": 1053176,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 12,
      "type": "seven_card_bijection",
      "completed_8_mask": 82842104,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 539,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 441,
      "n": 7,
      "anchor_mask": 1053176,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 12,
      "type": "seven_card_bijection",
      "completed_8_mask": 82842104,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 539,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 441,
      "n": 7,
      "anchor_mask": 1053176,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 13,
      "type": "seven_card_bijection",
      "completed_8_mask": 121657133,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 592,
      "card_h": [
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 469,
      "n": 7,
      "anchor_mask": 22317,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 13,
      "type": "seven_card_bijection",
      "completed_8_mask": 121657133,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 592,
      "card_h": [
        1,
        1,
        -1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 469,
      "n": 7,
      "anchor_mask": 22317,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 14,
      "type": "seven_card_bijection",
      "completed_8_mask": 222565997,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 684,
      "card_h": [
        1,
        1,
        -1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 521,
      "n": 7,
      "anchor_mask": 267885,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 15,
      "type": "seven_card_bijection",
      "completed_8_mask": 222565997,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 679,
      "card_h": [
        -1,
        1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 521,
      "n": 7,
      "anchor_mask": 267885,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 9,
      "type": "seven_card_bijection",
      "completed_8_mask": 222565997,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 415,
      "card_h": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 521,
      "n": 7,
      "anchor_mask": 267885,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 14,
      "type": "seven_card_bijection",
      "completed_8_mask": 222565997,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 684,
      "card_h": [
        1,
        -1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 521,
      "n": 7,
      "anchor_mask": 267885,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 16,
      "type": "seven_card_bijection",
      "completed_8_mask": 222369389,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 701,
      "card_h": [
        -1,
        1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 531,
      "n": 7,
      "anchor_mask": 71277,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 16,
      "type": "seven_card_bijection",
      "completed_8_mask": 222369389,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 701,
      "card_h": [
        1,
        -1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 531,
      "n": 7,
      "anchor_mask": 71277,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 12,
      "type": "seven_card_bijection",
      "completed_8_mask": 88610413,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 441,
      "card_h": [
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 539,
      "n": 7,
      "anchor_mask": 530029,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 12,
      "type": "seven_card_bijection",
      "completed_8_mask": 88610413,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 441,
      "card_h": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 539,
      "n": 7,
      "anchor_mask": 530029,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 17,
      "type": "seven_card_bijection",
      "completed_8_mask": 217190904,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 831,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 569,
      "n": 7,
      "anchor_mask": 1184248,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 17,
      "type": "seven_card_bijection",
      "completed_8_mask": 217190904,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 831,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 569,
      "n": 7,
      "anchor_mask": 1184248,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 17,
      "type": "seven_card_bijection",
      "completed_8_mask": 217190904,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 831,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 569,
      "n": 7,
      "anchor_mask": 1184248,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 17,
      "type": "seven_card_bijection",
      "completed_8_mask": 217190904,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 831,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 569,
      "n": 7,
      "anchor_mask": 1184248,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 18,
      "type": "seven_card_bijection",
      "completed_8_mask": 257180013,
      "null": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 851,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 577,
      "n": 7,
      "anchor_mask": 1327469,
      "h": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 19,
      "type": "seven_card_bijection",
      "completed_8_mask": 257180013,
      "null": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 845,
      "card_h": [
        1,
        1,
        -1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 577,
      "n": 7,
      "anchor_mask": 1327469,
      "h": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 18,
      "type": "seven_card_bijection",
      "completed_8_mask": 257180013,
      "null": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 851,
      "card_h": [
        -1,
        1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 577,
      "n": 7,
      "anchor_mask": 1327469,
      "h": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 20,
      "type": "seven_card_bijection",
      "completed_8_mask": 257180013,
      "null": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 697,
      "card_h": [
        1,
        -1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 577,
      "n": 7,
      "anchor_mask": 1327469,
      "h": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 20,
      "type": "seven_card_bijection",
      "completed_8_mask": 257180013,
      "null": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 697,
      "card_h": [
        1,
        -1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 577,
      "n": 7,
      "anchor_mask": 1327469,
      "h": [
        -1,
        1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 13,
      "type": "seven_card_bijection",
      "completed_8_mask": 52459955,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 469,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 592,
      "n": 7,
      "anchor_mask": 31155,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 13,
      "type": "seven_card_bijection",
      "completed_8_mask": 52459955,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 469,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 592,
      "n": 7,
      "anchor_mask": 31155,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 13,
      "type": "seven_card_bijection",
      "completed_8_mask": 52459955,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 469,
      "card_h": [
        -1,
        1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 592,
      "n": 7,
      "anchor_mask": 31155,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 13,
      "type": "seven_card_bijection",
      "completed_8_mask": 52459955,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 469,
      "card_h": [
        -1,
        1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 592,
      "n": 7,
      "anchor_mask": 31155,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 21,
      "type": "seven_card_bijection",
      "completed_8_mask": 256923437,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 937,
      "card_h": [
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 650,
      "n": 7,
      "anchor_mask": 1070893,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 21,
      "type": "seven_card_bijection",
      "completed_8_mask": 256923437,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 937,
      "card_h": [
        1,
        1,
        -1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 650,
      "n": 7,
      "anchor_mask": 1070893,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 22,
      "type": "seven_card_bijection",
      "completed_8_mask": 256923437,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 815,
      "card_h": [
        -1,
        1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 650,
      "n": 7,
      "anchor_mask": 1070893,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 22,
      "type": "seven_card_bijection",
      "completed_8_mask": 256923437,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 815,
      "card_h": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 650,
      "n": 7,
      "anchor_mask": 1070893,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 23,
      "type": "seven_card_bijection",
      "completed_8_mask": 223042085,
      "null": [
        0,
        0,
        -1,
        1,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 766,
      "card_h": [
        0,
        0,
        1,
        1,
        -1,
        -1,
        1
      ],
      "anchor": 654,
      "n": 7,
      "anchor_mask": 743973,
      "h": [
        0,
        0,
        -1,
        1,
        -1,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 23,
      "type": "seven_card_bijection",
      "completed_8_mask": 223042085,
      "null": [
        0,
        0,
        -1,
        1,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 766,
      "card_h": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1
      ],
      "anchor": 654,
      "n": 7,
      "anchor_mask": 743973,
      "h": [
        0,
        0,
        -1,
        1,
        -1,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 24,
      "type": "seven_card_bijection",
      "completed_8_mask": 255940397,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 968,
      "card_h": [
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 663,
      "n": 7,
      "anchor_mask": 87853,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 25,
      "type": "seven_card_bijection",
      "completed_8_mask": 255940397,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 771,
      "card_h": [
        1,
        1,
        -1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 663,
      "n": 7,
      "anchor_mask": 87853,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 26,
      "type": "seven_card_bijection",
      "completed_8_mask": 255940397,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 853,
      "card_h": [
        -1,
        1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 663,
      "n": 7,
      "anchor_mask": 87853,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 27,
      "type": "seven_card_bijection",
      "completed_8_mask": 255940397,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 832,
      "card_h": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 663,
      "n": 7,
      "anchor_mask": 87853,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 27,
      "type": "seven_card_bijection",
      "completed_8_mask": 255940397,
      "null": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 832,
      "card_h": [
        1,
        -1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 663,
      "n": 7,
      "anchor_mask": 87853,
      "h": [
        -1,
        1,
        -1,
        1,
        0,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 8,
      "type": "seven_card_bijection",
      "completed_8_mask": 205690077,
      "null": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 410,
      "card_h": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "anchor": 676,
      "n": 7,
      "anchor_mask": 169181,
      "h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 8,
      "type": "seven_card_bijection",
      "completed_8_mask": 205690077,
      "null": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 410,
      "card_h": [
        1,
        1,
        0,
        0,
        -1,
        -1,
        1
      ],
      "anchor": 676,
      "n": 7,
      "anchor_mask": 169181,
      "h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 10,
      "type": "seven_card_bijection",
      "completed_8_mask": 153765479,
      "null": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 415,
      "card_h": [
        0,
        1,
        -1,
        1,
        0,
        -1,
        1
      ],
      "anchor": 679,
      "n": 7,
      "anchor_mask": 673383,
      "h": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 15,
      "type": "seven_card_bijection",
      "completed_8_mask": 153765479,
      "null": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 521,
      "card_h": [
        1,
        0,
        1,
        -1,
        0,
        1,
        -1
      ],
      "anchor": 679,
      "n": 7,
      "anchor_mask": 673383,
      "h": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 28,
      "type": "seven_card_bijection",
      "completed_8_mask": 153765479,
      "null": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 684,
      "card_h": [
        -1,
        0,
        1,
        1,
        0,
        -1,
        1
      ],
      "anchor": 679,
      "n": 7,
      "anchor_mask": 673383,
      "h": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 15,
      "type": "seven_card_bijection",
      "completed_8_mask": 153765479,
      "null": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 521,
      "card_h": [
        1,
        0,
        -1,
        1,
        0,
        1,
        -1
      ],
      "anchor": 679,
      "n": 7,
      "anchor_mask": 673383,
      "h": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 28,
      "type": "seven_card_bijection",
      "completed_8_mask": 153765479,
      "null": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 684,
      "card_h": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1
      ],
      "anchor": 679,
      "n": 7,
      "anchor_mask": 673383,
      "h": [
        1,
        0,
        -1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 14,
      "type": "seven_card_bijection",
      "completed_8_mask": 145847397,
      "null": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 521,
      "card_h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "anchor": 684,
      "n": 7,
      "anchor_mask": 1143909,
      "h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 14,
      "type": "seven_card_bijection",
      "completed_8_mask": 145847397,
      "null": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 521,
      "card_h": [
        -1,
        1,
        0,
        0,
        1,
        -1,
        1
      ],
      "anchor": 684,
      "n": 7,
      "anchor_mask": 1143909,
      "h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 11,
      "type": "seven_card_bijection",
      "completed_8_mask": 145847397,
      "null": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 415,
      "card_h": [
        1,
        -1,
        1,
        0,
        0,
        1,
        -1
      ],
      "anchor": 684,
      "n": 7,
      "anchor_mask": 1143909,
      "h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 28,
      "type": "seven_card_bijection",
      "completed_8_mask": 145847397,
      "null": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 679,
      "card_h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "anchor": 684,
      "n": 7,
      "anchor_mask": 1143909,
      "h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 29,
      "type": "seven_card_bijection",
      "completed_8_mask": 187778981,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 851,
      "card_h": [
        1,
        0,
        0,
        -1,
        1,
        -1,
        1
      ],
      "anchor": 697,
      "n": 7,
      "anchor_mask": 1132453,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 20,
      "type": "seven_card_bijection",
      "completed_8_mask": 187778981,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 577,
      "card_h": [
        -1,
        1,
        0,
        0,
        1,
        -1,
        1
      ],
      "anchor": 697,
      "n": 7,
      "anchor_mask": 1132453,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 30,
      "type": "seven_card_bijection",
      "completed_8_mask": 187778981,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 845,
      "card_h": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "anchor": 697,
      "n": 7,
      "anchor_mask": 1132453,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 29,
      "type": "seven_card_bijection",
      "completed_8_mask": 187778981,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 851,
      "card_h": [
        -1,
        1,
        0,
        0,
        -1,
        1,
        1
      ],
      "anchor": 697,
      "n": 7,
      "anchor_mask": 1132453,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 16,
      "type": "seven_card_bijection",
      "completed_8_mask": 173166373,
      "null": [
        0,
        1,
        -1,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 531,
      "card_h": [
        0,
        1,
        0,
        -1,
        1,
        -1,
        1
      ],
      "anchor": 701,
      "n": 7,
      "anchor_mask": 1199909,
      "h": [
        0,
        1,
        -1,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 16,
      "type": "seven_card_bijection",
      "completed_8_mask": 173166373,
      "null": [
        0,
        1,
        -1,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 531,
      "card_h": [
        0,
        1,
        0,
        1,
        -1,
        1,
        -1
      ],
      "anchor": 701,
      "n": 7,
      "anchor_mask": 1199909,
      "h": [
        0,
        1,
        -1,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 16,
      "type": "seven_card_bijection",
      "completed_8_mask": 173166373,
      "null": [
        0,
        1,
        -1,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 531,
      "card_h": [
        0,
        -1,
        1,
        0,
        1,
        -1,
        1
      ],
      "anchor": 701,
      "n": 7,
      "anchor_mask": 1199909,
      "h": [
        0,
        1,
        -1,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 16,
      "type": "seven_card_bijection",
      "completed_8_mask": 173166373,
      "null": [
        0,
        1,
        -1,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 531,
      "card_h": [
        0,
        1,
        -1,
        0,
        1,
        1,
        -1
      ],
      "anchor": 701,
      "n": 7,
      "anchor_mask": 1199909,
      "h": [
        0,
        1,
        -1,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 31,
      "type": "seven_card_bijection",
      "completed_8_mask": 158873189,
      "null": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 861,
      "card_h": [
        1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "anchor": 711,
      "n": 7,
      "anchor_mask": 1586789,
      "h": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 31,
      "type": "seven_card_bijection",
      "completed_8_mask": 158873189,
      "null": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 861,
      "card_h": [
        -1,
        0,
        0,
        -1,
        1,
        1,
        1
      ],
      "anchor": 711,
      "n": 7,
      "anchor_mask": 1586789,
      "h": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 23,
      "type": "seven_card_bijection",
      "completed_8_mask": 53508531,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 654,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 766,
      "n": 7,
      "anchor_mask": 1079731,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 23,
      "type": "seven_card_bijection",
      "completed_8_mask": 53508531,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 654,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 766,
      "n": 7,
      "anchor_mask": 1079731,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 23,
      "type": "seven_card_bijection",
      "completed_8_mask": 53508531,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 654,
      "card_h": [
        -1,
        1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 766,
      "n": 7,
      "anchor_mask": 1079731,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 23,
      "type": "seven_card_bijection",
      "completed_8_mask": 53508531,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 654,
      "card_h": [
        -1,
        1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 766,
      "n": 7,
      "anchor_mask": 1079731,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 32,
      "type": "seven_card_bijection",
      "completed_8_mask": 187201971,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 968,
      "card_h": [
        1,
        1,
        -1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 771,
      "n": 7,
      "anchor_mask": 555443,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 33,
      "type": "seven_card_bijection",
      "completed_8_mask": 187201971,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 832,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 771,
      "n": 7,
      "anchor_mask": 555443,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 33,
      "type": "seven_card_bijection",
      "completed_8_mask": 187201971,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 832,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 771,
      "n": 7,
      "anchor_mask": 555443,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 34,
      "type": "seven_card_bijection",
      "completed_8_mask": 187201971,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 853,
      "card_h": [
        -1,
        1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 771,
      "n": 7,
      "anchor_mask": 555443,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 25,
      "type": "seven_card_bijection",
      "completed_8_mask": 187201971,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 663,
      "card_h": [
        -1,
        1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 771,
      "n": 7,
      "anchor_mask": 555443,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 35,
      "type": "seven_card_bijection",
      "completed_8_mask": 186710451,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 866,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 787,
      "n": 7,
      "anchor_mask": 63923,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 35,
      "type": "seven_card_bijection",
      "completed_8_mask": 186710451,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 866,
      "card_h": [
        1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "anchor": 787,
      "n": 7,
      "anchor_mask": 63923,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 35,
      "type": "seven_card_bijection",
      "completed_8_mask": 186710451,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 866,
      "card_h": [
        -1,
        1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 787,
      "n": 7,
      "anchor_mask": 63923,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 35,
      "type": "seven_card_bijection",
      "completed_8_mask": 186710451,
      "null": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 866,
      "card_h": [
        -1,
        1,
        1,
        -1,
        0,
        0,
        1
      ],
      "anchor": 787,
      "n": 7,
      "anchor_mask": 63923,
      "h": [
        1,
        -1,
        -1,
        1,
        1,
        0,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 22,
      "type": "seven_card_bijection",
      "completed_8_mask": 244618855,
      "null": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 650,
      "card_h": [
        0,
        1,
        -1,
        1,
        0,
        1,
        -1
      ],
      "anchor": 815,
      "n": 7,
      "anchor_mask": 1349223,
      "h": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 22,
      "type": "seven_card_bijection",
      "completed_8_mask": 244618855,
      "null": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 650,
      "card_h": [
        1,
        0,
        1,
        -1,
        0,
        -1,
        1
      ],
      "anchor": 815,
      "n": 7,
      "anchor_mask": 1349223,
      "h": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 36,
      "type": "seven_card_bijection",
      "completed_8_mask": 244618855,
      "null": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 937,
      "card_h": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1
      ],
      "anchor": 815,
      "n": 7,
      "anchor_mask": 1349223,
      "h": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 36,
      "type": "seven_card_bijection",
      "completed_8_mask": 244618855,
      "null": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 937,
      "card_h": [
        1,
        0,
        -1,
        1,
        0,
        -1,
        1
      ],
      "anchor": 815,
      "n": 7,
      "anchor_mask": 1349223,
      "h": [
        -1,
        0,
        1,
        -1,
        1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 17,
      "type": "seven_card_bijection",
      "completed_8_mask": 119282983,
      "null": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 569,
      "card_h": [
        0,
        0,
        1,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 831,
      "n": 7,
      "anchor_mask": 1842471,
      "h": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1
      ],
      "profile": [
        0,
        0,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 17,
      "type": "seven_card_bijection",
      "completed_8_mask": 119282983,
      "null": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 569,
      "card_h": [
        0,
        0,
        1,
        -1,
        -1,
        1,
        1
      ],
      "anchor": 831,
      "n": 7,
      "anchor_mask": 1842471,
      "h": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1
      ],
      "profile": [
        0,
        0,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 33,
      "type": "seven_card_bijection",
      "completed_8_mask": 245115621,
      "null": [
        0,
        -1,
        1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 771,
      "card_h": [
        0,
        1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "anchor": 832,
      "n": 7,
      "anchor_mask": 1845989,
      "h": [
        0,
        -1,
        1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 37,
      "type": "seven_card_bijection",
      "completed_8_mask": 245115621,
      "null": [
        0,
        -1,
        1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 968,
      "card_h": [
        0,
        1,
        1,
        -1,
        -1,
        0,
        1
      ],
      "anchor": 832,
      "n": 7,
      "anchor_mask": 1845989,
      "h": [
        0,
        -1,
        1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 27,
      "type": "seven_card_bijection",
      "completed_8_mask": 245115621,
      "null": [
        0,
        -1,
        1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 663,
      "card_h": [
        0,
        1,
        -1,
        1,
        -1,
        0,
        1
      ],
      "anchor": 832,
      "n": 7,
      "anchor_mask": 1845989,
      "h": [
        0,
        -1,
        1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 38,
      "type": "seven_card_bijection",
      "completed_8_mask": 245115621,
      "null": [
        0,
        -1,
        1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 853,
      "card_h": [
        0,
        1,
        -1,
        1,
        -1,
        0,
        1
      ],
      "anchor": 832,
      "n": 7,
      "anchor_mask": 1845989,
      "h": [
        0,
        -1,
        1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 39,
      "type": "seven_card_bijection",
      "completed_8_mask": 229192557,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 963,
      "card_h": [
        1,
        -1,
        0,
        1,
        0,
        -1,
        1
      ],
      "anchor": 836,
      "n": 7,
      "anchor_mask": 602989,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 40,
      "type": "seven_card_bijection",
      "completed_8_mask": 229192557,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1051,
      "card_h": [
        1,
        1,
        0,
        -1,
        0,
        1,
        -1
      ],
      "anchor": 836,
      "n": 7,
      "anchor_mask": 602989,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 39,
      "type": "seven_card_bijection",
      "completed_8_mask": 229192557,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 963,
      "card_h": [
        1,
        -1,
        1,
        0,
        0,
        1,
        -1
      ],
      "anchor": 836,
      "n": 7,
      "anchor_mask": 602989,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 40,
      "type": "seven_card_bijection",
      "completed_8_mask": 229192557,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1051,
      "card_h": [
        -1,
        1,
        -1,
        0,
        1,
        0,
        1
      ],
      "anchor": 836,
      "n": 7,
      "anchor_mask": 602989,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        0,
        1
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 41,
      "type": "seven_card_bijection",
      "completed_8_mask": 203651747,
      "null": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 851,
      "card_h": [
        1,
        1,
        0,
        0,
        -1,
        -1,
        1
      ],
      "anchor": 845,
      "n": 7,
      "anchor_mask": 228003,
      "h": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 30,
      "type": "seven_card_bijection",
      "completed_8_mask": 203651747,
      "null": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 697,
      "card_h": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "anchor": 845,
      "n": 7,
      "anchor_mask": 228003,
      "h": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 30,
      "type": "seven_card_bijection",
      "completed_8_mask": 203651747,
      "null": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 697,
      "card_h": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "anchor": 845,
      "n": 7,
      "anchor_mask": 228003,
      "h": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 19,
      "type": "seven_card_bijection",
      "completed_8_mask": 203651747,
      "null": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 577,
      "card_h": [
        -1,
        1,
        1,
        0,
        0,
        -1,
        1
      ],
      "anchor": 845,
      "n": 7,
      "anchor_mask": 228003,
      "h": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 41,
      "type": "seven_card_bijection",
      "completed_8_mask": 203651747,
      "null": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 851,
      "card_h": [
        -1,
        1,
        1,
        0,
        0,
        -1,
        1
      ],
      "anchor": 845,
      "n": 7,
      "anchor_mask": 228003,
      "h": [
        1,
        -1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 42,
      "type": "seven_card_bijection",
      "completed_8_mask": 241852639,
      "null": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1061,
      "card_h": [
        1,
        1,
        -1,
        -1,
        1,
        1,
        -1
      ],
      "anchor": 848,
      "n": 7,
      "anchor_mask": 680159,
      "h": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 42,
      "type": "seven_card_bijection",
      "completed_8_mask": 241852639,
      "null": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1061,
      "card_h": [
        1,
        1,
        -1,
        -1,
        1,
        1,
        -1
      ],
      "anchor": 848,
      "n": 7,
      "anchor_mask": 680159,
      "h": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 42,
      "type": "seven_card_bijection",
      "completed_8_mask": 241852639,
      "null": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1061,
      "card_h": [
        -1,
        -1,
        1,
        1,
        1,
        -1,
        1
      ],
      "anchor": 848,
      "n": 7,
      "anchor_mask": 680159,
      "h": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 42,
      "type": "seven_card_bijection",
      "completed_8_mask": 241852639,
      "null": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1061,
      "card_h": [
        -1,
        -1,
        1,
        1,
        1,
        -1,
        1
      ],
      "anchor": 848,
      "n": 7,
      "anchor_mask": 680159,
      "h": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 29,
      "type": "seven_card_bijection",
      "completed_8_mask": 145847909,
      "null": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 697,
      "card_h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "anchor": 851,
      "n": 7,
      "anchor_mask": 1144421,
      "h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 29,
      "type": "seven_card_bijection",
      "completed_8_mask": 145847909,
      "null": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 697,
      "card_h": [
        -1,
        1,
        0,
        0,
        1,
        -1,
        1
      ],
      "anchor": 851,
      "n": 7,
      "anchor_mask": 1144421,
      "h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 18,
      "type": "seven_card_bijection",
      "completed_8_mask": 145847909,
      "null": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 577,
      "card_h": [
        1,
        -1,
        1,
        0,
        0,
        1,
        -1
      ],
      "anchor": 851,
      "n": 7,
      "anchor_mask": 1144421,
      "h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 41,
      "type": "seven_card_bijection",
      "completed_8_mask": 145847909,
      "null": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 845,
      "card_h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "anchor": 851,
      "n": 7,
      "anchor_mask": 1144421,
      "h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 38,
      "type": "seven_card_bijection",
      "completed_8_mask": 95964013,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 832,
      "card_h": [
        1,
        -1,
        0,
        1,
        -1,
        0,
        1
      ],
      "anchor": 853,
      "n": 7,
      "anchor_mask": 1592173,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 43,
      "type": "seven_card_bijection",
      "completed_8_mask": 95964013,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 968,
      "card_h": [
        1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "anchor": 853,
      "n": 7,
      "anchor_mask": 1592173,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 38,
      "type": "seven_card_bijection",
      "completed_8_mask": 95964013,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 832,
      "card_h": [
        -1,
        1,
        0,
        1,
        -1,
        0,
        1
      ],
      "anchor": 853,
      "n": 7,
      "anchor_mask": 1592173,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 26,
      "type": "seven_card_bijection",
      "completed_8_mask": 95964013,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 663,
      "card_h": [
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 853,
      "n": 7,
      "anchor_mask": 1592173,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 34,
      "type": "seven_card_bijection",
      "completed_8_mask": 95964013,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 771,
      "card_h": [
        -1,
        1,
        -1,
        0,
        1,
        0,
        1
      ],
      "anchor": 853,
      "n": 7,
      "anchor_mask": 1592173,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 31,
      "type": "seven_card_bijection",
      "completed_8_mask": 154679013,
      "null": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 711,
      "card_h": [
        0,
        0,
        -1,
        1,
        1,
        -1,
        1
      ],
      "anchor": 861,
      "n": 7,
      "anchor_mask": 1586917,
      "h": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 31,
      "type": "seven_card_bijection",
      "completed_8_mask": 154679013,
      "null": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 711,
      "card_h": [
        -1,
        0,
        0,
        1,
        1,
        -1,
        1
      ],
      "anchor": 861,
      "n": 7,
      "anchor_mask": 1586917,
      "h": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 31,
      "type": "seven_card_bijection",
      "completed_8_mask": 154679013,
      "null": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 711,
      "card_h": [
        1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "anchor": 861,
      "n": 7,
      "anchor_mask": 1586917,
      "h": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 31,
      "type": "seven_card_bijection",
      "completed_8_mask": 154679013,
      "null": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 711,
      "card_h": [
        1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "anchor": 861,
      "n": 7,
      "anchor_mask": 1586917,
      "h": [
        1,
        0,
        0,
        1,
        -1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 44,
      "type": "seven_card_bijection",
      "completed_8_mask": 254843385,
      "null": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 993,
      "card_h": [
        0,
        -1,
        1,
        1,
        1,
        0,
        -1
      ],
      "anchor": 864,
      "n": 7,
      "anchor_mask": 1087993,
      "h": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 45,
      "type": "seven_card_bijection",
      "completed_8_mask": 254843385,
      "null": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1083,
      "card_h": [
        0,
        -1,
        1,
        1,
        1,
        0,
        -1
      ],
      "anchor": 864,
      "n": 7,
      "anchor_mask": 1087993,
      "h": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 46,
      "type": "seven_card_bijection",
      "completed_8_mask": 254843385,
      "null": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 979,
      "card_h": [
        0,
        1,
        1,
        -1,
        -1,
        0,
        1
      ],
      "anchor": 864,
      "n": 7,
      "anchor_mask": 1087993,
      "h": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 46,
      "type": "seven_card_bijection",
      "completed_8_mask": 254843385,
      "null": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 979,
      "card_h": [
        0,
        1,
        1,
        -1,
        -1,
        0,
        1
      ],
      "anchor": 864,
      "n": 7,
      "anchor_mask": 1087993,
      "h": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 47,
      "type": "seven_card_bijection",
      "completed_8_mask": 254843385,
      "null": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 938,
      "card_h": [
        0,
        1,
        1,
        -1,
        -1,
        0,
        1
      ],
      "anchor": 864,
      "n": 7,
      "anchor_mask": 1087993,
      "h": [
        0,
        -1,
        -1,
        1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 35,
      "type": "seven_card_bijection",
      "completed_8_mask": 95505261,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 787,
      "card_h": [
        1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "anchor": 866,
      "n": 7,
      "anchor_mask": 1133421,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 35,
      "type": "seven_card_bijection",
      "completed_8_mask": 95505261,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 787,
      "card_h": [
        -1,
        1,
        -1,
        0,
        1,
        0,
        1
      ],
      "anchor": 866,
      "n": 7,
      "anchor_mask": 1133421,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 48,
      "type": "seven_card_bijection",
      "completed_8_mask": 131550239,
      "null": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1056,
      "card_h": [
        0,
        1,
        1,
        0,
        1,
        -1,
        -1
      ],
      "anchor": 908,
      "n": 7,
      "anchor_mask": 1526815,
      "h": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1
      ],
      "profile": [
        0,
        1,
        1,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 48,
      "type": "seven_card_bijection",
      "completed_8_mask": 131550239,
      "null": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1056,
      "card_h": [
        1,
        0,
        -1,
        0,
        -1,
        1,
        1
      ],
      "anchor": 908,
      "n": 7,
      "anchor_mask": 1526815,
      "h": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1
      ],
      "profile": [
        0,
        1,
        1,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 48,
      "type": "seven_card_bijection",
      "completed_8_mask": 131550239,
      "null": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1056,
      "card_h": [
        1,
        0,
        -1,
        0,
        -1,
        1,
        1
      ],
      "anchor": 908,
      "n": 7,
      "anchor_mask": 1526815,
      "h": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1
      ],
      "profile": [
        0,
        1,
        1,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 48,
      "type": "seven_card_bijection",
      "completed_8_mask": 131550239,
      "null": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1056,
      "card_h": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1
      ],
      "anchor": 908,
      "n": 7,
      "anchor_mask": 1526815,
      "h": [
        -1,
        0,
        1,
        1,
        0,
        1,
        -1
      ],
      "profile": [
        0,
        1,
        1,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 21,
      "type": "seven_card_bijection",
      "completed_8_mask": 159984479,
      "null": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 650,
      "card_h": [
        0,
        1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "anchor": 937,
      "n": 7,
      "anchor_mask": 600927,
      "h": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 36,
      "type": "seven_card_bijection",
      "completed_8_mask": 159984479,
      "null": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 815,
      "card_h": [
        0,
        1,
        -1,
        1,
        0,
        -1,
        1
      ],
      "anchor": 937,
      "n": 7,
      "anchor_mask": 600927,
      "h": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 21,
      "type": "seven_card_bijection",
      "completed_8_mask": 159984479,
      "null": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 650,
      "card_h": [
        0,
        1,
        -1,
        1,
        0,
        -1,
        1
      ],
      "anchor": 937,
      "n": 7,
      "anchor_mask": 600927,
      "h": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 36,
      "type": "seven_card_bijection",
      "completed_8_mask": 159984479,
      "null": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 815,
      "card_h": [
        0,
        -1,
        1,
        1,
        0,
        1,
        -1
      ],
      "anchor": 937,
      "n": 7,
      "anchor_mask": 600927,
      "h": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 49,
      "type": "seven_card_bijection",
      "completed_8_mask": 222614255,
      "null": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 993,
      "card_h": [
        0,
        1,
        -1,
        1,
        -1,
        0,
        1
      ],
      "anchor": 938,
      "n": 7,
      "anchor_mask": 316143,
      "h": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 50,
      "type": "seven_card_bijection",
      "completed_8_mask": 222614255,
      "null": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 979,
      "card_h": [
        0,
        1,
        1,
        -1,
        1,
        0,
        -1
      ],
      "anchor": 938,
      "n": 7,
      "anchor_mask": 316143,
      "h": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 47,
      "type": "seven_card_bijection",
      "completed_8_mask": 222614255,
      "null": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 864,
      "card_h": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1
      ],
      "anchor": 938,
      "n": 7,
      "anchor_mask": 316143,
      "h": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 50,
      "type": "seven_card_bijection",
      "completed_8_mask": 222614255,
      "null": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 979,
      "card_h": [
        0,
        1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "anchor": 938,
      "n": 7,
      "anchor_mask": 316143,
      "h": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 51,
      "type": "seven_card_bijection",
      "completed_8_mask": 222614255,
      "null": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1083,
      "card_h": [
        0,
        -1,
        1,
        -1,
        1,
        0,
        1
      ],
      "anchor": 938,
      "n": 7,
      "anchor_mask": 316143,
      "h": [
        0,
        1,
        -1,
        1,
        -1,
        1,
        0
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 52,
      "type": "seven_card_bijection",
      "completed_8_mask": 95308653,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1051,
      "card_h": [
        1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "anchor": 963,
      "n": 7,
      "anchor_mask": 936813,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 39,
      "type": "seven_card_bijection",
      "completed_8_mask": 95308653,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 836,
      "card_h": [
        -1,
        1,
        0,
        1,
        -1,
        0,
        1
      ],
      "anchor": 963,
      "n": 7,
      "anchor_mask": 936813,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 39,
      "type": "seven_card_bijection",
      "completed_8_mask": 95308653,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 836,
      "card_h": [
        1,
        -1,
        1,
        0,
        1,
        0,
        -1
      ],
      "anchor": 963,
      "n": 7,
      "anchor_mask": 936813,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 52,
      "type": "seven_card_bijection",
      "completed_8_mask": 95308653,
      "null": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1051,
      "card_h": [
        -1,
        1,
        -1,
        0,
        1,
        0,
        1
      ],
      "anchor": 963,
      "n": 7,
      "anchor_mask": 936813,
      "h": [
        1,
        -1,
        1,
        0,
        -1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 37,
      "type": "seven_card_bijection",
      "completed_8_mask": 103365051,
      "null": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 832,
      "card_h": [
        1,
        1,
        0,
        -1,
        -1,
        0,
        1
      ],
      "anchor": 968,
      "n": 7,
      "anchor_mask": 604603,
      "h": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 24,
      "type": "seven_card_bijection",
      "completed_8_mask": 103365051,
      "null": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 663,
      "card_h": [
        1,
        -1,
        0,
        1,
        1,
        0,
        -1
      ],
      "anchor": 968,
      "n": 7,
      "anchor_mask": 604603,
      "h": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 43,
      "type": "seven_card_bijection",
      "completed_8_mask": 103365051,
      "null": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 853,
      "card_h": [
        1,
        -1,
        0,
        1,
        1,
        0,
        -1
      ],
      "anchor": 968,
      "n": 7,
      "anchor_mask": 604603,
      "h": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 32,
      "type": "seven_card_bijection",
      "completed_8_mask": 103365051,
      "null": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 771,
      "card_h": [
        -1,
        1,
        1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 968,
      "n": 7,
      "anchor_mask": 604603,
      "h": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 37,
      "type": "seven_card_bijection",
      "completed_8_mask": 103365051,
      "null": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 832,
      "card_h": [
        -1,
        1,
        1,
        0,
        -1,
        0,
        1
      ],
      "anchor": 968,
      "n": 7,
      "anchor_mask": 604603,
      "h": [
        1,
        -1,
        -1,
        0,
        1,
        1,
        0
      ],
      "profile": [
        1,
        0,
        0,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 53,
      "type": "seven_card_bijection",
      "completed_8_mask": 33274760,
      "null": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1002,
      "card_h": [
        0,
        -1,
        -1,
        1,
        1,
        0,
        1
      ],
      "anchor": 976,
      "n": 7,
      "anchor_mask": 1817480,
      "h": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 53,
      "type": "seven_card_bijection",
      "completed_8_mask": 33274760,
      "null": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1002,
      "card_h": [
        0,
        -1,
        -1,
        1,
        1,
        0,
        1
      ],
      "anchor": 976,
      "n": 7,
      "anchor_mask": 1817480,
      "h": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 53,
      "type": "seven_card_bijection",
      "completed_8_mask": 33274760,
      "null": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 1002,
      "card_h": [
        0,
        1,
        1,
        1,
        -1,
        0,
        -1
      ],
      "anchor": 976,
      "n": 7,
      "anchor_mask": 1817480,
      "h": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 53,
      "type": "seven_card_bijection",
      "completed_8_mask": 33274760,
      "null": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1002,
      "card_h": [
        0,
        1,
        1,
        1,
        -1,
        0,
        -1
      ],
      "anchor": 976,
      "n": 7,
      "anchor_mask": 1817480,
      "h": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 117160840,
      "null": [
        1,
        0,
        0,
        -1,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1136,
      "card_h": [
        0,
        0,
        1,
        -1,
        -1,
        1,
        1
      ],
      "anchor": 976,
      "n": 7,
      "anchor_mask": 1817480,
      "h": [
        1,
        0,
        0,
        -1,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 117160840,
      "null": [
        1,
        0,
        0,
        -1,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1136,
      "card_h": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 976,
      "n": 7,
      "anchor_mask": 1817480,
      "h": [
        1,
        0,
        0,
        -1,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        0,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 55,
      "type": "seven_card_bijection",
      "completed_8_mask": 187787181,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 993,
      "card_h": [
        1,
        0,
        0,
        -1,
        1,
        -1,
        1
      ],
      "anchor": 979,
      "n": 7,
      "anchor_mask": 1140653,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 50,
      "type": "seven_card_bijection",
      "completed_8_mask": 187787181,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 938,
      "card_h": [
        1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "anchor": 979,
      "n": 7,
      "anchor_mask": 1140653,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 46,
      "type": "seven_card_bijection",
      "completed_8_mask": 187787181,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 864,
      "card_h": [
        -1,
        1,
        0,
        0,
        1,
        -1,
        1
      ],
      "anchor": 979,
      "n": 7,
      "anchor_mask": 1140653,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 56,
      "type": "seven_card_bijection",
      "completed_8_mask": 187787181,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1083,
      "card_h": [
        -1,
        1,
        0,
        0,
        -1,
        1,
        1
      ],
      "anchor": 979,
      "n": 7,
      "anchor_mask": 1140653,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        -1,
        1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 57,
      "type": "seven_card_bijection",
      "completed_8_mask": 65927528,
      "null": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1159,
      "card_h": [
        0,
        0,
        -1,
        -1,
        1,
        1,
        1
      ],
      "anchor": 988,
      "n": 7,
      "anchor_mask": 915816,
      "h": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 58,
      "type": "seven_card_bijection",
      "completed_8_mask": 65927528,
      "null": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 992,
      "card_h": [
        0,
        -1,
        0,
        -1,
        1,
        1,
        1
      ],
      "anchor": 988,
      "n": 7,
      "anchor_mask": 915816,
      "h": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 58,
      "type": "seven_card_bijection",
      "completed_8_mask": 65927528,
      "null": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 992,
      "card_h": [
        0,
        -1,
        0,
        -1,
        1,
        1,
        1
      ],
      "anchor": 988,
      "n": 7,
      "anchor_mask": 915816,
      "h": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 59,
      "type": "seven_card_bijection",
      "completed_8_mask": 65927528,
      "null": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1066,
      "card_h": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 988,
      "n": 7,
      "anchor_mask": 915816,
      "h": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 59,
      "type": "seven_card_bijection",
      "completed_8_mask": 65927528,
      "null": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1066,
      "card_h": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 988,
      "n": 7,
      "anchor_mask": 915816,
      "h": [
        0,
        1,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 60,
      "type": "seven_card_bijection",
      "completed_8_mask": 125672816,
      "null": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1159,
      "card_h": [
        0,
        0,
        1,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 992,
      "n": 7,
      "anchor_mask": 1940848,
      "h": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 61,
      "type": "seven_card_bijection",
      "completed_8_mask": 125672816,
      "null": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1066,
      "card_h": [
        0,
        0,
        1,
        -1,
        -1,
        1,
        1
      ],
      "anchor": 992,
      "n": 7,
      "anchor_mask": 1940848,
      "h": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 61,
      "type": "seven_card_bijection",
      "completed_8_mask": 125672816,
      "null": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 1066,
      "card_h": [
        0,
        0,
        1,
        -1,
        -1,
        1,
        1
      ],
      "anchor": 992,
      "n": 7,
      "anchor_mask": 1940848,
      "h": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 58,
      "type": "seven_card_bijection",
      "completed_8_mask": 125672816,
      "null": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 988,
      "card_h": [
        0,
        0,
        1,
        -1,
        -1,
        1,
        1
      ],
      "anchor": 992,
      "n": 7,
      "anchor_mask": 1940848,
      "h": [
        0,
        0,
        -1,
        1,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 55,
      "type": "seven_card_bijection",
      "completed_8_mask": 181705720,
      "null": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 979,
      "card_h": [
        0,
        -1,
        1,
        0,
        1,
        -1,
        1
      ],
      "anchor": 993,
      "n": 7,
      "anchor_mask": 1350648,
      "h": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 55,
      "type": "seven_card_bijection",
      "completed_8_mask": 181705720,
      "null": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 979,
      "card_h": [
        0,
        -1,
        1,
        0,
        1,
        -1,
        1
      ],
      "anchor": 993,
      "n": 7,
      "anchor_mask": 1350648,
      "h": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 44,
      "type": "seven_card_bijection",
      "completed_8_mask": 181705720,
      "null": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 864,
      "card_h": [
        0,
        1,
        1,
        0,
        -1,
        1,
        -1
      ],
      "anchor": 993,
      "n": 7,
      "anchor_mask": 1350648,
      "h": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 62,
      "type": "seven_card_bijection",
      "completed_8_mask": 181705720,
      "null": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1083,
      "card_h": [
        0,
        1,
        1,
        -1,
        0,
        1,
        -1
      ],
      "anchor": 993,
      "n": 7,
      "anchor_mask": 1350648,
      "h": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 49,
      "type": "seven_card_bijection",
      "completed_8_mask": 181705720,
      "null": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 938,
      "card_h": [
        0,
        -1,
        -1,
        1,
        0,
        1,
        1
      ],
      "anchor": 993,
      "n": 7,
      "anchor_mask": 1350648,
      "h": [
        0,
        1,
        1,
        -1,
        0,
        -1,
        1
      ],
      "profile": [
        0,
        1,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 63,
      "type": "seven_card_bijection",
      "completed_8_mask": 65793804,
      "null": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1088,
      "card_h": [
        -1,
        0,
        0,
        -1,
        1,
        1,
        1
      ],
      "anchor": 998,
      "n": 7,
      "anchor_mask": 782092,
      "h": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 63,
      "type": "seven_card_bijection",
      "completed_8_mask": 65793804,
      "null": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1088,
      "card_h": [
        -1,
        0,
        0,
        -1,
        1,
        1,
        1
      ],
      "anchor": 998,
      "n": 7,
      "anchor_mask": 782092,
      "h": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 63,
      "type": "seven_card_bijection",
      "completed_8_mask": 65793804,
      "null": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1088,
      "card_h": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1
      ],
      "anchor": 998,
      "n": 7,
      "anchor_mask": 782092,
      "h": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 63,
      "type": "seven_card_bijection",
      "completed_8_mask": 65793804,
      "null": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1088,
      "card_h": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1
      ],
      "anchor": 998,
      "n": 7,
      "anchor_mask": 782092,
      "h": [
        1,
        1,
        0,
        0,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 53,
      "type": "seven_card_bijection",
      "completed_8_mask": 223244525,
      "null": [
        0,
        1,
        -1,
        0,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        0,
        1,
        0,
        1,
        -1,
        -1,
        1
      ],
      "anchor": 1002,
      "n": 7,
      "anchor_mask": 946413,
      "h": [
        0,
        1,
        -1,
        0,
        -1,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 53,
      "type": "seven_card_bijection",
      "completed_8_mask": 223244525,
      "null": [
        0,
        1,
        -1,
        0,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        0,
        1,
        -1,
        0,
        1,
        1,
        -1
      ],
      "anchor": 1002,
      "n": 7,
      "anchor_mask": 946413,
      "h": [
        0,
        1,
        -1,
        0,
        -1,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 53,
      "type": "seven_card_bijection",
      "completed_8_mask": 212758765,
      "null": [
        1,
        0,
        0,
        -1,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        0,
        0,
        1,
        1,
        -1,
        -1,
        1
      ],
      "anchor": 1002,
      "n": 7,
      "anchor_mask": 946413,
      "h": [
        1,
        0,
        0,
        -1,
        -1,
        1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 53,
      "type": "seven_card_bijection",
      "completed_8_mask": 212758765,
      "null": [
        1,
        0,
        0,
        -1,
        -1,
        1,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        1,
        0,
        0,
        -1,
        1,
        1,
        -1
      ],
      "anchor": 1002,
      "n": 7,
      "anchor_mask": 946413,
      "h": [
        1,
        0,
        0,
        -1,
        -1,
        1,
        1
      ],
      "profile": [
        1,
        0,
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 64,
      "type": "seven_card_bijection",
      "completed_8_mask": 241284959,
      "null": [
        0,
        1,
        -1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1142,
      "card_h": [
        0,
        1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "anchor": 1048,
      "n": 7,
      "anchor_mask": 112479,
      "h": [
        0,
        1,
        -1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 64,
      "type": "seven_card_bijection",
      "completed_8_mask": 241284959,
      "null": [
        0,
        1,
        -1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1142,
      "card_h": [
        0,
        1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "anchor": 1048,
      "n": 7,
      "anchor_mask": 112479,
      "h": [
        0,
        1,
        -1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 64,
      "type": "seven_card_bijection",
      "completed_8_mask": 241284959,
      "null": [
        0,
        1,
        -1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 1142,
      "card_h": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1
      ],
      "anchor": 1048,
      "n": 7,
      "anchor_mask": 112479,
      "h": [
        0,
        1,
        -1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 64,
      "type": "seven_card_bijection",
      "completed_8_mask": 241284959,
      "null": [
        0,
        1,
        -1,
        -1,
        1,
        1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1142,
      "card_h": [
        0,
        -1,
        1,
        1,
        -1,
        0,
        1
      ],
      "anchor": 1048,
      "n": 7,
      "anchor_mask": 112479,
      "h": [
        0,
        1,
        -1,
        -1,
        1,
        1,
        0
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 52,
      "type": "seven_card_bijection",
      "completed_8_mask": 24640224,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 963,
      "card_h": [
        -1,
        0,
        -1,
        1,
        0,
        1,
        1
      ],
      "anchor": 1051,
      "n": 7,
      "anchor_mask": 1571552,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 40,
      "type": "seven_card_bijection",
      "completed_8_mask": 24640224,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 836,
      "card_h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "anchor": 1051,
      "n": 7,
      "anchor_mask": 1571552,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 52,
      "type": "seven_card_bijection",
      "completed_8_mask": 24640224,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 963,
      "card_h": [
        1,
        1,
        0,
        1,
        0,
        -1,
        -1
      ],
      "anchor": 1051,
      "n": 7,
      "anchor_mask": 1571552,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 40,
      "type": "seven_card_bijection",
      "completed_8_mask": 24640224,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 836,
      "card_h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "anchor": 1051,
      "n": 7,
      "anchor_mask": 1571552,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 48,
      "type": "seven_card_bijection",
      "completed_8_mask": 176049912,
      "null": [
        1,
        1,
        0,
        -1,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 908,
      "card_h": [
        1,
        1,
        0,
        0,
        -1,
        1,
        -1
      ],
      "anchor": 1056,
      "n": 7,
      "anchor_mask": 1986296,
      "h": [
        1,
        1,
        0,
        -1,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 48,
      "type": "seven_card_bijection",
      "completed_8_mask": 176049912,
      "null": [
        1,
        1,
        0,
        -1,
        0,
        -1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 908,
      "card_h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "anchor": 1056,
      "n": 7,
      "anchor_mask": 1986296,
      "h": [
        1,
        1,
        0,
        -1,
        0,
        -1,
        1
      ],
      "profile": [
        1,
        1,
        0,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 42,
      "type": "seven_card_bijection",
      "completed_8_mask": 54390564,
      "null": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 848,
      "card_h": [
        -1,
        -1,
        1,
        -1,
        1,
        1,
        1
      ],
      "anchor": 1061,
      "n": 7,
      "anchor_mask": 1961764,
      "h": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 42,
      "type": "seven_card_bijection",
      "completed_8_mask": 54390564,
      "null": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 848,
      "card_h": [
        -1,
        -1,
        1,
        -1,
        1,
        1,
        1
      ],
      "anchor": 1061,
      "n": 7,
      "anchor_mask": 1961764,
      "h": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 42,
      "type": "seven_card_bijection",
      "completed_8_mask": 54390564,
      "null": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 848,
      "card_h": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 1061,
      "n": 7,
      "anchor_mask": 1961764,
      "h": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 42,
      "type": "seven_card_bijection",
      "completed_8_mask": 54390564,
      "null": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 848,
      "card_h": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 1061,
      "n": 7,
      "anchor_mask": 1961764,
      "h": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 65,
      "type": "seven_card_bijection",
      "completed_8_mask": 57669040,
      "null": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1159,
      "card_h": [
        0,
        0,
        -1,
        -1,
        1,
        1,
        1
      ],
      "anchor": 1066,
      "n": 7,
      "anchor_mask": 1045936,
      "h": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 61,
      "type": "seven_card_bijection",
      "completed_8_mask": 57669040,
      "null": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 992,
      "card_h": [
        -1,
        0,
        0,
        -1,
        1,
        1,
        1
      ],
      "anchor": 1066,
      "n": 7,
      "anchor_mask": 1045936,
      "h": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 61,
      "type": "seven_card_bijection",
      "completed_8_mask": 57669040,
      "null": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 992,
      "card_h": [
        -1,
        0,
        0,
        -1,
        1,
        1,
        1
      ],
      "anchor": 1066,
      "n": 7,
      "anchor_mask": 1045936,
      "h": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 59,
      "type": "seven_card_bijection",
      "completed_8_mask": 57669040,
      "null": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 988,
      "card_h": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 1066,
      "n": 7,
      "anchor_mask": 1045936,
      "h": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 66,
      "type": "seven_card_bijection",
      "completed_8_mask": 129940385,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1182,
      "card_h": [
        1,
        0,
        0,
        -1,
        -1,
        1,
        1
      ],
      "anchor": 1072,
      "n": 7,
      "anchor_mask": 2014113,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        0,
        1,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 66,
      "type": "seven_card_bijection",
      "completed_8_mask": 129940385,
      "null": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1182,
      "card_h": [
        1,
        0,
        0,
        1,
        1,
        -1,
        -1
      ],
      "anchor": 1072,
      "n": 7,
      "anchor_mask": 2014113,
      "h": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "profile": [
        1,
        0,
        1,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 67,
      "type": "seven_card_bijection",
      "completed_8_mask": 256833125,
      "null": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1133,
      "card_h": [
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "anchor": 1074,
      "n": 7,
      "anchor_mask": 980581,
      "h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 68,
      "type": "seven_card_bijection",
      "completed_8_mask": 256833125,
      "null": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1194,
      "card_h": [
        1,
        1,
        0,
        0,
        -1,
        -1,
        1
      ],
      "anchor": 1074,
      "n": 7,
      "anchor_mask": 980581,
      "h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 67,
      "type": "seven_card_bijection",
      "completed_8_mask": 256833125,
      "null": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1133,
      "card_h": [
        -1,
        1,
        0,
        0,
        1,
        1,
        -1
      ],
      "anchor": 1074,
      "n": 7,
      "anchor_mask": 980581,
      "h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 69,
      "type": "seven_card_bijection",
      "completed_8_mask": 256833125,
      "null": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1095,
      "card_h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "anchor": 1074,
      "n": 7,
      "anchor_mask": 980581,
      "h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 69,
      "type": "seven_card_bijection",
      "completed_8_mask": 256833125,
      "null": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1095,
      "card_h": [
        1,
        -1,
        1,
        0,
        0,
        -1,
        1
      ],
      "anchor": 1074,
      "n": 7,
      "anchor_mask": 980581,
      "h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        1,
        0,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 56,
      "type": "seven_card_bijection",
      "completed_8_mask": 24633056,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 979,
      "card_h": [
        -1,
        0,
        -1,
        1,
        0,
        1,
        1
      ],
      "anchor": 1083,
      "n": 7,
      "anchor_mask": 1564384,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 56,
      "type": "seven_card_bijection",
      "completed_8_mask": 24633056,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 979,
      "card_h": [
        -1,
        0,
        -1,
        1,
        0,
        1,
        1
      ],
      "anchor": 1083,
      "n": 7,
      "anchor_mask": 1564384,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 51,
      "type": "seven_card_bijection",
      "completed_8_mask": 24633056,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 938,
      "card_h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "anchor": 1083,
      "n": 7,
      "anchor_mask": 1564384,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 62,
      "type": "seven_card_bijection",
      "completed_8_mask": 24633056,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 993,
      "card_h": [
        1,
        1,
        0,
        1,
        0,
        -1,
        -1
      ],
      "anchor": 1083,
      "n": 7,
      "anchor_mask": 1564384,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 45,
      "type": "seven_card_bijection",
      "completed_8_mask": 24633056,
      "null": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 864,
      "card_h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "anchor": 1083,
      "n": 7,
      "anchor_mask": 1564384,
      "h": [
        1,
        1,
        0,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 63,
      "type": "seven_card_bijection",
      "completed_8_mask": 32501348,
      "null": [
        1,
        1,
        0,
        1,
        0,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 998,
      "card_h": [
        -1,
        -1,
        0,
        0,
        1,
        1,
        1
      ],
      "anchor": 1088,
      "n": 7,
      "anchor_mask": 1044068,
      "h": [
        1,
        1,
        0,
        1,
        0,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 63,
      "type": "seven_card_bijection",
      "completed_8_mask": 32501348,
      "null": [
        1,
        1,
        0,
        1,
        0,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 998,
      "card_h": [
        1,
        1,
        0,
        1,
        0,
        -1,
        -1
      ],
      "anchor": 1088,
      "n": 7,
      "anchor_mask": 1044068,
      "h": [
        1,
        1,
        0,
        1,
        0,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 70,
      "type": "seven_card_bijection",
      "completed_8_mask": 125691558,
      "null": [
        1,
        1,
        -1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1133,
      "card_h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "anchor": 1095,
      "n": 7,
      "anchor_mask": 1959590,
      "h": [
        1,
        1,
        -1,
        1,
        0,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 70,
      "type": "seven_card_bijection",
      "completed_8_mask": 125691558,
      "null": [
        1,
        1,
        -1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1133,
      "card_h": [
        -1,
        1,
        -1,
        0,
        0,
        1,
        1
      ],
      "anchor": 1095,
      "n": 7,
      "anchor_mask": 1959590,
      "h": [
        1,
        1,
        -1,
        1,
        0,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 71,
      "type": "seven_card_bijection",
      "completed_8_mask": 125691558,
      "null": [
        1,
        1,
        -1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1194,
      "card_h": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "anchor": 1095,
      "n": 7,
      "anchor_mask": 1959590,
      "h": [
        1,
        1,
        -1,
        1,
        0,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 69,
      "type": "seven_card_bijection",
      "completed_8_mask": 125691558,
      "null": [
        1,
        1,
        -1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1074,
      "card_h": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1
      ],
      "anchor": 1095,
      "n": 7,
      "anchor_mask": 1959590,
      "h": [
        1,
        1,
        -1,
        1,
        0,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        0,
        1,
        1,
        1,
        0
      ]
    },
    {
      "row_index": 72,
      "type": "seven_card_bijection",
      "completed_8_mask": 260951726,
      "null": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1152,
      "card_h": [
        -1,
        1,
        0,
        0,
        1,
        1,
        -1
      ],
      "anchor": 1099,
      "n": 7,
      "anchor_mask": 904878,
      "h": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 72,
      "type": "seven_card_bijection",
      "completed_8_mask": 260951726,
      "null": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1152,
      "card_h": [
        -1,
        1,
        0,
        0,
        1,
        1,
        -1
      ],
      "anchor": 1099,
      "n": 7,
      "anchor_mask": 904878,
      "h": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 72,
      "type": "seven_card_bijection",
      "completed_8_mask": 260951726,
      "null": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1152,
      "card_h": [
        1,
        1,
        0,
        0,
        -1,
        -1,
        1
      ],
      "anchor": 1099,
      "n": 7,
      "anchor_mask": 904878,
      "h": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 72,
      "type": "seven_card_bijection",
      "completed_8_mask": 260951726,
      "null": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1152,
      "card_h": [
        1,
        1,
        -1,
        0,
        0,
        -1,
        1
      ],
      "anchor": 1099,
      "n": 7,
      "anchor_mask": 904878,
      "h": [
        -1,
        -1,
        1,
        0,
        0,
        1,
        1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        1,
        1,
        1
      ]
    },
    {
      "row_index": 73,
      "type": "seven_card_bijection",
      "completed_8_mask": 33028592,
      "null": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1194,
      "card_h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "anchor": 1133,
      "n": 7,
      "anchor_mask": 1571312,
      "h": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 70,
      "type": "seven_card_bijection",
      "completed_8_mask": 33028592,
      "null": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1095,
      "card_h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "anchor": 1133,
      "n": 7,
      "anchor_mask": 1571312,
      "h": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 70,
      "type": "seven_card_bijection",
      "completed_8_mask": 33028592,
      "null": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1095,
      "card_h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "anchor": 1133,
      "n": 7,
      "anchor_mask": 1571312,
      "h": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 67,
      "type": "seven_card_bijection",
      "completed_8_mask": 33028592,
      "null": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1074,
      "card_h": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1
      ],
      "anchor": 1133,
      "n": 7,
      "anchor_mask": 1571312,
      "h": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 218226430,
      "null": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        -1,
        0,
        1,
        0,
        1,
        1,
        -1
      ],
      "anchor": 1136,
      "n": 7,
      "anchor_mask": 122622,
      "h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "profile": [
        0,
        0,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 218226430,
      "null": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        -1,
        0,
        1,
        0,
        1,
        1,
        -1
      ],
      "anchor": 1136,
      "n": 7,
      "anchor_mask": 122622,
      "h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "profile": [
        0,
        0,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 218226430,
      "null": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        1,
        1,
        0,
        0,
        -1,
        -1,
        1
      ],
      "anchor": 1136,
      "n": 7,
      "anchor_mask": 122622,
      "h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "profile": [
        0,
        0,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 218226430,
      "null": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        1,
        1,
        0,
        -1,
        0,
        -1,
        1
      ],
      "anchor": 1136,
      "n": 7,
      "anchor_mask": 122622,
      "h": [
        -1,
        -1,
        0,
        1,
        0,
        1,
        1
      ],
      "profile": [
        0,
        0,
        0,
        1,
        0,
        1,
        1
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 176283390,
      "null": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        -1,
        1,
        0,
        1,
        0,
        1,
        -1
      ],
      "anchor": 1136,
      "n": 7,
      "anchor_mask": 122622,
      "h": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 176283390,
      "null": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        -1,
        1,
        0,
        1,
        0,
        1,
        -1
      ],
      "anchor": 1136,
      "n": 7,
      "anchor_mask": 122622,
      "h": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 176283390,
      "null": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        1,
        1,
        0,
        -1,
        0,
        -1,
        1
      ],
      "anchor": 1136,
      "n": 7,
      "anchor_mask": 122622,
      "h": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 54,
      "type": "seven_card_bijection",
      "completed_8_mask": 176283390,
      "null": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 976,
      "card_h": [
        1,
        1,
        -1,
        0,
        0,
        -1,
        1
      ],
      "anchor": 1136,
      "n": 7,
      "anchor_mask": 122622,
      "h": [
        -1,
        -1,
        1,
        0,
        1,
        0,
        1
      ],
      "profile": [
        0,
        0,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "row_index": 64,
      "type": "seven_card_bijection",
      "completed_8_mask": 165657544,
      "null": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1048,
      "card_h": [
        0,
        -1,
        -1,
        1,
        1,
        0,
        1
      ],
      "anchor": 1142,
      "n": 7,
      "anchor_mask": 2079688,
      "h": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0
      ],
      "profile": [
        0,
        1,
        1,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 64,
      "type": "seven_card_bijection",
      "completed_8_mask": 165657544,
      "null": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 1048,
      "card_h": [
        0,
        1,
        1,
        1,
        -1,
        0,
        -1
      ],
      "anchor": 1142,
      "n": 7,
      "anchor_mask": 2079688,
      "h": [
        0,
        1,
        1,
        1,
        -1,
        -1,
        0
      ],
      "profile": [
        0,
        1,
        1,
        1,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 72,
      "type": "seven_card_bijection",
      "completed_8_mask": 150337016,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1099,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1152,
      "n": 7,
      "anchor_mask": 1439224,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 72,
      "type": "seven_card_bijection",
      "completed_8_mask": 150337016,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1099,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 1152,
      "n": 7,
      "anchor_mask": 1439224,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 74,
      "type": "seven_card_bijection",
      "completed_8_mask": 100136788,
      "null": [
        1,
        0,
        1,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1201,
      "card_h": [
        0,
        -1,
        -1,
        1,
        0,
        1,
        1
      ],
      "anchor": 1156,
      "n": 7,
      "anchor_mask": 1570644,
      "h": [
        1,
        0,
        1,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 74,
      "type": "seven_card_bijection",
      "completed_8_mask": 100136788,
      "null": [
        1,
        0,
        1,
        1,
        -1,
        0,
        -1,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 1201,
      "card_h": [
        1,
        0,
        1,
        1,
        0,
        -1,
        -1
      ],
      "anchor": 1156,
      "n": 7,
      "anchor_mask": 1570644,
      "h": [
        1,
        0,
        1,
        1,
        -1,
        0,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "row_index": 57,
      "type": "seven_card_bijection",
      "completed_8_mask": 15595000,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 988,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1159,
      "n": 7,
      "anchor_mask": 914936,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 65,
      "type": "seven_card_bijection",
      "completed_8_mask": 15595000,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1066,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1159,
      "n": 7,
      "anchor_mask": 914936,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 65,
      "type": "seven_card_bijection",
      "completed_8_mask": 15595000,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1066,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1159,
      "n": 7,
      "anchor_mask": 914936,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 60,
      "type": "seven_card_bijection",
      "completed_8_mask": 15595000,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 992,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 1159,
      "n": 7,
      "anchor_mask": 914936,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 60,
      "type": "seven_card_bijection",
      "completed_8_mask": 15595000,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 992,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 1159,
      "n": 7,
      "anchor_mask": 914936,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 66,
      "type": "seven_card_bijection",
      "completed_8_mask": 16641528,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1072,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1182,
      "n": 7,
      "anchor_mask": 1961464,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 66,
      "type": "seven_card_bijection",
      "completed_8_mask": 16641528,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1072,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1182,
      "n": 7,
      "anchor_mask": 1961464,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 66,
      "type": "seven_card_bijection",
      "completed_8_mask": 16641528,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1072,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 1182,
      "n": 7,
      "anchor_mask": 1961464,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 66,
      "type": "seven_card_bijection",
      "completed_8_mask": 16641528,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 1072,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 1182,
      "n": 7,
      "anchor_mask": 1961464,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 68,
      "type": "seven_card_bijection",
      "completed_8_mask": 16643576,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1074,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1194,
      "n": 7,
      "anchor_mask": 1963512,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 73,
      "type": "seven_card_bijection",
      "completed_8_mask": 16643576,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1133,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1194,
      "n": 7,
      "anchor_mask": 1963512,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 73,
      "type": "seven_card_bijection",
      "completed_8_mask": 16643576,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1133,
      "card_h": [
        -1,
        -1,
        1,
        1,
        0,
        0,
        1
      ],
      "anchor": 1194,
      "n": 7,
      "anchor_mask": 1963512,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 71,
      "type": "seven_card_bijection",
      "completed_8_mask": 16643576,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 3,
      "card_vertices": [
        0,
        1,
        2,
        4,
        5,
        6,
        7
      ],
      "card": 1095,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 1194,
      "n": 7,
      "anchor_mask": 1963512,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 71,
      "type": "seven_card_bijection",
      "completed_8_mask": 16643576,
      "null": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 1095,
      "card_h": [
        1,
        1,
        1,
        -1,
        0,
        0,
        -1
      ],
      "anchor": 1194,
      "n": 7,
      "anchor_mask": 1963512,
      "h": [
        1,
        1,
        1,
        -1,
        -1,
        0,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "row_index": 75,
      "type": "seven_card_bijection",
      "completed_8_mask": 66043723,
      "null": [
        0,
        1,
        1,
        1,
        0,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1223,
      "card_h": [
        0,
        -1,
        -1,
        0,
        1,
        1,
        1
      ],
      "anchor": 1196,
      "n": 7,
      "anchor_mask": 1032011,
      "h": [
        0,
        1,
        1,
        1,
        0,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 75,
      "type": "seven_card_bijection",
      "completed_8_mask": 66043723,
      "null": [
        0,
        1,
        1,
        1,
        0,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1223,
      "card_h": [
        0,
        1,
        1,
        1,
        0,
        -1,
        -1
      ],
      "anchor": 1196,
      "n": 7,
      "anchor_mask": 1032011,
      "h": [
        0,
        1,
        1,
        1,
        0,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 74,
      "type": "seven_card_bijection",
      "completed_8_mask": 49282544,
      "null": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1156,
      "card_h": [
        -1,
        -1,
        0,
        0,
        1,
        1,
        1
      ],
      "anchor": 1201,
      "n": 7,
      "anchor_mask": 1048048,
      "h": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        0,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 74,
      "type": "seven_card_bijection",
      "completed_8_mask": 49282544,
      "null": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 2,
      "card_vertices": [
        0,
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1156,
      "card_h": [
        -1,
        -1,
        0,
        0,
        1,
        1,
        1
      ],
      "anchor": 1201,
      "n": 7,
      "anchor_mask": 1048048,
      "h": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        0,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 74,
      "type": "seven_card_bijection",
      "completed_8_mask": 49282544,
      "null": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1156,
      "card_h": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "anchor": 1201,
      "n": 7,
      "anchor_mask": 1048048,
      "h": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        0,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 74,
      "type": "seven_card_bijection",
      "completed_8_mask": 49282544,
      "null": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1,
        -1
      ],
      "deleted_vertex": 6,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "card": 1156,
      "card_h": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "anchor": 1201,
      "n": 7,
      "anchor_mask": 1048048,
      "h": [
        1,
        1,
        1,
        0,
        0,
        -1,
        -1
      ],
      "profile": [
        1,
        1,
        1,
        0,
        1,
        0,
        0
      ]
    },
    {
      "row_index": 75,
      "type": "seven_card_bijection",
      "completed_8_mask": 150978520,
      "null": [
        1,
        1,
        1,
        0,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 0,
      "card_vertices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1196,
      "card_h": [
        -1,
        -1,
        0,
        1,
        1,
        0,
        1
      ],
      "anchor": 1223,
      "n": 7,
      "anchor_mask": 2080728,
      "h": [
        1,
        1,
        1,
        0,
        -1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 75,
      "type": "seven_card_bijection",
      "completed_8_mask": 150978520,
      "null": [
        1,
        1,
        1,
        0,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 1,
      "card_vertices": [
        0,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "card": 1196,
      "card_h": [
        -1,
        -1,
        0,
        1,
        1,
        0,
        1
      ],
      "anchor": 1223,
      "n": 7,
      "anchor_mask": 2080728,
      "h": [
        1,
        1,
        1,
        0,
        -1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 75,
      "type": "seven_card_bijection",
      "completed_8_mask": 150978520,
      "null": [
        1,
        1,
        1,
        0,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 4,
      "card_vertices": [
        0,
        1,
        2,
        3,
        5,
        6,
        7
      ],
      "card": 1196,
      "card_h": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1
      ],
      "anchor": 1223,
      "n": 7,
      "anchor_mask": 2080728,
      "h": [
        1,
        1,
        1,
        0,
        -1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "row_index": 75,
      "type": "seven_card_bijection",
      "completed_8_mask": 150978520,
      "null": [
        1,
        1,
        1,
        0,
        -1,
        -1,
        0,
        -1
      ],
      "deleted_vertex": 5,
      "card_vertices": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "card": 1196,
      "card_h": [
        1,
        1,
        1,
        0,
        -1,
        0,
        -1
      ],
      "anchor": 1223,
      "n": 7,
      "anchor_mask": 2080728,
      "h": [
        1,
        1,
        1,
        0,
        -1,
        -1,
        0
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        0,
        1
      ]
    }
  ],
  "prerequisite": "complete shortest shell, not merely root-freeness",
  "normalization": "y_H=injind(H,G)/(v)_|H| * 2^choose(|H|,2)"
}

==> anc/srg-gegenbauer-counting-main/results/certificates/703_182_81_35/README.md <==
# 703, 182, 81, 35

The retained reduced and raw certificates have identical mathematical bytes to their verified source. The article normalizes labelled counts and may select a different short representation; the TeX-table checkers verify that presentation explicitly.

保留的簡化與原計數證書逐位元不變；文章使用標號計數正規化，可能選擇不同的短表示，由 TeX 表格核驗程式明確檢查。


==> anc/srg-gegenbauer-counting-main/results/certificates/703_182_81_35/raw_certificate.json <==
{
  "format": "srg-raw-identity-v1",
  "parameters": [
    703,
    182,
    81,
    35
  ],
  "level": 5,
  "source_certificate_sha256": "fde24a8513faeb7086618027ff8d66dfa12d0cc121c49d891f60d93deb20c593",
  "normalization": "X_F = N_F/v; X_K1 = 1",
  "constant": "-1176540907430959/2718487200",
  "identity": "sum(nonnegative_terms) = constant*X_K1 + sum(multiplier*extension_equation)",
  "nonnegative_terms": [
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "001",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/10",
        "1/5",
        "1/5",
        "-1/2",
        "2/5",
        "-7/10",
        "-7/10",
        "1"
      ],
      "weight": "1"
    },
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "001",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "-1/10",
        "-2/5",
        "-2/5",
        "-1/2",
        "-3/5",
        "3/5",
        "3/5",
        "1"
      ],
      "weight": "4"
    },
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "011",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "1/10",
        "-1",
        "-1/5",
        "1/2",
        "-1/5",
        "1/2",
        "1/2",
        "-1/5"
      ],
      "weight": "14"
    },
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "111",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "1/5",
        "-1",
        "-1",
        "9/10",
        "-1",
        "9/10",
        "9/10",
        "0"
      ],
      "weight": "2"
    },
    {
      "kind": "count",
      "size": 5,
      "bits": "0011111111",
      "weight": "37006789818385019/166997756090880000"
    },
    {
      "kind": "count",
      "size": 5,
      "bits": "0111111011",
      "weight": "133712632548389/42938505324000"
    },
    {
      "kind": "count",
      "size": 5,
      "bits": "0111111111",
      "weight": "665498801527621007/723656943060480000"
    },
    {
      "kind": "count",
      "size": 5,
      "bits": "1111111111",
      "weight": "509997958311169/904571178825600"
    }
  ],
  "zero_equations": [
    {
      "size": 1,
      "bits": "",
      "subset": [],
      "multiplier": "-20438491389651953564429/36182847153024000"
    },
    {
      "size": 1,
      "bits": "",
      "subset": [
        0
      ],
      "multiplier": "2916597739149580368827/1340105450112000"
    },
    {
      "size": 2,
      "bits": "0",
      "subset": [],
      "multiplier": "-79846098051836032399/578925554448384"
    },
    {
      "size": 2,
      "bits": "0",
      "subset": [
        0
      ],
      "multiplier": "127308243131891883959323/217097082918144000"
    },
    {
      "size": 2,
      "bits": "0",
      "subset": [
        0,
        1
      ],
      "multiplier": "-65805376370452502431321/217097082918144000"
    },
    {
      "size": 2,
      "bits": "1",
      "subset": [],
      "multiplier": "831806670005516639/361828471530240"
    },
    {
      "size": 3,
      "bits": "000",
      "subset": [],
      "multiplier": "-141174752259359625709/1085485414590720000"
    },
    {
      "size": 3,
      "bits": "000",
      "subset": [
        0
      ],
      "multiplier": "-2539767677699688281/19736098447104000"
    },
    {
      "size": 3,
      "bits": "000",
      "subset": [
        0,
        1
      ],
      "multiplier": "-727600937481912658829/1085485414590720000"
    },
    {
      "size": 3,
      "bits": "001",
      "subset": [],
      "multiplier": "78393150685555076777/144731388612096000"
    },
    {
      "size": 3,
      "bits": "001",
      "subset": [
        0
      ],
      "multiplier": "-317011440716669327711/160812654013440000"
    },
    {
      "size": 3,
      "bits": "001",
      "subset": [
        1
      ],
      "multiplier": "51569306174747044397/20874719511360000"
    },
    {
      "size": 3,
      "bits": "001",
      "subset": [
        1,
        2
      ],
      "multiplier": "-376817122155699702881/197360984471040000"
    },
    {
      "size": 3,
      "bits": "011",
      "subset": [],
      "multiplier": "201419407189734782383/723656943060480000"
    },
    {
      "size": 3,
      "bits": "011",
      "subset": [
        2
      ],
      "multiplier": "-1082147501537423883917/4341941658362880000"
    },
    {
      "size": 3,
      "bits": "111",
      "subset": [],
      "multiplier": "118829524286502377/36182847153024000"
    },
    {
      "size": 4,
      "bits": "000000",
      "subset": [
        0
      ],
      "multiplier": "-3961117452819049433/4341941658362880000"
    },
    {
      "size": 4,
      "bits": "000000",
      "subset": [
        0,
        1
      ],
      "multiplier": "82658395436840473/80406327006720000"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [],
      "multiplier": "3957309556908246233/4341941658362880000"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [
        0
      ],
      "multiplier": "542568777631220839/1085485414590720000"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [
        2
      ],
      "multiplier": "-797188670186410471/160812654013440000"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [
        0,
        1
      ],
      "multiplier": "32266325518663/68701608518400"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [
        0,
        2
      ],
      "multiplier": "911258906812687571/1085485414590720000"
    },
    {
      "size": 4,
      "bits": "000001",
      "subset": [
        2,
        3
      ],
      "multiplier": "17806046340940319/9868049223552000"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [],
      "multiplier": "874357393129170667/180914235765120000"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [
        0
      ],
      "multiplier": "141223102555486429/54961286814720000"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [
        1
      ],
      "multiplier": "-2244056488337194771/434194165836288000"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [
        3
      ],
      "multiplier": "-10126875789424787989/4341941658362880000"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [
        0,
        3
      ],
      "multiplier": "-1023903960522648943/723656943060480000"
    },
    {
      "size": 4,
      "bits": "000011",
      "subset": [
        1,
        3
      ],
      "multiplier": "971455017308746189/1085485414590720000"
    },
    {
      "size": 4,
      "bits": "000111",
      "subset": [],
      "multiplier": "1620895402761988679/723656943060480000"
    },
    {
      "size": 4,
      "bits": "000111",
      "subset": [
        0
      ],
      "multiplier": "-73685806169320691/4341941658362880000"
    },
    {
      "size": 4,
      "bits": "000111",
      "subset": [
        1
      ],
      "multiplier": "-2691822021529973597/964875924080640000"
    },
    {
      "size": 4,
      "bits": "000111",
      "subset": [
        1,
        2
      ],
      "multiplier": "980090442995592941/1736776663345152000"
    },
    {
      "size": 4,
      "bits": "001011",
      "subset": [],
      "multiplier": "-1948270598850622301/1085485414590720000"
    },
    {
      "size": 4,
      "bits": "001011",
      "subset": [
        3
      ],
      "multiplier": "1695854562322078619/868388331672576000"
    },
    {
      "size": 4,
      "bits": "001100",
      "subset": [],
      "multiplier": "-64000980344288809/27480643407360000"
    },
    {
      "size": 4,
      "bits": "001100",
      "subset": [
        0,
        3
      ],
      "multiplier": "3530529344383991537/1447313886120960000"
    },
    {
      "size": 4,
      "bits": "001101",
      "subset": [],
      "multiplier": "-196836245999/6870160851840"
    },
    {
      "size": 4,
      "bits": "001101",
      "subset": [
        2
      ],
      "multiplier": "1657471386511501643/868388331672576000"
    },
    {
      "size": 4,
      "bits": "001101",
      "subset": [
        2,
        3
      ],
      "multiplier": "-4223466942824742971/2170970829181440000"
    },
    {
      "size": 4,
      "bits": "001111",
      "subset": [],
      "multiplier": "-13047929564100025423/8683883316725760000"
    },
    {
      "size": 4,
      "bits": "001111",
      "subset": [
        3
      ],
      "multiplier": "263897525596170361/192975184816128000"
    },
    {
      "size": 4,
      "bits": "011110",
      "subset": [],
      "multiplier": "861311538241076051/2170970829181440000"
    },
    {
      "size": 4,
      "bits": "011111",
      "subset": [],
      "multiplier": "474569900942798927/8683883316725760000"
    },
    {
      "size": 4,
      "bits": "111111",
      "subset": [],
      "multiplier": "509997958311169/108548541459072000"
    }
  ]
}


==> anc/srg-gegenbauer-counting-main/results/certificates/703_182_81_35/reduced_certificate.json <==
{
  "format": "srg-local-sos-v1",
  "parameters": [
    703,
    182,
    81,
    35
  ],
  "level": 5,
  "normalization": "X_F=N_F/v; free variables are nonnegative X_F",
  "free_graphs": [
    {
      "size": 5,
      "bits": "0011111111"
    },
    {
      "size": 5,
      "bits": "0111111011"
    },
    {
      "size": 5,
      "bits": "0111111111"
    },
    {
      "size": 5,
      "bits": "1111111111"
    }
  ],
  "terms": [
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "001",
      "degree": 1,
      "kind": "sos",
      "vector": [
        "1/10",
        "1/5",
        "1/5",
        "-1/2",
        "2/5",
        "-7/10",
        "-7/10",
        "1"
      ],
      "weight": "1"
    },
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "001",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "-1/10",
        "-2/5",
        "-2/5",
        "-1/2",
        "-3/5",
        "3/5",
        "3/5",
        "1"
      ],
      "weight": "4"
    },
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "011",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "1/10",
        "-1",
        "-1/5",
        "1/2",
        "-1/5",
        "1/2",
        "1/2",
        "-1/5"
      ],
      "weight": "14"
    },
    {
      "embedding": "r",
      "anchor_size": 3,
      "anchor_bits": "111",
      "degree": 2,
      "kind": "sos",
      "vector": [
        "1/5",
        "-1",
        "-1",
        "9/10",
        "-1",
        "9/10",
        "9/10",
        "0"
      ],
      "weight": "2"
    }
  ],
  "constant": "-1176540907430959/2718487200",
  "slopes": [
    "-37006789818385019/166997756090880000",
    "-133712632548389/42938505324000",
    "-665498801527621007/723656943060480000",
    "-509997958311169/904571178825600"
  ],
  "discovery_vector_denominator": 10
}

==> anc/srg-gegenbauer-counting-main/results/release_checks/README.md <==
# Release checks / 本版核驗

`summary.json` records a full five-stage exact replay from a clean archive extraction. Detailed finite-arithmetic reports are under `details/`. `discovery_input_check.json` records syntax and model-input checks only; it does not claim a new optimization run. `input_preservation.json` records byte equality with the previously verified mathematical sources. Final document/layout checks are recorded separately if supplied.

`summary.json` 記錄乾淨解壓後的五階段精確重播，詳細算術結果位於 `details/`。數值探索檢查只核對語法及模型輸入，不代表重新執行最佳化。來源保留報告記錄數學資料與先前來源逐位元一致。


==> anc/srg-gegenbauer-counting-main/results/release_checks/details/1344_221_88_26_exact_reconstruction.json <==
[
  {
    "verified": true,
    "parameters": [
      1344,
      221,
      88,
      26
    ],
    "dimension": 56,
    "graph_counts_by_order": [
      1,
      2,
      4,
      11,
      34
    ],
    "equations": 160,
    "rank": 48,
    "free_graphs": [
      [
        5,
        "0011111111"
      ],
      [
        5,
        "0111111011"
      ],
      [
        5,
        "0111111111"
      ],
      [
        5,
        "1111111111"
      ]
    ],
    "normalization": "L=v^-5 times embedding-averaged ordered kernel sum; u=N_F/v^5; X=N_F/v.",
    "terms": [
      {
        "anchor": "001",
        "degree": 1,
        "positive_elimination_pivots": [
          "1",
          "288/289",
          "31/34"
        ],
        "weighted_direction": [
          "001",
          1,
          30,
          [
            30,
            17,
            17,
            0,
            24,
            0,
            0,
            0
          ],
          11
        ],
        "L_expansion": [
          "-178021129/28096761692160",
          "164669/199950",
          "5888/1581",
          "4615306/566525",
          "2191783/113305"
        ]
      },
      {
        "anchor": "011",
        "degree": 2,
        "positive_elimination_pivots": [
          "1",
          "288/289",
          "111/136"
        ],
        "weighted_direction": [
          "011",
          2,
          30,
          [
            21,
            7,
            20,
            30,
            20,
            30,
            30,
            0
          ],
          9
        ],
        "L_expansion": [
          "1193256303503/474601888206028800",
          "-5305178014/9952349355",
          "-922137182/1157249925",
          "-44902393781/16587248925",
          "-23547499732/3317449785"
        ]
      },
      {
        "anchor": "011",
        "degree": 1,
        "positive_elimination_pivots": [
          "1",
          "288/289",
          "111/136"
        ],
        "weighted_direction": [
          "011",
          1,
          30,
          [
            20,
            -7,
            30,
            0,
            30,
            0,
            0,
            0
          ],
          2
        ],
        "L_expansion": [
          "460257941/50302266900480",
          "-120281/135235",
          "-60742/9435",
          "-8567878/676175",
          "-3932994/135235"
        ]
      },
      {
        "anchor": "011",
        "degree": 1,
        "positive_elimination_pivots": [
          "1",
          "288/289",
          "111/136"
        ],
        "weighted_direction": [
          "011",
          1,
          30,
          [
            21,
            -6,
            30,
            0,
            30,
            0,
            0,
            0
          ],
          4
        ],
        "L_expansion": [
          "14123681/1596897361920",
          "-34392/39775",
          "-19746/3145",
          "-1657332/135235",
          "-3794364/135235"
        ]
      },
      {
        "anchor": "001",
        "degree": 1,
        "positive_elimination_pivots": [
          "1",
          "288/289",
          "31/34"
        ],
        "weighted_direction": [
          "001",
          1,
          30,
          [
            30,
            17,
            17,
            0,
            25,
            0,
            0,
            0
          ],
          1
        ],
        "L_expansion": [
          "-2848790087/421451425382400",
          "2902249/3399150",
          "54456/13175",
          "5011657/566525",
          "2338347/113305"
        ]
      }
    ],
    "strict_negative_final_coefficients": [
      "-735463695439/4904219511462297600",
      "-20935675404/171401572225",
      "-246307918/3986083075",
      "-45666157858/171401572225",
      "-946035944/1105816595"
    ],
    "all_count_affine_rows": [
      {
        "n": 1,
        "bits": "",
        "coefficients": [
          "1",
          "0",
          "0",
          "0",
          "0"
        ]
      },
      {
        "n": 2,
        "bits": "0",
        "coefficients": [
          "561",
          "0",
          "0",
          "0",
          "0"
        ]
      },
      {
        "n": 2,
        "bits": "1",
        "coefficients": [
          "221/2",
          "0",
          "0",
          "0",
          "0"
        ]
      },
      {
        "n": 3,
        "bits": "000",
        "coefficients": [
          "173162",
          "0",
          "0",
          "0",
          "0"
        ]
      },
      {
        "n": 3,
        "bits": "001",
        "coefficients": [
          "109395",
          "0",
          "0",
          "0",
          "0"
        ]
      },
      {
        "n": 3,
        "bits": "011",
        "coefficients": [
          "14586",
          "0",
          "0",
          "0",
          "0"
        ]
      },
      {
        "n": 3,
        "bits": "111",
        "coefficients": [
          "9724/3",
          "0",
          "0",
          "0",
          "0"
        ]
      },
      {
        "n": 4,
        "bits": "000000",
        "coefficients": [
          "65209705/2",
          "1/516",
          "0",
          "1/86",
          "5/86"
        ]
      },
      {
        "n": 4,
        "bits": "000001",
        "coefficients": [
          "44633160",
          "-1/86",
          "0",
          "-3/43",
          "-15/43"
        ]
      },
      {
        "n": 4,
        "bits": "000011",
        "coefficients": [
          "12033450",
          "1/43",
          "0",
          "6/43",
          "30/43"
        ]
      },
      {
        "n": 4,
        "bits": "000111",
        "coefficients": [
          "3063060",
          "-1/129",
          "0",
          "-2/43",
          "-10/43"
        ]
      },
      {
        "n": 4,
        "bits": "001011",
        "coefficients": [
          "491062",
          "-1/129",
          "0",
          "-2/43",
          "-10/43"
        ]
      },
      {
        "n": 4,
        "bits": "001100",
        "coefficients": [
          "18925335/4",
          "1/172",
          "0",
          "3/86",
          "15/86"
        ]
      },
      {
        "n": 4,
        "bits": "001101",
        "coefficients": [
          "2406690",
          "-1/43",
          "0",
          "-6/43",
          "-30/43"
        ]
      },
      {
        "n": 4,
        "bits": "001111",
        "coefficients": [
          "437580",
          "1/43",
          "0",
          "6/43",
          "30/43"
        ]
      },
      {
        "n": 4,
        "bits": "011110",
        "coefficients": [
          "-240669/2",
          "1/172",
          "0",
          "3/86",
          "15/86"
        ]
      },
      {
        "n": 4,
        "bits": "011111",
        "coefficients": [
          "422994",
          "-1/86",
          "0",
          "-3/43",
          "-15/43"
        ]
      },
      {
        "n": 4,
        "bits": "111111",
        "coefficients": [
          "0",
          "1/516",
          "0",
          "1/86",
          "5/86"
        ]
      },
      {
        "n": 5,
        "bits": "0000000000",
        "coefficients": [
          "3917575761",
          "51/43",
          "1",
          "392/43",
          "1788/43"
        ]
      },
      {
        "n": 5,
        "bits": "0000000001",
        "coefficients": [
          "9875626332",
          "-868/129",
          "-8",
          "-2381/43",
          "-10400/43"
        ]
      },
      {
        "n": 5,
        "bits": "0000000011",
        "coefficients": [
          "3980271438",
          "668/43",
          "18",
          "5298/43",
          "22620/43"
        ]
      },
      {
        "n": 5,
        "bits": "0000000111",
        "coefficients": [
          "1217872656",
          "-310/43",
          "-4",
          "-2075/43",
          "-9300/43"
        ]
      },
      {
        "n": 5,
        "bits": "0000001011",
        "coefficients": [
          "373503702",
          "-247/43",
          "-8",
          "-1912/43",
          "-7410/43"
        ]
      },
      {
        "n": 5,
        "bits": "0000001100",
        "coefficients": [
          "3379320945",
          "40/43",
          "10",
          "1014/43",
          "3135/43"
        ]
      },
      {
        "n": 5,
        "bits": "0000001101",
        "coefficients": [
          "1839761352",
          "-685/43",
          "-28",
          "-5916/43",
          "-23130/43"
        ]
      },
      {
        "n": 5,
        "bits": "0000001111",
        "coefficients": [
          "210125916",
          "1015/43",
          "16",
          "6606/43",
          "27870/43"
        ]
      },
      {
        "n": 5,
        "bits": "0000011110",
        "coefficients": [
          "-124272720",
          "240/43",
          "5",
          "1698/43",
          "7200/43"
        ]
      },
      {
        "n": 5,
        "bits": "0000011111",
        "coefficients": [
          "390846456",
          "-548/43",
          "-4",
          "-3159/43",
          "-13860/43"
        ]
      },
      {
        "n": 5,
        "bits": "0000111111",
        "coefficients": [
          "0",
          "82/43",
          "0",
          "406/43",
          "1815/43"
        ]
      },
      {
        "n": 5,
        "bits": "0001001011",
        "coefficients": [
          "-2404259",
          "1/3",
          "1",
          "2",
          "0"
        ]
      },
      {
        "n": 5,
        "bits": "0001001100",
        "coefficients": [
          "953399304",
          "214/43",
          "-16",
          "123/43",
          "3840/43"
        ]
      },
      {
        "n": 5,
        "bits": "0001001101",
        "coefficients": [
          "143088660",
          "-98/43",
          "20",
          "444/43",
          "-2940/43"
        ]
      },
      {
        "n": 5,
        "bits": "0001001111",
        "coefficients": [
          "63974196",
          "-3",
          "-4",
          "-15",
          "-30"
        ]
      },
      {
        "n": 5,
        "bits": "0001010110",
        "coefficients": [
          "193979214",
          "-90/43",
          "24",
          "1008/43",
          "-120/43"
        ]
      },
      {
        "n": 5,
        "bits": "0001010111",
        "coefficients": [
          "102656268",
          "-45/43",
          "-12",
          "-528/43",
          "1230/43"
        ]
      },
      {
        "n": 5,
        "bits": "0001011110",
        "coefficients": [
          "51765714",
          "-53/43",
          "-16",
          "-1092/43",
          "-1590/43"
        ]
      },
      {
        "n": 5,
        "bits": "0001011111",
        "coefficients": [
          "-35531496",
          "214/43",
          "4",
          "768/43",
          "1260/43"
        ]
      },
      {
        "n": 5,
        "bits": "0001110100",
        "coefficients": [
          "227891664",
          "-14/129",
          "4",
          "230/43",
          "290/43"
        ]
      },
      {
        "n": 5,
        "bits": "0001110101",
        "coefficients": [
          "203387184",
          "-116/43",
          "-16",
          "-1470/43",
          "-3480/43"
        ]
      },
      {
        "n": 5,
        "bits": "0001110111",
        "coefficients": [
          "17765748",
          "65/43",
          "8",
          "390/43",
          "-630/43"
        ]
      },
      {
        "n": 5,
        "bits": "0001111111",
        "coefficients": [
          "0",
          "-40/129",
          "0",
          "178/43",
          "1320/43"
        ]
      },
      {
        "n": 5,
        "bits": "0011011110",
        "coefficients": [
          "-8693256",
          "12/43",
          "2",
          "158/43",
          "360/43"
        ]
      },
      {
        "n": 5,
        "bits": "0011011111",
        "coefficients": [
          "12125828",
          "-1",
          "0",
          "-3",
          "-10"
        ]
      },
      {
        "n": 5,
        "bits": "0011101011",
        "coefficients": [
          "-27173718",
          "87/43",
          "2",
          "522/43",
          "1965/43"
        ]
      },
      {
        "n": 5,
        "bits": "0011101100",
        "coefficients": [
          "30980664",
          "-25/43",
          "-4",
          "-408/43",
          "-1266/43"
        ]
      },
      {
        "n": 5,
        "bits": "0011101101",
        "coefficients": [
          "-82965168",
          "136/43",
          "12",
          "1332/43",
          "4080/43"
        ]
      },
      {
        "n": 5,
        "bits": "0011101111",
        "coefficients": [
          "73600956",
          "-173/43",
          "-4",
          "-780/43",
          "-2610/43"
        ]
      },
      {
        "n": 5,
        "bits": "0011111110",
        "coefficients": [
          "10151856",
          "-12/43",
          "-4",
          "-201/43",
          "-360/43"
        ]
      },
      {
        "n": 5,
        "bits": "0011111111",
        "coefficients": [
          "0",
          "1",
          "0",
          "0",
          "0"
        ]
      },
      {
        "n": 5,
        "bits": "0111111011",
        "coefficients": [
          "0",
          "0",
          "1",
          "0",
          "0"
        ]
      },
      {
        "n": 5,
        "bits": "0111111111",
        "coefficients": [
          "0",
          "0",
          "0",
          "1",
          "0"
        ]
      },
      {
        "n": 5,
        "bits": "1111111111",
        "coefficients": [
          "0",
          "0",
          "0",
          "0",
          "1"
        ]
      }
    ],
    "weighted_kernel_raw_coefficients": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "12528/527",
      "12887571736/919865325",
      "0",
      "3513222/1978205",
      "222752/7905",
      "6735680/395641",
      "5171328/395641",
      "7884864/395641",
      "0",
      "0",
      "0",
      "-2592/527",
      "-15758107531/4783299690",
      "0",
      "-15004639446/3986083075",
      "26752/2635",
      "28761068702/3986083075",
      "4111978784/3986083075",
      "41384069244/3986083075",
      "0",
      "0",
      "-62904849/128583325",
      "122737221073/11958249225",
      "-1808454019/771499950",
      "61904746/385749975",
      "150750082712/11958249225",
      "53701662/25716665",
      "10076032/25716665",
      "21247956/25716665",
      "125298/13175",
      "798896/395641",
      "426624/395641",
      "128088/302549",
      "47842812/5143333",
      "0",
      "-2179584/5143333",
      "6424400/302549",
      "15585252/5143333",
      "406098/395641",
      "1502712/302549",
      "0",
      "0",
      "0",
      "0"
    ]
  },
  {
    "verified": true,
    "parameters": [
      540,
      147,
      66,
      30
    ],
    "dimension": 35,
    "graph_counts_by_order": [
      1,
      2,
      4,
      11,
      34
    ],
    "equations": 160,
    "rank": 48,
    "free_graphs": [
      [
        5,
        "0011111111"
      ],
      [
        5,
        "0111111011"
      ],
      [
        5,
        "0111111111"
      ],
      [
        5,
        "1111111111"
      ]
    ],
    "normalization": "L=v^-5 times embedding-averaged ordered kernel sum; u=N_F/v^5; X=N_F/v.",
    "terms": [
      {
        "anchor": "001",
        "degree": 1,
        "positive_elimination_pivots": [
          "1",
          "2376/2401",
          "498/539"
        ],
        "weighted_direction": [
          "001",
          1,
          10,
          [
            10,
            6,
            6,
            0,
            7,
            0,
            0,
            0
          ],
          102
        ],
        "L_expansion": [
          "-940297/10891260000",
          "450189/406700",
          "48744/14525",
          "1850661/203350",
          "1029591/40670"
        ]
      },
      {
        "anchor": "111",
        "degree": 2,
        "positive_elimination_pivots": [
          "1",
          "2232/2401",
          "1350/1519"
        ],
        "weighted_direction": [
          "111",
          2,
          10,
          [
            3,
            -4,
            -4,
            10,
            -4,
            10,
            10,
            0
          ],
          80
        ],
        "L_expansion": [
          "-73974131/1694925000000",
          "4142356443/9303875000",
          "2578176/949375",
          "21841314417/4651937500",
          "2349633501/186077500"
        ]
      },
      {
        "anchor": "011",
        "degree": 1,
        "positive_elimination_pivots": [
          "1",
          "2376/2401",
          "909/1078"
        ],
        "weighted_direction": [
          "011",
          1,
          10,
          [
            10,
            4,
            9,
            0,
            9,
            0,
            0,
            0
          ],
          61
        ],
        "L_expansion": [
          "63755929/530128800000",
          "-158661/113120",
          "-682488/123725",
          "-3635307/282800",
          "-2808297/79184"
        ]
      },
      {
        "anchor": "011",
        "degree": 1,
        "positive_elimination_pivots": [
          "1",
          "2376/2401",
          "909/1078"
        ],
        "weighted_direction": [
          "011",
          1,
          10,
          [
            10,
            5,
            8,
            0,
            8,
            0,
            0,
            0
          ],
          37
        ],
        "L_expansion": [
          "5410261/58903200000",
          "-4702347/3959200",
          "-501822/123725",
          "-19038753/1979600",
          "-10441953/395920"
        ]
      },
      {
        "anchor": "011",
        "degree": 1,
        "positive_elimination_pivots": [
          "1",
          "2376/2401",
          "909/1078"
        ],
        "weighted_direction": [
          "011",
          1,
          10,
          [
            10,
            4,
            8,
            0,
            8,
            0,
            0,
            0
          ],
          22
        ],
        "L_expansion": [
          "293903/4141631250",
          "-107073/123725",
          "-59112/17675",
          "-132138/17675",
          "-511542/24745"
        ]
      }
    ],
    "strict_negative_final_coefficients": [
      "-32843546233/17050267530000000",
      "-519736215717/31197753650000",
      "-132260706/227388875",
      "-8705719132623/15598876825000",
      "-1025687358819/623955073000"
    ],
    "all_count_affine_rows": [
      {
        "n": 1,
        "bits": "",
        "coefficients": [
          "1",
          "0",
          "0",
          "0",
          "0"
        ]
      },
      {
        "n": 2,
        "bits": "0",
        "coefficients": [
          "196",
          "0",
          "0",
          "0",
          "0"
        ]
      },
      {
        "n": 2,
        "bits": "1",
        "coefficients": [
          "147/2",
          "0",
          "0",
          "0",
          "0"
        ]
      },
      {
        "n": 3,
        "bits": "000",
        "coefficients": [
          "53704/3",
          "0",
          "0",
          "0",
          "0"
        ]
      },
      {
        "n": 3,
        "bits": "001",
        "coefficients": [
          "22932",
          "0",
          "0",
          "0",
          "0"
        ]
      },
      {
        "n": 3,
        "bits": "011",
        "coefficients": [
          "5880",
          "0",
          "0",
          "0",
          "0"
        ]
      },
      {
        "n": 3,
        "bits": "111",
        "coefficients": [
          "1617",
          "0",
          "0",
          "0",
          "0"
        ]
      },
      {
        "n": 4,
        "bits": "000000",
        "coefficients": [
          "3199063/4",
          "1/384",
          "0",
          "1/64",
          "5/64"
        ]
      },
      {
        "n": 4,
        "bits": "000001",
        "coefficients": [
          "5064003/2",
          "-1/64",
          "0",
          "-3/32",
          "-15/32"
        ]
      },
      {
        "n": 4,
        "bits": "000011",
        "coefficients": [
          "1219365",
          "1/32",
          "0",
          "3/16",
          "15/16"
        ]
      },
      {
        "n": 4,
        "bits": "000111",
        "coefficients": [
          "480249",
          "-1/96",
          "0",
          "-1/16",
          "-5/16"
        ]
      },
      {
        "n": 4,
        "bits": "001011",
        "coefficients": [
          "130585",
          "-1/96",
          "0",
          "-1/16",
          "-5/16"
        ]
      },
      {
        "n": 4,
        "bits": "001100",
        "coefficients": [
          "2067849/4",
          "1/128",
          "0",
          "3/64",
          "15/64"
        ]
      },
      {
        "n": 4,
        "bits": "001101",
        "coefficients": [
          "615195",
          "-1/32",
          "0",
          "-3/16",
          "-15/16"
        ]
      },
      {
        "n": 4,
        "bits": "001111",
        "coefficients": [
          "72765",
          "1/32",
          "0",
          "3/16",
          "15/16"
        ]
      },
      {
        "n": 4,
        "bits": "011110",
        "coefficients": [
          "-144795/4",
          "1/128",
          "0",
          "3/64",
          "15/64"
        ]
      },
      {
        "n": 4,
        "bits": "011111",
        "coefficients": [
          "315315/2",
          "-1/64",
          "0",
          "-3/32",
          "-15/32"
        ]
      },
      {
        "n": 4,
        "bits": "111111",
        "coefficients": [
          "0",
          "1/384",
          "0",
          "1/64",
          "5/64"
        ]
      },
      {
        "n": 5,
        "bits": "0000000000",
        "coefficients": [
          "75360236/5",
          "1/3",
          "1",
          "4",
          "16"
        ]
      },
      {
        "n": 5,
        "bits": "0000000001",
        "coefficients": [
          "132858453",
          "-63/32",
          "-8",
          "-429/16",
          "-1585/16"
        ]
      },
      {
        "n": 5,
        "bits": "0000000011",
        "coefficients": [
          "55905570",
          "97/16",
          "18",
          "531/8",
          "1935/8"
        ]
      },
      {
        "n": 5,
        "bits": "0000000111",
        "coefficients": [
          "59439303",
          "-335/96",
          "-4",
          "-415/16",
          "-1675/16"
        ]
      },
      {
        "n": 5,
        "bits": "0000001011",
        "coefficients": [
          "34032705",
          "-281/96",
          "-8",
          "-441/16",
          "-1405/16"
        ]
      },
      {
        "n": 5,
        "bits": "0000001100",
        "coefficients": [
          "81181044",
          "-1/4",
          "10",
          "33/2",
          "75/2"
        ]
      },
      {
        "n": 5,
        "bits": "0000001101",
        "coefficients": [
          "148786785",
          "-251/32",
          "-28",
          "-1425/16",
          "-4725/16"
        ]
      },
      {
        "n": 5,
        "bits": "0000001111",
        "coefficients": [
          "-29809395",
          "417/32",
          "16",
          "1443/16",
          "5295/16"
        ]
      },
      {
        "n": 5,
        "bits": "0000011110",
        "coefficients": [
          "-18819675",
          "97/32",
          "5",
          "387/16",
          "1455/16"
        ]
      },
      {
        "n": 5,
        "bits": "0000011111",
        "coefficients": [
          "48873825",
          "-219/32",
          "-4",
          "-609/16",
          "-2325/16"
        ]
      },
      {
        "n": 5,
        "bits": "0000111111",
        "coefficients": [
          "0",
          "43/48",
          "0",
          "27/8",
          "95/8"
        ]
      },
      {
        "n": 5,
        "bits": "0001001011",
        "coefficients": [
          "-2340975",
          "17/32",
          "1",
          "51/16",
          "95/16"
        ]
      },
      {
        "n": 5,
        "bits": "0001001100",
        "coefficients": [
          "61620930",
          "33/16",
          "-16",
          "-117/8",
          "15/8"
        ]
      },
      {
        "n": 5,
        "bits": "0001001101",
        "coefficients": [
          "-4264470",
          "17/16",
          "20",
          "243/8",
          "255/8"
        ]
      },
      {
        "n": 5,
        "bits": "0001001111",
        "coefficients": [
          "18603585",
          "-115/32",
          "-4",
          "-297/16",
          "-765/16"
        ]
      },
      {
        "n": 5,
        "bits": "0001010110",
        "coefficients": [
          "-4617270",
          "21/16",
          "24",
          "351/8",
          "795/8"
        ]
      },
      {
        "n": 5,
        "bits": "0001010111",
        "coefficients": [
          "28305585",
          "-91/32",
          "-12",
          "-369/16",
          "-405/16"
        ]
      },
      {
        "n": 5,
        "bits": "0001011110",
        "coefficients": [
          "28658385",
          "-99/32",
          "-16",
          "-585/16",
          "-1485/16"
        ]
      },
      {
        "n": 5,
        "bits": "0001011111",
        "coefficients": [
          "-15765750",
          "89/16",
          "4",
          "171/8",
          "375/8"
        ]
      },
      {
        "n": 5,
        "bits": "0001110100",
        "coefficients": [
          "11637549",
          "13/32",
          "4",
          "135/16",
          "355/16"
        ]
      },
      {
        "n": 5,
        "bits": "0001110101",
        "coefficients": [
          "51420600",
          "-17/4",
          "-16",
          "-87/2",
          "-255/2"
        ]
      },
      {
        "n": 5,
        "bits": "0001110111",
        "coefficients": [
          "-4099095",
          "77/32",
          "8",
          "231/16",
          "195/16"
        ]
      },
      {
        "n": 5,
        "bits": "0001111111",
        "coefficients": [
          "0",
          "-1/2",
          "0",
          "3",
          "25"
        ]
      },
      {
        "n": 5,
        "bits": "0011011110",
        "coefficients": [
          "-3618650",
          "7/16",
          "2",
          "37/8",
          "105/8"
        ]
      },
      {
        "n": 5,
        "bits": "0011011111",
        "coefficients": [
          "3363360",
          "-1",
          "0",
          "-3",
          "-10"
        ]
      },
      {
        "n": 5,
        "bits": "0011101011",
        "coefficients": [
          "-9047115",
          "65/32",
          "2",
          "195/16",
          "735/16"
        ]
      },
      {
        "n": 5,
        "bits": "0011101100",
        "coefficients": [
          "10477719",
          "-29/32",
          "-4",
          "-183/16",
          "-627/16"
        ]
      },
      {
        "n": 5,
        "bits": "0011101101",
        "coefficients": [
          "-27214110",
          "61/16",
          "12",
          "279/8",
          "915/8"
        ]
      },
      {
        "n": 5,
        "bits": "0011101111",
        "coefficients": [
          "20495475",
          "-129/32",
          "-4",
          "-291/16",
          "-975/16"
        ]
      },
      {
        "n": 5,
        "bits": "0011111110",
        "coefficients": [
          "4414410",
          "-7/16",
          "-4",
          "-45/8",
          "-105/8"
        ]
      },
      {
        "n": 5,
        "bits": "0011111111",
        "coefficients": [
          "0",
          "1",
          "0",
          "0",
          "0"
        ]
      },
      {
        "n": 5,
        "bits": "0111111011",
        "coefficients": [
          "0",
          "0",
          "1",
          "0",
          "0"
        ]
      },
      {
        "n": 5,
        "bits": "0111111111",
        "coefficients": [
          "0",
          "0",
          "0",
          "1",
          "0"
        ]
      },
      {
        "n": 5,
        "bits": "1111111111",
        "coefficients": [
          "0",
          "0",
          "0",
          "0",
          "1"
        ]
      }
    ],
    "weighted_kernel_raw_coefficients": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "804168/4067",
      "1872083448/10269175",
      "82944/12005",
      "7117227/123725",
      "381888/2075",
      "3870348/24745",
      "73822464/7503125",
      "0",
      "33685632/300125",
      "0",
      "0",
      "-330480/4067",
      "-32576688/410767",
      "-82944/372155",
      "-828229212/10269175",
      "183600/4067",
      "270093168/10269175",
      "1809776952/154444325",
      "10112688/101675",
      "-746496/372155",
      "0",
      "-8394678/123725",
      "989476938/10269175",
      "-1667769/123725",
      "139804620768/23492284375",
      "1541293212/10269175",
      "-631296/1071875",
      "1482192/24745",
      "-34463232/46519375",
      "8678128428/154444325",
      "5152592118/187938275",
      "209827584/46519375",
      "0",
      "0",
      "31632768/1329125",
      "-47268864/232596875",
      "1229097/4949",
      "504442368/232596875",
      "-219065472/46519375",
      "-756076032/46519375",
      "-17428608/9303875",
      "369888768/9303875",
      "0",
      "0"
    ]
  }
]


==> anc/srg-gegenbauer-counting-main/results/release_checks/details/375_102_45_21_counting_equations.json <==
{
  "status": "PASS",
  "v": 375,
  "graphs": 1252,
  "core_coordinates": 174,
  "free_coordinates": 111,
  "triangular_deletion_rows": 1078,
  "forbidden_witnesses": 58,
  "completion_rows": 76,
  "completion_witnesses": 273,
  "modular_rank_prime": 1000000007,
  "modular_rank": 63,
  "exact_rank": 63,
  "spanning_tree_bound": "321586842304512/357925553755",
  "safe_free_coordinate_bound": 1024,
  "seconds": 1.6937317848205566,
  "meaning": "All source equations valid under the independently proved complete-shortest-shell theorem. The saved affine map parametrizes their entire solution space, not just a subset."
}


==> anc/srg-gegenbauer-counting-main/results/release_checks/details/375_102_45_21_integer_moments_and_margin.json <==
{
  "v": 375,
  "status": "PASS",
  "scope": "All integer-moment sources; all active affine substitutions and final rational arithmetic. Requires companion affine-coverage and PSD source audits.",
  "moments": {
    "anchors": 4,
    "domains": {
      "3": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21
      ],
      "4": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21
      ],
      "5": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20
      ],
      "6": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44
      ]
    },
    "equalities": 0,
    "inequalities": 1552,
    "witnesses": 1552
  },
  "final": {
    "dimension": 111,
    "free_core_counts": 110,
    "bound": 1024,
    "maximum_spanning_tree_bound": "321586842304512/357925553755",
    "active_types": {
      "nonnegative_count": 13,
      "integer_moment": 1,
      "PSD": 97
    },
    "active_rows": 111,
    "active_quartics": [
      {
        "anchor": 3,
        "nodes": [
          1,
          2,
          4,
          5
        ],
        "globally_nonnegative_on_integers": true
      }
    ],
    "exact_margin": "131165476319212246108857723543970037716473826133877924079633697446929328716050681952110442696699086532525876146498911735102115817403287053725792395353409844427696824655411546529873098419909163041924649800414423818521065001231363122463454159054960420044613190544000905850541871772720668139546115582892058990396475391619084930940676980797231904764306357996257664351358939138686887841215015978464499661075683881548270934241427498501043226087151872356948658052604922629630210869554320521897413505764310654982662259514414986951142807829985608613196501127429397366895185586014553339137765386784312804430529274319580287435216501092166119211392375351035891080590855080231956060775939596401309525431577972625086059970914011503290489142635328088783012174666871903781336941332446133117340797148787232431972277991928837812310239633812902398437087991648612321731454571812179209412129793115273074970955621770797286519011574267229988674754610970828387394063124190982142200312575797295915364072905307115861789559938373983399279649116721170823513818936941337165452334983989806615467775230308278698061249125442680421171648356142553444570648402049243964205351314085851151199616615816089538167369302272532282382853121028971344530744005802180648262846947310753285582026570038553649681817587809145338010191225446536876599998052025383458117514339747691813751838011769271296280737614618735417290553343969242624729304857386807468085070496532332111192565917137591409559408027872470953938488426851746766800574599594631944072452902006292522854524365336391244042383077089931587732305567518571677104480137997340316478289506509614544095068771312332763640307641634937230222866138498554363305095611880418676473008220095053203073495366653747685732472788463987963558181414278356454578586599300559736025367858941583911159660909418553326077104181467172519647673219728654808981853470904377424499635770353527586679506203040093323198019571153401508494972022847016969816282152269586252260968159304223050624903370823144113186007039379766808508802339393617769634948289798637292508875029735896665385014007809005299543898735404513298116099577804068368008005016126513496721909325271450014104205597905557298074757502508697230857107337543914323684950496880044735558226647602058659056839211082411483838934341001578848601549528782730487180663362831849929488795165629923351341278125684413971220756890680935270679349177482076413473681230192442229793989926436005220695583411260632910397177940918021973723699276198260351904312152750101239668387809264780912079204010819739259017549875394410028430785918319512929784247670441706570763157032450089425617364268404696084762316933029825165979545476754784066893933938043476902005847469195464853862559897931172244873354160950315539894323050202185640278928172591920002068374334736163078556186368162864580194077808214519778537544755786347586775935815685696536957309024969570205447443249519598918491535044675137531452095401118079433581790952914838300403978137954242582189960895203388434646468524982117508979482638385853123477840782040434119746165984763844201490548338661120438669347850004160315026719936372110029425541181964753001627045391831199131704100052180637459099387889694399871910774686420244080729186711533876650816484426373846555915425943293406024604530270905314163025302629471798624776478947431906058180660932823721056626418354991041324388308554796171517058479228428964921051034238048370076390677603104400126664343602593965137395062059129813000101241004188883157763795149592700593670582015580095447387259506075768497269772362851129962433148561469683553675798133888018704412039664519403342509932509235368878871839356359608734488781354666619569671450276521991104443085645876357616250963479841743507589610678900111318787248375306826154656193838592943865701303475918480578136204462073023839018028798784623511014298082219488208160280917938130675191415423304836760018478606915055322271972663873598631704737286886338788908386165065745641186705055906368471920288241301225437154060154043487723451819591647242430314269320600336940019269632442858134108601470925653381550763279678245483809811121440153573032746447380370883262788489382747114323941780374157558472881954765439876803011385594615651441506510320420641925168591693923513298648588264018767104343007085159946299299519420992001957700209879441501305782655469686928739929476603805807515638788539204254173736338700569457795050285224647701144740339074854643090267119514893344124564246710567961260135637176033465668421737246156820030449657/16957551699373491467087405736682896097732853581292455073874834122980243752159387729779845763206431013152038974371183215954421417452684706048077708388282005727841582999126030732797174275329090222632687676323053999023287469742469948692578246208991066759837555787692138344860708116324988369146868942217324112314987095746596348439014165036151803265799262181211610695719900475052225990329735903746743141420246633693799860530693619393216617804308555017084754494325236121097897508450708414856333919192286736388335062753046208315698323548055231835275716330177558695042825177172528482862160229174638446213635515030599446698375158594252403167573997772336856079591119240462495759108204371090399325066691956713997866971021514501027304344027420731253898713143348188044494811458390666977568982755381602387508540158029500270372016603072425890647294042183852420473189911051975426985981529895128349347962829220423841890812453367017923373548677810746425238241460440066866177923882270519999421694144139177499696110567369951414922855995939275678129998733653689330241575011799640003665802377365627047321978326730404538394057419167778288076087363281520925143196315996193342780301310364261069490117810649387922592290033513682876941036965453835705652097431472418546136736856349900057473760090013257364091802457672930286830802189359144588680614485915345058532001028429086953537097559922520698605440262714249145472068471068024291255908454553290218071221693813517842536125264474888131254352410183184929122641858234774018975224438503277040366414777631253792593251863238774898150982498559004006450436994946707036536876223839920402812270240719506180992007902277211594272744215038927908922373251768262929909661145386421528043114102882917702502721148381788395203897277299517382371210432130701961510978174474086693788320976120623493574858467232353509003807198429556822600900544408239976718424928329322364001188767454695659143029310542933163358459424550529086077734641166705769034373930371995726219466884678626052403483834279684064379280396289774480683458035214918563966185606135482956020357978207196867987229042084283555166469742586351828976699334059840940916477307760087110784213534406311623048600884276221707032431628807448293985729350073308487704847772950606408932016972085428389969017506659943340749529086111150753287574326593511735880992233658634924420383522872111581032105592037282807208597235026829752641693843507171204751244329019202898328257736937712054929029683396743070094203208911678841730384191611398286068658873193080400687107947527387930558429603230923429750011550888093924901990715972596867610186076762798922886382942244861569822080236875911790416050015097808447168061762936298366367233987257671436605657594005001144036720824412283597999501968105088373331683594910340894740484289074434584049519808596917236328874914126303669342607483045738858770084458400016549324607915812199625299034283611596334976939511917235893588974004696945076512052979340607705720851257397346399178275017189375342320886529422592697971910822929040501500377170398659529123454458050845401027865813604221045659483008272662636770084835414645751194569230448953082899655177902601570057552229488654300606803298562237516803160481778217196464670394212366487913787735717165395318869601516588035385130025469892383616748487703861735608620958726189300548389047814208499621075619735127991942307790790190280996275402971052206739691405557024778099619423261424223557127059576206078191371045991977148232325121073788576696685342703420588675381261455113574090278823546600863146874655866033639276904955022600232232637756696506252790717500980023528022269674600371102391891944880906871003927588325375168607347817299902583520924645286653184140428675942692769876641292191545961130216505623985689489876819341268381689959552505341337606584053152369656849049876173575756728317917943769837653809469069868947681907282500620198989068254447388776206341986943985748911645125275063772463427619816645408134083994133152037849377783461662742435291802957379813487692662145962149776870394567579658200659503254100741868793232464975074716576309580380262980120888961903103660508778225071504819972967220570141531463419978685931400707775397130900685821427948869600270668678394270994588615015506325646300927984587872322500931707243899617863625133632561171154734368732033586987789495948682113398344745208171224134489678009739287149149792748504971468825466641029958887331091981322305668498763863782510495065816390462438359177710083432741779393877312819889094094662226900000",
    "margin_decimal": 7.734930056209603e-09,
    "certificate_sha256": "f2550b50ffc35e582ac4b406c812a03a7e2330116385d5838c617ab3e1866fdd"
  },
  "independently_checked_graph_lookups": 328,
  "seconds": 2.486032247543335
}


==> anc/srg-gegenbauer-counting-main/results/release_checks/details/375_102_45_21_kernel_completion.json <==
{
  "v": 375,
  "status": "PASS",
  "arithmetic": "standard-library fractions.Fraction",
  "norm_1_or_2_forbidden_witnesses": 58,
  "completion": {
    "equations": 76,
    "witnesses": 273,
    "types": {
      "unique_profile_completion": 7,
      "seven_card_bijection": 266
    }
  },
  "PSD": {
    "active_rows": 97,
    "degrees": {
      "0": 84,
      "1": 13
    },
    "anchors": 25,
    "positive_schur_pivots": {
      "49": [
        "68/25",
        "43/17",
        "105/43",
        "291/140",
        "212/97"
      ],
      "48": [
        "68/25",
        "43/17",
        "115/43",
        "248/115",
        "133/62"
      ],
      "27": [
        "68/25",
        "43/17",
        "105/43",
        "291/140",
        "256/97"
      ],
      "39": [
        "68/25",
        "43/17",
        "105/43",
        "248/105",
        "543/248"
      ],
      "41": [
        "68/25",
        "43/17",
        "115/43",
        "288/115",
        "2"
      ],
      "46": [
        "68/25",
        "43/17",
        "105/43",
        "248/105",
        "535/248"
      ],
      "47": [
        "68/25",
        "183/68",
        "140/61",
        "291/140",
        "604/291"
      ],
      "51": [
        "68/25",
        "43/17",
        "104/43",
        "61/26",
        "140/61"
      ],
      "32": [
        "68/25",
        "43/17",
        "104/43",
        "237/104",
        "209/79"
      ],
      "36": [
        "68/25",
        "43/17",
        "115/43",
        "205/92",
        "402/205"
      ],
      "35": [
        "68/25",
        "183/68",
        "460/183",
        "277/115",
        "605/277"
      ],
      "37": [
        "68/25",
        "43/17",
        "105/43",
        "205/84",
        "90/41"
      ],
      "38": [
        "68/25",
        "43/17",
        "115/43",
        "277/115",
        "648/277"
      ],
      "40": [
        "68/25",
        "43/17",
        "115/43",
        "205/92",
        "452/205"
      ],
      "44": [
        "68/25",
        "183/68",
        "460/183",
        "277/115",
        "572/277"
      ],
      "45": [
        "68/25",
        "183/68",
        "162/61",
        "2",
        "2"
      ],
      "50": [
        "68/25",
        "43/17",
        "105/43",
        "79/35",
        "176/79"
      ],
      "23": [
        "68/25",
        "183/68",
        "162/61",
        "371/162",
        "846/371"
      ],
      "34": [
        "68/25",
        "43/17",
        "104/43",
        "31/13",
        "295/124"
      ],
      "42": [
        "68/25",
        "43/17",
        "105/43",
        "291/140",
        "680/291"
      ],
      "29": [
        "68/25",
        "183/68",
        "162/61",
        "371/162",
        "790/371"
      ],
      "33": [
        "68/25",
        "183/68",
        "162/61",
        "202/81",
        "184/101"
      ],
      "31": [
        "68/25",
        "43/17",
        "104/43",
        "277/104",
        "692/277"
      ],
      "30": [
        "68/25",
        "43/17",
        "105/43",
        "205/84",
        "496/205"
      ],
      "43": [
        "68/25",
        "183/68",
        "140/61",
        "291/140",
        "162/97"
      ]
    }
  },
  "independently_classified_graphs": 51139,
  "seconds": 2.232731291995151,
  "files_sha256": {
    "rebuild_375/forbidden_375.json": "3b28344aab201ce69dc5d835cc6b3c9300a786fd08166921103b743583e1a2a1",
    "rebuild_375/completion_constraints.json": "fbc25f5c31070ec82e6b2d1b6f823c312d5e1e64c6055f5399b113af36ae7784",
    "rebuild_375/recovered_exact_certificate.json": "f2550b50ffc35e582ac4b406c812a03a7e2330116385d5838c617ab3e1866fdd",
    "atlas_graphs.txt": "37d7b17324643840b5ff96269b987cfbdd2696d224eeb1bb35ec9730227f5f90"
  },
  "boundary": "Verifies source PSD rows, norm witnesses, completion rows. Full-shell theorem is a separate mathematical prerequisite. Does not verify affine elimination, active integer moments, upper bound, or final weighted margin."
}


==> anc/srg-gegenbauer-counting-main/results/release_checks/details/405_132_63_33_all_degree_comparison.json <==
{
  "status": "PASS",
  "parameters": [
    405,
    132,
    63,
    33
  ],
  "statement": "The real five-point count/profile-kernel relaxation is feasible at EVERY harmonic degree.",
  "scope": "standard r-eigenspace embedding; all anchors of size at most three; ordinary SRG extension equations; nonnegative real graph counts",
  "not_claimed": [
    "existence of an SRG",
    "feasibility of integer graph counts",
    "feasibility with counts on six or more vertices",
    "feasibility with additional structural constraints"
  ],
  "free_graphs": [
    [
      5,
      "0011111111"
    ],
    [
      5,
      "0111111011"
    ],
    [
      5,
      "0111111111"
    ],
    [
      5,
      "1111111111"
    ]
  ],
  "free_counts": [
    "988060",
    "134777",
    "287429",
    "68038"
  ],
  "all_52_counts": [
    {
      "n": 1,
      "bits": "",
      "X": "1"
    },
    {
      "n": 2,
      "bits": "0",
      "X": "136"
    },
    {
      "n": 2,
      "bits": "1",
      "X": "66"
    },
    {
      "n": 3,
      "bits": "000",
      "X": "23392/3"
    },
    {
      "n": 3,
      "bits": "001",
      "X": "13464"
    },
    {
      "n": 3,
      "bits": "011",
      "X": "4488"
    },
    {
      "n": 3,
      "bits": "111",
      "X": "1386"
    },
    {
      "n": 4,
      "bits": "000000",
      "X": "35628170/183"
    },
    {
      "n": 4,
      "bits": "000001",
      "X": "50744636/61"
    },
    {
      "n": 4,
      "bits": "000011",
      "X": "39775016/61"
    },
    {
      "n": 4,
      "bits": "000111",
      "X": "40712776/183"
    },
    {
      "n": 4,
      "bits": "001011",
      "X": "7313080/183"
    },
    {
      "n": 4,
      "bits": "001100",
      "X": "16308860/61"
    },
    {
      "n": 4,
      "bits": "001101",
      "X": "16073656/61"
    },
    {
      "n": 4,
      "bits": "001111",
      "X": "11029376/61"
    },
    {
      "n": 4,
      "bits": "011110",
      "X": "635642/61"
    },
    {
      "n": 4,
      "bits": "011111",
      "X": "3109004/61"
    },
    {
      "n": 4,
      "bits": "111111",
      "X": "2376887/183"
    },
    {
      "n": 5,
      "bits": "0000000000",
      "X": "1813342061/915"
    },
    {
      "n": 5,
      "bits": "0000000001",
      "X": "1140460149/61"
    },
    {
      "n": 5,
      "bits": "0000000011",
      "X": "1644132784/61"
    },
    {
      "n": 5,
      "bits": "0000000111",
      "X": "1916942105/183"
    },
    {
      "n": 5,
      "bits": "0000001011",
      "X": "689463290/183"
    },
    {
      "n": 5,
      "bits": "0000001100",
      "X": "1400529085/61"
    },
    {
      "n": 5,
      "bits": "0000001101",
      "X": "1621522710/61"
    },
    {
      "n": 5,
      "bits": "0000001111",
      "X": "1202276168/61"
    },
    {
      "n": 5,
      "bits": "0000011110",
      "X": "77497941/61"
    },
    {
      "n": 5,
      "bits": "0000011111",
      "X": "382080463/61"
    },
    {
      "n": 5,
      "bits": "0000111111",
      "X": "304635313/183"
    },
    {
      "n": 5,
      "bits": "0001001011",
      "X": "2977191/61"
    },
    {
      "n": 5,
      "bits": "0001001100",
      "X": "1226919685/61"
    },
    {
      "n": 5,
      "bits": "0001001101",
      "X": "369959508/61"
    },
    {
      "n": 5,
      "bits": "0001001111",
      "X": "77693795/61"
    },
    {
      "n": 5,
      "bits": "0001010110",
      "X": "710700600/61"
    },
    {
      "n": 5,
      "bits": "0001010111",
      "X": "403227106/61"
    },
    {
      "n": 5,
      "bits": "0001011110",
      "X": "62486014/61"
    },
    {
      "n": 5,
      "bits": "0001011111",
      "X": "136161808/61"
    },
    {
      "n": 5,
      "bits": "0001110100",
      "X": "444627300/61"
    },
    {
      "n": 5,
      "bits": "0001110101",
      "X": "560769350/61"
    },
    {
      "n": 5,
      "bits": "0001110111",
      "X": "241262324/61"
    },
    {
      "n": 5,
      "bits": "0001111111",
      "X": "100075870/61"
    },
    {
      "n": 5,
      "bits": "0011011110",
      "X": "392984/61"
    },
    {
      "n": 5,
      "bits": "0011011111",
      "X": "90199"
    },
    {
      "n": 5,
      "bits": "0011101011",
      "X": "80132555/61"
    },
    {
      "n": 5,
      "bits": "0011101100",
      "X": "236101914/305"
    },
    {
      "n": 5,
      "bits": "0011101101",
      "X": "83720080/61"
    },
    {
      "n": 5,
      "bits": "0011101111",
      "X": "126888574/61"
    },
    {
      "n": 5,
      "bits": "0011111110",
      "X": "10894029/61"
    },
    {
      "n": 5,
      "bits": "0011111111",
      "X": "988060"
    },
    {
      "n": 5,
      "bits": "0111111011",
      "X": "134777"
    },
    {
      "n": 5,
      "bits": "0111111111",
      "X": "287429"
    },
    {
      "n": 5,
      "bits": "1111111111",
      "X": "68038"
    }
  ],
  "equations_verified": 160,
  "anchor_records": [
    {
      "anchor_size": 1,
      "anchor_bits": "",
      "D": 29,
      "N": 404,
      "anchor_positive_pivots": [
        "1"
      ],
      "profiles": [
        [
          0
        ],
        [
          1
        ]
      ],
      "one_point_masses": [
        "272",
        "132"
      ],
      "ordered_distinct_pair_masses": [
        [
          [
            "46784",
            "26928"
          ],
          [
            "26928",
            "8976"
          ]
        ],
        [
          [
            "26928",
            "8976"
          ],
          [
            "8976",
            "8316"
          ]
        ]
      ],
      "row_masses": [
        "109616",
        "53196"
      ],
      "row_identity_verified": true,
      "residual_heights": [
        "63/64",
        "15/16"
      ],
      "max_squared_angle": "3/35",
      "automatic_degrees_from": 8,
      "tail_row_bound": "177875737/892871875",
      "low_degree_exact_PSD_checks": [
        {
          "degree": 0,
          "rank": 1,
          "positive_pivots": [
            "73984"
          ]
        },
        {
          "degree": 1,
          "rank": 0,
          "positive_pivots": []
        },
        {
          "degree": 2,
          "rank": 1,
          "positive_pivots": [
            "45441/224"
          ]
        },
        {
          "degree": 3,
          "rank": 2,
          "positive_pivots": [
            "7555599/14336",
            "2237301/52864"
          ]
        },
        {
          "degree": 4,
          "rank": 2,
          "positive_pivots": [
            "30945321/286720",
            "907101261/16271360"
          ]
        },
        {
          "degree": 5,
          "rank": 2,
          "positive_pivots": [
            "784811511/4194304",
            "37565125785/440172544"
          ]
        },
        {
          "degree": 6,
          "rank": 2,
          "positive_pivots": [
            "150468432165/536870912",
            "971325337913073/9902033469440"
          ]
        },
        {
          "degree": 7,
          "rank": 2,
          "positive_pivots": [
            "8867774057751/34359738368",
            "2659377644792253/31758959509504"
          ]
        }
      ]
    },
    {
      "anchor_size": 2,
      "anchor_bits": "0",
      "D": 28,
      "N": 403,
      "anchor_positive_pivots": [
        "1",
        "63/64"
      ],
      "profiles": [
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ]
      ],
      "one_point_masses": [
        "23392",
        "13464",
        "13464",
        "4488"
      ],
      "ordered_distinct_pair_masses": [
        [
          [
            "142512680/61",
            "101489272/61"
          ],
          [
            "101489272/61",
            "39775016/61"
          ],
          [
            "101489272/61",
            "39775016/61"
          ],
          [
            "39775016/61",
            "7313080/61"
          ]
        ],
        [
          [
            "101489272/61",
            "39775016/61"
          ],
          [
            "39775016/61",
            "40712776/61"
          ],
          [
            "65235440/61",
            "16073656/61"
          ],
          [
            "16073656/61",
            "11029376/61"
          ]
        ],
        [
          [
            "101489272/61",
            "39775016/61"
          ],
          [
            "65235440/61",
            "16073656/61"
          ],
          [
            "39775016/61",
            "40712776/61"
          ],
          [
            "16073656/61",
            "11029376/61"
          ]
        ],
        [
          [
            "39775016/61",
            "7313080/61"
          ],
          [
            "16073656/61",
            "11029376/61"
          ],
          [
            "16073656/61",
            "11029376/61"
          ],
          [
            "2542568/61",
            "6218008/61"
          ]
        ]
      ],
      "row_masses": [
        "9403584",
        "5412528",
        "5412528",
        "1804176"
      ],
      "row_identity_verified": true,
      "residual_heights": [
        "27/28",
        "13/14",
        "13/14",
        "6/7"
      ],
      "max_squared_angle": "1/8",
      "automatic_degrees_from": 8,
      "tail_row_bound": "12596/29667",
      "low_degree_exact_PSD_checks": [
        {
          "degree": 0,
          "rank": 1,
          "positive_pivots": [
            "4023424"
          ]
        },
        {
          "degree": 1,
          "rank": 1,
          "positive_pivots": [
            "1538799/427"
          ]
        },
        {
          "degree": 2,
          "rank": 3,
          "positive_pivots": [
            "462699467/17934",
            "3771668960779132/254022007383",
            "9356286250847516207/14086028975971044"
          ]
        },
        {
          "degree": 3,
          "rank": 4,
          "positive_pivots": [
            "20318005497/669536",
            "55649193784719125/9915186682536",
            "926403897455981949984627/212909363484832594720",
            "169669292605356723464745/112086668823313801592"
          ]
        },
        {
          "degree": 4,
          "rank": 4,
          "positive_pivots": [
            "1421481253257/135915808",
            "290003983806902077585/46939206290883816",
            "217008383447168101223350145340/35192969448512510582003539",
            "585774039842751315818746485/291642677227151573194949"
          ]
        },
        {
          "degree": 5,
          "rank": 4,
          "positive_pivots": [
            "132052634634231/7611285248",
            "6638112980068211682028535/732573083054705747904",
            "586748983984642176753324045049969025/67666836696094416440846056018596",
            "43846618582682839098689709082505535/20428444650772394056714071992576"
          ]
        },
        {
          "degree": 6,
          "rank": 4,
          "positive_pivots": [
            "270846310780575/12903507022",
            "4786700305993278002275824793/515242283064161892556800",
            "45204975831796381623089815911284174412447/4868194759455669863027723128852586912",
            "7813325422313914660905325286119605628023/4384125896744134457113337140917977984"
          ]
        },
        {
          "degree": 7,
          "rank": 4,
          "positive_pivots": [
            "13769689496599311255/739938706669568",
            "13892803312283013392506524680105/1746310477176901467217010688",
            "49044030468022273982145178701837685647163479609/6170361893700710302299316134182332749783040",
            "195511525501650685204849866350727638804305263/129712540231702262801327304384739418021888"
          ]
        }
      ]
    },
    {
      "anchor_size": 2,
      "anchor_bits": "1",
      "D": 28,
      "N": 403,
      "anchor_positive_pivots": [
        "1",
        "15/16"
      ],
      "profiles": [
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ]
      ],
      "one_point_masses": [
        "13464",
        "4488",
        "4488",
        "4158"
      ],
      "ordered_distinct_pair_masses": [
        [
          [
            "101489272/61",
            "65235440/61"
          ],
          [
            "39775016/61",
            "16073656/61"
          ],
          [
            "39775016/61",
            "16073656/61"
          ],
          [
            "40712776/61",
            "11029376/61"
          ]
        ],
        [
          [
            "39775016/61",
            "16073656/61"
          ],
          [
            "7313080/61",
            "11029376/61"
          ],
          [
            "16073656/61",
            "2542568/61"
          ],
          [
            "11029376/61",
            "6218008/61"
          ]
        ],
        [
          [
            "39775016/61",
            "16073656/61"
          ],
          [
            "16073656/61",
            "2542568/61"
          ],
          [
            "7313080/61",
            "11029376/61"
          ],
          [
            "11029376/61",
            "6218008/61"
          ]
        ],
        [
          [
            "40712776/61",
            "11029376/61"
          ],
          [
            "11029376/61",
            "6218008/61"
          ],
          [
            "11029376/61",
            "6218008/61"
          ],
          [
            "6218008/61",
            "9507548/61"
          ]
        ]
      ],
      "row_masses": [
        "5412528",
        "1804176",
        "1804176",
        "1671516"
      ],
      "row_identity_verified": true,
      "residual_heights": [
        "39/40",
        "9/10",
        "9/10",
        "9/10"
      ],
      "max_squared_angle": "9/64",
      "automatic_degrees_from": 8,
      "tail_row_bound": "73165943/132562944",
      "low_degree_exact_PSD_checks": [
        {
          "degree": 0,
          "rank": 1,
          "positive_pivots": [
            "2746656"
          ]
        },
        {
          "degree": 1,
          "rank": 1,
          "positive_pivots": [
            "1276773/305"
          ]
        },
        {
          "degree": 2,
          "rank": 3,
          "positive_pivots": [
            "52769737/4575",
            "179279594064361/38627447484",
            "2787307315347181186/4686880816254009"
          ]
        },
        {
          "degree": 3,
          "rank": 4,
          "positive_pivots": [
            "10111153833/488000",
            "23958146079209971/17543975361792",
            "30015340662822307244523/23383150573308931696",
            "17640599179098403788165/14556075906275364928"
          ]
        },
        {
          "degree": 4,
          "rank": 4,
          "positive_pivots": [
            "425377523691/70760000",
            "1795147639891719111/836103154899310",
            "1895474111973302974362401061/903286378657692759426560",
            "100738492342419966229610667/51960846675867577711768"
          ]
        },
        {
          "degree": 5,
          "rank": 4,
          "positive_pivots": [
            "222776831713617/22643200000",
            "254441083752421274343981/93414451034403193600",
            "41266484320999696257117334015383327/15363627593660867731268348211200",
            "414541925399460129220870668446301/169421237066906226568071995840"
          ]
        },
        {
          "degree": 6,
          "rank": 4,
          "positive_pivots": [
            "91176743052843687/7019392000000",
            "9837380227983293609703272871/3950650004760410825792000",
            "194892527575309861123174263185183780199/78390722943963794292722890267648000",
            "20852906412046138776020143508834213829/9097441414756501404485390227068800"
          ]
        },
        {
          "degree": 7,
          "rank": 4,
          "positive_pivots": [
            "13189787384696513307/1123102720000000",
            "9153408340447212285212343984673173/4334993642571366209670348800000",
            "8577894421340228665007661577177929816528465807/4062945792411562208661992918357300019200000",
            "7039663028923120051880231129150295458003019/3594975570522843207761522842924766412800"
          ]
        }
      ]
    },
    {
      "anchor_size": 3,
      "anchor_bits": "000",
      "D": 27,
      "N": 402,
      "anchor_positive_pivots": [
        "1",
        "63/64",
        "27/28"
      ],
      "profiles": [
        [
          0,
          0,
          0
        ],
        [
          0,
          0,
          1
        ],
        [
          0,
          1,
          0
        ],
        [
          0,
          1,
          1
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          0,
          1
        ],
        [
          1,
          1,
          0
        ],
        [
          1,
          1,
          1
        ]
      ],
      "one_point_masses": [
        "142512680/183",
        "101489272/183",
        "101489272/183",
        "39775016/183",
        "101489272/183",
        "39775016/183",
        "39775016/183",
        "7313080/183"
      ],
      "ordered_distinct_pair_masses": [
        [
          [
            "7253368244/183",
            "2280920298/61"
          ],
          [
            "2280920298/61",
            "3288265568/183"
          ],
          [
            "2280920298/61",
            "3288265568/183"
          ],
          [
            "3288265568/183",
            "689463290/183"
          ],
          [
            "2280920298/61",
            "3288265568/183"
          ],
          [
            "3288265568/183",
            "689463290/183"
          ],
          [
            "3288265568/183",
            "689463290/183"
          ],
          [
            "689463290/183",
            "11908764/61"
          ]
        ],
        [
          [
            "2280920298/61",
            "3288265568/183"
          ],
          [
            "3288265568/183",
            "3833884210/183"
          ],
          [
            "5602116340/183",
            "540507570/61"
          ],
          [
            "540507570/61",
            "1202276168/183"
          ],
          [
            "5602116340/183",
            "540507570/61"
          ],
          [
            "540507570/61",
            "1202276168/183"
          ],
          [
            "2453839370/183",
            "123319836/61"
          ],
          [
            "123319836/61",
            "155387590/183"
          ]
        ],
        [
          [
            "2280920298/61",
            "3288265568/183"
          ],
          [
            "5602116340/183",
            "540507570/61"
          ],
          [
            "3288265568/183",
            "3833884210/183"
          ],
          [
            "540507570/61",
            "1202276168/183"
          ],
          [
            "5602116340/183",
            "540507570/61"
          ],
          [
            "2453839370/183",
            "123319836/61"
          ],
          [
            "540507570/61",
            "1202276168/183"
          ],
          [
            "123319836/61",
            "155387590/183"
          ]
        ],
        [
          [
            "3288265568/183",
            "689463290/183"
          ],
          [
            "540507570/61",
            "1202276168/183"
          ],
          [
            "540507570/61",
            "1202276168/183"
          ],
          [
            "103330588/61",
            "764160926/183"
          ],
          [
            "2453839370/183",
            "123319836/61"
          ],
          [
            "236900200/61",
            "403227106/183"
          ],
          [
            "236900200/61",
            "403227106/183"
          ],
          [
            "62486014/183",
            "136161808/183"
          ]
        ],
        [
          [
            "2280920298/61",
            "3288265568/183"
          ],
          [
            "5602116340/183",
            "540507570/61"
          ],
          [
            "5602116340/183",
            "540507570/61"
          ],
          [
            "2453839370/183",
            "123319836/61"
          ],
          [
            "3288265568/183",
            "3833884210/183"
          ],
          [
            "540507570/61",
            "1202276168/183"
          ],
          [
            "540507570/61",
            "1202276168/183"
          ],
          [
            "123319836/61",
            "155387590/183"
          ]
        ],
        [
          [
            "3288265568/183",
            "689463290/183"
          ],
          [
            "540507570/61",
            "1202276168/183"
          ],
          [
            "2453839370/183",
            "123319836/61"
          ],
          [
            "236900200/61",
            "403227106/183"
          ],
          [
            "540507570/61",
            "1202276168/183"
          ],
          [
            "103330588/61",
            "764160926/183"
          ],
          [
            "236900200/61",
            "403227106/183"
          ],
          [
            "62486014/183",
            "136161808/183"
          ]
        ],
        [
          [
            "3288265568/183",
            "689463290/183"
          ],
          [
            "2453839370/183",
            "123319836/61"
          ],
          [
            "540507570/61",
            "1202276168/183"
          ],
          [
            "236900200/61",
            "403227106/183"
          ],
          [
            "540507570/61",
            "1202276168/183"
          ],
          [
            "236900200/61",
            "403227106/183"
          ],
          [
            "103330588/61",
            "764160926/183"
          ],
          [
            "62486014/183",
            "136161808/183"
          ]
        ],
        [
          [
            "689463290/183",
            "11908764/61"
          ],
          [
            "123319836/61",
            "155387590/183"
          ],
          [
            "123319836/61",
            "155387590/183"
          ],
          [
            "62486014/183",
            "136161808/183"
          ],
          [
            "123319836/61",
            "155387590/183"
          ],
          [
            "62486014/183",
            "136161808/183"
          ],
          [
            "62486014/183",
            "136161808/183"
          ],
          [
            "785968/61",
            "180398"
          ]
        ]
      ],
      "row_masses": [
        "57147584680/183",
        "40697198072/183",
        "40697198072/183",
        "15949781416/183",
        "40697198072/183",
        "15949781416/183",
        "15949781416/183",
        "2932545080/183"
      ],
      "row_identity_verified": true,
      "residual_heights": [
        "15/16",
        "11/12",
        "11/12",
        "41/48",
        "11/12",
        "41/48",
        "41/48",
        "3/4"
      ],
      "max_squared_angle": "1/4",
      "automatic_degrees_from": 10,
      "tail_row_bound": "1399901827/1622147072",
      "low_degree_exact_PSD_checks": [
        {
          "degree": 0,
          "rank": 2,
          "positive_pivots": [
            "14238641818/183",
            "36185313620592576/434278575449"
          ]
        },
        {
          "degree": 1,
          "rank": 4,
          "positive_pivots": [
            "150978025/488",
            "2757496425220501/18419319050",
            "1375454775182484907529363/12110924299568440392",
            "11763886724547334621258/1540211549732040021"
          ]
        },
        {
          "degree": 2,
          "rank": 7,
          "positive_pivots": [
            "6970701939/7808",
            "18243311595150053565/29481422067344",
            "204057207007267866601438304983/411504244478691341569280",
            "387123818960344568487969487113/4447876220394852183092128",
            "58419712113985285804715692017424310535/1091517114437522641105634856108832",
            "647642635243074264108343820163088086982511090587181825973/29914867109422913362266286271066486718748959746323840",
            "21372905629817649683548453017443512149205779/2306273807561365045246745266816713890408"
          ]
        },
        {
          "degree": 3,
          "rank": 8,
          "positive_pivots": [
            "1084621833225/1624064",
            "156970947449835244459/550467272798352",
            "462835884669862563961987873223687/2039446918393353811656491008",
            "6164400362846593122238362607613083/74023688589906581421623769600",
            "220184243600655409879049210441194838872991231/1165117582732432819555271342712088012032",
            "15639304892073644832256165231327567527129826013992533107869294411217/204254364305340192233101074583273428298618276847634859901052928",
            "7189235365705271465470556144404418610672255167801316291/94131752789402340402958411187739125804042674395392",
            "58769805164928116166340931969160531729/4076827331958484321045519619567744"
          ]
        },
        {
          "degree": 4,
          "rank": 8,
          "positive_pivots": [
            "790487490879/1998848",
            "56247976170716116004689481/204445512514615776768",
            "10906404762016205155217706670993163096488585/39779041972503589088612113760666517504",
            "774919303110876391134905906351339313913/7619389923064666064906875093082112",
            "2398472058188163610812326383159512248847987227259840199/8956659485197764847725173331942004038808672149504",
            "1800508513627561988719061471273324981690052675697752760868965507136266129923181/18248721374794020001404385622542336120666630351303377545571240040324956160",
            "41058976252255967014538841031709806246025081679684774757852832931/421704087861293416306885676203348590138528412857927639603712",
            "14124921690621041510377914841367130510173846037327/1121058763222031514494694724998689727401132032"
          ]
        },
        {
          "degree": 5,
          "rank": 8,
          "positive_pivots": [
            "1635840859857075/2910322688",
            "3900721486838570785381938563/10626841000891682611200",
            "842411782267643115784692051482088916200497903/2340649863134408666821206031708006121472",
            "69133967394787382290753934941184143752742915/671262914419722858169255186205659496448",
            "351746096589684111395065271250674776556787252499216328513/1011003378378452835047751721355641246346548051378176",
            "2488411044381969683579624702745543254142274495945990223641006626882127584515957755026185/24403247188947416851790111998297750481830057648488409808799119524382239490865364992",
            "21844248265866862872574193943271128368544644726257521026865232789903205/214886386021498409931910203764620982088322614181360745067417747456",
            "8619752410330759776798992221744642749617415359823435/914597328026069204830388818889565586391574511616"
          ]
        },
        {
          "degree": 6,
          "rank": 8,
          "positive_pivots": [
            "293267947653459/511705088",
            "750290437718077060180774761275/2157469358789841281482752",
            "878359380363461014200070972518387570868235597893/2525887147885789375016460969227151055257600",
            "6934590818895959813325426696674901373690829911/82047104978912174924771443924055830953984",
            "12721232148438434761783474623796067399634231890001687246165401/36608271696915199185916880945333164731808216888714985472",
            "2786319141832621351658233713823490717481572784008568804706758694107040779871220945943673580719/33001256641487642843518177424897545580404145793524981404947295330147276031322156290801664",
            "162871119731933624589855191078347192023021852190503294789265263077836808448415/1929801233976515729890550834239690032374397329414566841392810964970110976",
            "44364162663220856878600672964948184264150108221402782805163/6266907698302697123295995568998080843489004323662725120"
          ]
        },
        {
          "degree": 7,
          "rank": 8,
          "positive_pivots": [
            "52760968434531225/106434658304",
            "47596833407284394531997950449/159533967247655134298112",
            "138590293066093599823071031308793792127091818291/464863156154855709091764747229624830787584",
            "111262730666700506491176043038605540921719670067/1560851892601613425320747050253773334118400",
            "1446608424222664191758945820609448402318058065550677786649859972779/4856046533566932728649211267597404536408462411362750880022528",
            "3798879645034014450941944561490766784181487865238077404473788157733078961714751920667211691168194845/53300235292931465502403130215409841495039319914614241561240405219354591668691898023411267403776",
            "4360127940421985787131508323539355084271231197505483644202110460776926550308475815/61178003876995856715007410354900041062926654842655673895764917533829482151936",
            "1734836286282692172808777451040886486314362156411526237958953/325076256598183991405761639489812685283895261779949780992"
          ]
        },
        {
          "degree": 8,
          "rank": 8,
          "positive_pivots": [
            "59722752600303399/130996502528",
            "5013810114719366933718773939138843/18363426657297568193518239744",
            "133483953760771326457467904486455789172159246377693947285/488899418460595979081127834164341434738881322811392",
            "20134135653490498553257615020654428700269258410086356669/326995561555759921637324664934960660533644409962496",
            "1861135611036461941111639014155812279443810790347188418676280160745441928707/6816981903600851671387537125774558735003882490340209510406495794102272",
            "198603122720109105902616695356252045648679112877591602788203550419129024252209233046016458972641701606292666744387/3225668702522554805549083743549489873707915956975975609630161453657967882161766963817190845958016064123043840",
            "2863398281849727450014977220611327088052594956259246173021547488270191168850691649987587929399/46507311308091549620494363563297476511223801516726447799871256400951930020050602010083328",
            "517726073561930615297576580491255804415820894951790903144617008634089/129345679616265098648929183361415629828475725604535183104104464384"
          ]
        },
        {
          "degree": 9,
          "rank": 8,
          "positive_pivots": [
            "11871880620496069725/27247272525824",
            "5135720167511062273842808966624187381/20217272916294058882485347942400",
            "1243821117744416880571135089368107651385611981107840326543497/4896583370782889579913295495875016654835174639243624448",
            "342165744274392694899574133213145436540549984594458547701647/6491702263794337064588113083396296807547577472624099328",
            "539831291094400814986302900461645403542265397920568494537172453702876964783411/2125243187456589786631738798509609605964808618622345189913360465861279744",
            "9320871811127549229562114456965582984854386632190845453042925314293686332041402781687263888029269136481714554991274245951/176840043454293459519145124333527196982146462177102287490778730965837226586841309879721275682497381871329791918997504",
            "407618981842338378954708012351284966333344107146465535945016488664819021164206262748695195142186795/7733557307695383706101861511611566056543318718377892304357871151817251396245693135108354080768",
            "6263848588088154278452740806349960078027766737396490925871739509143592507/2087671479650462570741965062927537203075145833722785919866489410682880"
          ]
        }
      ]
    },
    {
      "anchor_size": 3,
      "anchor_bits": "001",
      "D": 27,
      "N": 402,
      "anchor_positive_pivots": [
        "1",
        "63/64",
        "13/14"
      ],
      "profiles": [
        [
          0,
          0,
          0
        ],
        [
          0,
          0,
          1
        ],
        [
          0,
          1,
          0
        ],
        [
          0,
          1,
          1
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          0,
          1
        ],
        [
          1,
          1,
          0
        ],
        [
          1,
          1,
          1
        ]
      ],
      "one_point_masses": [
        "101489272/61",
        "39775016/61",
        "39775016/61",
        "40712776/61",
        "65235440/61",
        "16073656/61",
        "16073656/61",
        "11029376/61"
      ],
      "ordered_distinct_pair_masses": [
        [
          [
            "6842760894/61",
            "5602116340/61"
          ],
          [
            "3288265568/61",
            "1621522710/61"
          ],
          [
            "3288265568/61",
            "1621522710/61"
          ],
          [
            "3833884210/61",
            "1202276168/61"
          ],
          [
            "5602116340/61",
            "2453839370/61"
          ],
          [
            "1621522710/61",
            "369959508/61"
          ],
          [
            "1621522710/61",
            "369959508/61"
          ],
          [
            "1202276168/61",
            "155387590/61"
          ]
        ],
        [
          [
            "3288265568/61",
            "1621522710/61"
          ],
          [
            "689463290/61",
            "1202276168/61"
          ],
          [
            "1621522710/61",
            "309991764/61"
          ],
          [
            "1202276168/61",
            "764160926/61"
          ],
          [
            "2453839370/61",
            "710700600/61"
          ],
          [
            "369959508/61",
            "403227106/61"
          ],
          [
            "710700600/61",
            "62486014/61"
          ],
          [
            "403227106/61",
            "136161808/61"
          ]
        ],
        [
          [
            "3288265568/61",
            "1621522710/61"
          ],
          [
            "1621522710/61",
            "309991764/61"
          ],
          [
            "689463290/61",
            "1202276168/61"
          ],
          [
            "1202276168/61",
            "764160926/61"
          ],
          [
            "2453839370/61",
            "710700600/61"
          ],
          [
            "710700600/61",
            "62486014/61"
          ],
          [
            "369959508/61",
            "403227106/61"
          ],
          [
            "403227106/61",
            "136161808/61"
          ]
        ],
        [
          [
            "3833884210/61",
            "1202276168/61"
          ],
          [
            "1202276168/61",
            "764160926/61"
          ],
          [
            "1202276168/61",
            "764160926/61"
          ],
          [
            "764160926/61",
            "1218541252/61"
          ],
          [
            "2667763800/61",
            "560769350/61"
          ],
          [
            "560769350/61",
            "241262324/61"
          ],
          [
            "560769350/61",
            "241262324/61"
          ],
          [
            "241262324/61",
            "300227610/61"
          ]
        ],
        [
          [
            "5602116340/61",
            "2453839370/61"
          ],
          [
            "2453839370/61",
            "710700600/61"
          ],
          [
            "2453839370/61",
            "710700600/61"
          ],
          [
            "2667763800/61",
            "560769350/61"
          ],
          [
            "2453839370/61",
            "2667763800/61"
          ],
          [
            "710700600/61",
            "560769350/61"
          ],
          [
            "710700600/61",
            "560769350/61"
          ],
          [
            "560769350/61",
            "320530220/61"
          ]
        ],
        [
          [
            "1621522710/61",
            "369959508/61"
          ],
          [
            "369959508/61",
            "403227106/61"
          ],
          [
            "710700600/61",
            "62486014/61"
          ],
          [
            "560769350/61",
            "241262324/61"
          ],
          [
            "710700600/61",
            "560769350/61"
          ],
          [
            "62486014/61",
            "241262324/61"
          ],
          [
            "236101914/61",
            "83720080/61"
          ],
          [
            "83720080/61",
            "126888574/61"
          ]
        ],
        [
          [
            "1621522710/61",
            "369959508/61"
          ],
          [
            "710700600/61",
            "62486014/61"
          ],
          [
            "369959508/61",
            "403227106/61"
          ],
          [
            "560769350/61",
            "241262324/61"
          ],
          [
            "710700600/61",
            "560769350/61"
          ],
          [
            "236101914/61",
            "83720080/61"
          ],
          [
            "62486014/61",
            "241262324/61"
          ],
          [
            "83720080/61",
            "126888574/61"
          ]
        ],
        [
          [
            "1202276168/61",
            "155387590/61"
          ],
          [
            "403227106/61",
            "136161808/61"
          ],
          [
            "403227106/61",
            "136161808/61"
          ],
          [
            "241262324/61",
            "300227610/61"
          ],
          [
            "560769350/61",
            "320530220/61"
          ],
          [
            "83720080/61",
            "126888574/61"
          ],
          [
            "83720080/61",
            "126888574/61"
          ],
          [
            "21788058/61",
            "1976120"
          ]
        ]
      ],
      "row_masses": [
        "40697198072/61",
        "15949781416/61",
        "15949781416/61",
        "16325823176/61",
        "26159411440/61",
        "6445536056/61",
        "6445536056/61",
        "4422779776/61"
      ],
      "row_identity_verified": true,
      "residual_heights": [
        "99/104",
        "369/416",
        "369/416",
        "93/104",
        "12/13",
        "345/416",
        "345/416",
        "21/26"
      ],
      "max_squared_angle": "867/4715",
      "automatic_degrees_from": 10,
      "tail_row_bound": "16951562204354482533/55460712218275135625",
      "low_degree_exact_PSD_checks": [
        {
          "degree": 0,
          "rank": 2,
          "positive_pivots": [
            "12546366506/61",
            "63733783830801280/382664178433"
          ]
        },
        {
          "degree": 1,
          "rank": 4,
          "positive_pivots": [
            "565273122/793",
            "2547713320246070637/9562913829248",
            "55019174818856370625719555/207214016713347078476",
            "295558473823048107880305/97593821482058932396"
          ]
        },
        {
          "degree": 2,
          "rank": 7,
          "positive_pivots": [
            "1171335962205/659776",
            "47590010117647542315837/76327837609853440",
            "43273167171504338865162623699151/96909711467225385428931088",
            "34555144637631988632917708796195/90561498072774906462356032",
            "13577177434770046779326349654190406277915/168878926729172466164977142509024832",
            "28310251003555739255733019500835859595370107235399957682829/765217759516621691211825749542558033171409308335764480",
            "7380018278407339358100224170185958678223000458792823089091504019/246365202148913045045775412501101088166019149933302238051944"
          ]
        },
        {
          "degree": 3,
          "rank": 8,
          "positive_pivots": [
            "59039610554331/34308352",
            "1289716100142144281577933705/4801307830141399875584",
            "1563655358719157863493503313310679964901/6555264287962064599579683701304320",
            "274884949590794221156691890693314018141/1093626165737105491295006143292416",
            "5492407879204724645078969835910007263415868493635/16059343737868410555997671420096622189724672",
            "1878349098724077890292499085593537722649871193363690342501263218035473025/20287432851634592652468259482334078849063645972633885565232222373376",
            "43167633429973136330751987901240738134451284634919178452114962291471966198026363/468961602557978227764296438842651509199769704923219207951984651981485171200",
            "1033177161295253051500768704772854883321619118995662550582650071807/16026368831311385342802713037822727498868861808406627722031616"
          ]
        },
        {
          "degree": 4,
          "rank": 8,
          "positive_pivots": [
            "12765636566565885/15370141696",
            "4260598395858122751409707538293897/13100021588010217666476769280",
            "3409686997134008205444266576124255520824360371001/10510098934606980254598415456487099490942976",
            "1809587033340066693584275005476381365800775354665/5518258186549310454385136683899036504866816",
            "514058756732444011054832456927747501131467855544359751592745/993083998620838836150583700327774477699487864986484736",
            "10661333804466416519594690013883666012948114821247421640568817452269467829556598839341/92859527383807855926787628298267245776260934447880654787858901817172589720698880",
            "35999236472203185807820380422129098842714900292442052108603504784679790934552695081549371881256061/313919944909968543255796065139057766051631983713890004004213613564251795622219350598659596288",
            "89391144085855106798414405763000944880295549511828148635337301882991012180433905187/1220135604737358070697271680940356069862487554292078611812940979505693911261184"
          ]
        },
        {
          "degree": 5,
          "rank": 8,
          "positive_pivots": [
            "12855138398846259219/10390215786496",
            "401758277713690314593456617713756921/1066009522817574782851763666944",
            "548481063974539540352390933607942811630807299220336275/1465891537806302709728475660541541442134028058624",
            "36785463374407250886164835282365551786313961292485/93568197237203443944644588598415237449863168",
            "3088478701462483782876736603373449235422162882601023062918639754635/4546119426930009640250398617571512350669860178165492793475072",
            "444766884333294550539440789433230832588086243075871820040805133775129429111379959285068626524086473/4203044728307188545537774778118036825396888015121330440499775441904359898973968176685752778752",
            "1066910898287707099796165604535699287904724852451802305522028583572357367072015303433741201425400178777578439845/10112043060884717132598952746484741032418981560912309698570590692908194963914145237979268749828875190370304",
            "8671244995570592989156883829906345229421863555606500012322055238891262410524368164373309480485/138068880896245230969180736578855202593322384707436320662344585756120515522203607672553472"
          ]
        },
        {
          "degree": 6,
          "rank": 8,
          "positive_pivots": [
            "5879135090954817546921/4322329767182336",
            "264804128892074584163535322712274171098325/811243236798052251855599594471686144",
            "128032040876473713132123877428112007787656428078801817725299/392513981064129640315452960457220919960770389095219200",
            "268648553957989259808886827685525111709895148264472126646969/764053820351026459559315327183204315636536493511540736",
            "12065172252466807042683697058996551917660322150491801385896298444625649512145/17127419232165242530978246767789992093788043343527614839918267750940672",
            "3638717202716368631864553322776014363519054800024118247837652872752015827125391165009202664829316443291532881089/42766909048164181098888656522523418911931836849691233530620503515374804736574256452083515349673917636673536",
            "9109561968161558810976329034002638390422950310498683785744994284368391890165631067970979686660986696590491416810125185253780137/107068969557260209168735957207454251901681536547465265628320980983820437888982942280583013071310823244022902810500539613184",
            "950784076685959840510339695611518426559565597029039639098562163820041562385814512747267282360913473152713/19119813390331592929486941572190276861227665535945058910205686296562252149645692235142700385746550784"
          ]
        },
        {
          "degree": 7,
          "rank": 8,
          "positive_pivots": [
            "38280830588056194646959/32108735413354496",
            "29017362962286302894659159890393731516693019/104638869203431201570614498392377655296",
            "7559682529574882361950010875809578822328897840772226181408955445/27265428945567761098835390828523734773340952349349383241728",
            "8110816186516915607282985911375269340951868375574999874101575/26973196472171601047421072925630956898251519422768349184",
            "5756640139039903739901296957976754280388573391841045709640306658709647113391865/9526403325806110770112669811068114479885626510091627113916913321150251008",
            "3141617934724010013149402268203155654226233920603573208099395207987738798921452128365297783957468955086013310995371323433/44514246847339885583996865455679278702272675522300620657578895712057390393452386119995974688456801599698216838758400",
            "165546285851120774917718890432655770911230840321041479081919362966609420226938370502861619074190707588521873940888387574201274759984724121/2345789566467342478442713262818023937662596928260564479202392072361400704710325508681206559822347131326274200741737972931826747965440",
            "408928261834392408435859694734611046675088393874605396444788466558605130216841502515179118552317646535102428860133/10124288441479267896070611294636568170798857814710631669079453661865732814554514139715915804259442793599991808"
          ]
        },
        {
          "degree": 8,
          "rank": 8,
          "positive_pivots": [
            "234292042363661439344196075/213715742911287525376",
            "14713537822929059607019371441457111467888413754093/59203862402441908729999257380029884425830400",
            "158807439184162887494844428969187988942650695233589136109048823142991569/639031583941596719902367439366783148649473898057819334466374467584",
            "21796120410204176721634373200884122090599195532338667229818251405761525/80400996411238013887545621711506766384294359854717501658623901696",
            "3943966271006565952549774825983712970607638369068910649136660313838596206573856424480547809/7099792815196864244742429118868217596563850103748269824772063963029853364155469266944",
            "430140641296115797897329340007248879514096184389254951056483889090037114263939500384749043873008446387061278394620840032832363102402749/7286499023758333587486233205472860889482552966754281597699530989489008669011923785669120620446486683059111156073574322797375651840",
            "11568109863646943673287219881744632642521836894692807600234754582692625021804144203110205366780716742864556413991019673568788091004926965761707225311259737/195961571419453648089916402442951149222538374821908931828654988292851884404728898100808670036241511823295617822173197394191172344659178573131652530176",
            "1038660456723705347210442959497642436719805002909885003552395462002151835215324573054346159474707257289404219204894713988807253993/31673345814673813356710200743812792433572116817240148532244561277217334230543158477494601848511641476294689506197934033600512"
          ]
        },
        {
          "degree": 9,
          "rank": 8,
          "positive_pivots": [
            "11834885420386795219960306341/11113218631386951319552",
            "6085190338500799928929111306323840417736887163422556185/27369859719325806062183662358330241174187104272384",
            "251029452573917410302388272510476999798308544850137993019485626695673065710829/1129081367480269424114534308636698137583193683553592362151898229201960960",
            "2557720985993445940334391181173162557291967642287253228647894213798180393889/10451530936818700881088445877825433891863050899449683837250369776254976",
            "4014803924510507270884866073202950713606979695516456702862039408131532064526440154474177470416561785/7701945845770601901090003721896501331862068955577631245464131786944106938192068243036361981952",
            "8926200706747167557847630424733945851465522669207702192690642798566684852434639112450743471297867736439164744406723422874895328598058849649359864715/182341680997660140682175422891140889071104372282176727326188225763959799743269107479887514467684008996976067269359826535345529625274431316164608",
            "13495510161993040497791725370422033758501554544317912137850441525360361161463348208835094988590162312361050400530390931201186390097367501459150363304088200813302675668025/275682580877428944642429671097850165854841015385745602726684598767999632321243732113769733473989545309891162117589791873338123549717272630121006687266885370256556032",
            "6688874124004298326820484346394167769222366203049421119429101067659306932438784330605208386192720476489959463090908937497784622956423729893401/252759436476827149225325260510087813002373569814022977742569990017973297429743342172637446391665682189084437489315402697425700846739390464"
          ]
        }
      ]
    },
    {
      "anchor_size": 3,
      "anchor_bits": "011",
      "D": 27,
      "N": 402,
      "anchor_positive_pivots": [
        "1",
        "63/64",
        "6/7"
      ],
      "profiles": [
        [
          0,
          0,
          0
        ],
        [
          0,
          0,
          1
        ],
        [
          0,
          1,
          0
        ],
        [
          0,
          1,
          1
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          0,
          1
        ],
        [
          1,
          1,
          0
        ],
        [
          1,
          1,
          1
        ]
      ],
      "one_point_masses": [
        "39775016/61",
        "7313080/61",
        "16073656/61",
        "11029376/61",
        "16073656/61",
        "11029376/61",
        "2542568/61",
        "6218008/61"
      ],
      "ordered_distinct_pair_masses": [
        [
          [
            "3288265568/61",
            "2453839370/61"
          ],
          [
            "689463290/61",
            "369959508/61"
          ],
          [
            "1621522710/61",
            "710700600/61"
          ],
          [
            "1202276168/61",
            "403227106/61"
          ],
          [
            "1621522710/61",
            "710700600/61"
          ],
          [
            "1202276168/61",
            "403227106/61"
          ],
          [
            "309991764/61",
            "62486014/61"
          ],
          [
            "764160926/61",
            "136161808/61"
          ]
        ],
        [
          [
            "689463290/61",
            "369959508/61"
          ],
          [
            "35726292/61",
            "155387590/61"
          ],
          [
            "369959508/61",
            "62486014/61"
          ],
          [
            "155387590/61",
            "136161808/61"
          ],
          [
            "369959508/61",
            "62486014/61"
          ],
          [
            "155387590/61",
            "136161808/61"
          ],
          [
            "62486014/61",
            "2357904/61"
          ],
          [
            "136161808/61",
            "541194"
          ]
        ],
        [
          [
            "1621522710/61",
            "710700600/61"
          ],
          [
            "369959508/61",
            "62486014/61"
          ],
          [
            "369959508/61",
            "560769350/61"
          ],
          [
            "403227106/61",
            "241262324/61"
          ],
          [
            "710700600/61",
            "236101914/61"
          ],
          [
            "560769350/61",
            "83720080/61"
          ],
          [
            "62486014/61",
            "83720080/61"
          ],
          [
            "241262324/61",
            "126888574/61"
          ]
        ],
        [
          [
            "1202276168/61",
            "403227106/61"
          ],
          [
            "155387590/61",
            "136161808/61"
          ],
          [
            "403227106/61",
            "241262324/61"
          ],
          [
            "136161808/61",
            "300227610/61"
          ],
          [
            "560769350/61",
            "83720080/61"
          ],
          [
            "320530220/61",
            "126888574/61"
          ],
          [
            "83720080/61",
            "21788058/61"
          ],
          [
            "126888574/61",
            "1976120"
          ]
        ],
        [
          [
            "1621522710/61",
            "710700600/61"
          ],
          [
            "369959508/61",
            "62486014/61"
          ],
          [
            "710700600/61",
            "236101914/61"
          ],
          [
            "560769350/61",
            "83720080/61"
          ],
          [
            "369959508/61",
            "560769350/61"
          ],
          [
            "403227106/61",
            "241262324/61"
          ],
          [
            "62486014/61",
            "83720080/61"
          ],
          [
            "241262324/61",
            "126888574/61"
          ]
        ],
        [
          [
            "1202276168/61",
            "403227106/61"
          ],
          [
            "155387590/61",
            "136161808/61"
          ],
          [
            "560769350/61",
            "83720080/61"
          ],
          [
            "320530220/61",
            "126888574/61"
          ],
          [
            "403227106/61",
            "241262324/61"
          ],
          [
            "136161808/61",
            "300227610/61"
          ],
          [
            "83720080/61",
            "21788058/61"
          ],
          [
            "126888574/61",
            "1976120"
          ]
        ],
        [
          [
            "309991764/61",
            "62486014/61"
          ],
          [
            "62486014/61",
            "2357904/61"
          ],
          [
            "62486014/61",
            "83720080/61"
          ],
          [
            "83720080/61",
            "21788058/61"
          ],
          [
            "62486014/61",
            "83720080/61"
          ],
          [
            "83720080/61",
            "21788058/61"
          ],
          [
            "2357904/61",
            "21788058/61"
          ],
          [
            "21788058/61",
            "539108"
          ]
        ],
        [
          [
            "764160926/61",
            "136161808/61"
          ],
          [
            "136161808/61",
            "541194"
          ],
          [
            "241262324/61",
            "126888574/61"
          ],
          [
            "126888574/61",
            "1976120"
          ],
          [
            "241262324/61",
            "126888574/61"
          ],
          [
            "126888574/61",
            "1976120"
          ],
          [
            "21788058/61",
            "539108"
          ],
          [
            "539108",
            "1724574"
          ]
        ]
      ],
      "row_masses": [
        "15949781416/61",
        "2932545080/61",
        "6445536056/61",
        "4422779776/61",
        "6445536056/61",
        "4422779776/61",
        "1019569768/61",
        "2493421208/61"
      ],
      "row_identity_verified": true,
      "residual_heights": [
        "123/128",
        "27/32",
        "115/128",
        "7/8",
        "115/128",
        "7/8",
        "99/128",
        "27/32"
      ],
      "max_squared_angle": "3/11",
      "automatic_degrees_from": 12,
      "tail_row_bound": "101379617/249145897",
      "low_degree_exact_PSD_checks": [
        {
          "degree": 0,
          "rank": 2,
          "positive_pivots": [
            "5781879954/61",
            "12452104499385472/176347338597"
          ]
        },
        {
          "degree": 1,
          "rank": 4,
          "positive_pivots": [
            "1046206515/3904",
            "595266100384677/8509146322",
            "4267996514546681923923/24207488082310198",
            "87212346081783596684631369/99180109480894322803544"
          ]
        },
        {
          "degree": 2,
          "rank": 7,
          "positive_pivots": [
            "4056413618637/6496256",
            "58279877460335576871/847206189189568",
            "80035116292372059617722832373/438195606054363140349184",
            "21393697096831538553958298466959051133/338495185172538897476555765716208",
            "149159532312133636014579870683409061502338725/5499324672660433021540951256955268189184",
            "55933094073510214315232964852987600091672414878891/3450778157905598311116561867543875413956328192",
            "113516064636617491219881081886578605489277/10754122873386945813776772098811359800"
          ]
        },
        {
          "degree": 3,
          "rank": 8,
          "positive_pivots": [
            "642259642503519/831520768",
            "15133860921338042005737/316657791148401664",
            "21015682975322353282415821617101253/222115537911773140292195639296",
            "5208920389657104506678170207145778141451689/88882328530296672815763981559260232688",
            "438769251262858738170498057275134098592098740249816847/5531705597520478666729620969962422130443832786944",
            "822067616169743863744176050688828253830054527886606237077744415/14845611360061737786419411601885070514497463510105803079296",
            "3458795211760741304391805535410423435266588815053539/257539801318980488882061986466996509127055834112",
            "167394952966423304314405665990758359557739027584264116691423/4782720124983394266305468935769088059576668622674423808"
          ]
        },
        {
          "degree": 4,
          "rank": 8,
          "positive_pivots": [
            "236963375485335171/745042608128",
            "30333589506409818798129454551/532129543132742252658688",
            "286054874527655343554846746479920068852941/2179766265406993014176914655329386496",
            "84861744345846118917307171872073959642692111880113/958443845038070832633483756359019848780158976",
            "448687447528242218345033922324682335798546784503061028589105951915/3542814652544697180406296006772258889608388354033935005515776",
            "46249528974097856419825678131849417183806830685502843512681445685313704379943/536053061725062745816503298961885346579369993583212363280579508002488320",
            "128965570706706736314276283109346572383843640997970313559649761/8612457659860237589718648372996239579113978755201361117184",
            "1374518037213679945740014208748157163416114393618885665954105050975501489/29959405044587867852639827987982320758599488588834607718959350317056"
          ]
        },
        {
          "degree": 5,
          "rank": 8,
          "positive_pivots": [
            "3577765601164311765/7335804141568",
            "23874223655692552344514494902451/445635822941194813802807296",
            "15570795760485913802252260501861128914015866383/97598429955930720838750290677764905238528",
            "22764175087221340375542184512382807945832946163127279620155/236021042562272754391182808530482863040381130866778112",
            "10089715118576309362993940215059303379013479361809061175337388978430205449/64842171101996002170853926427497424684010515111174418936299440308224",
            "29930472503495740800891405460598521599596216140973420157363296772077919328617897157425/315745449731712294606753675423684837520623570370888940457681174178565263900278784",
            "72571083756613800144134093267714382741376794713013986946414708026927445/6306292882996467627909640435862800127312385678919956291437069336576",
            "15153179899033524447159643143371454095526463424981988440541151327760047853333445/339846528285034997708460344989258939045805762942049817283124458487966334976"
          ]
        },
        {
          "degree": 6,
          "rank": 8,
          "positive_pivots": [
            "6952024537150849742763/12206778091569152",
            "153436441589102931637569015475186083/3552506510925048780877629227008",
            "890264765617413322289058700620054704190575273943555/6176020212218369301534865075809615095785324544",
            "426543870318621396864085291578825421449383273778655191076159383/5173955559776295569355905867514359962256601941918074273792",
            "18058247035425506090703264859986807104500851511459376335835120409857255769199431/125417350062108845758756225364872163109772923124347283860117504628180910080",
            "6592449286158003694461236674361520598190730719406670683802398912250829327260964948325311665179/80084306366030613500428034434579425671479489629134194195064774637743893800411421921509376",
            "8737597331223212974030020644003709395181316703589563190125963067953095593525/988323657321074798913492047910489425732784544661781564801827510065037312",
            "7196273388720738758667961475934271004668125516367502100487926844061084847467862062217/196404978833339212999388572450255417131061681097098212073293009575913822676320256"
          ]
        },
        {
          "degree": 7,
          "rank": 8,
          "positive_pivots": [
            "112506173872725406542255/223209656531550208",
            "79107049145586618474778199030564529/2190133730815535625156725571584",
            "7727769781206265365750332838869384102348115746258409/63076764935595462732772047232927656508823437312",
            "49923717496932209794048238002058160140657774662700779723501754177/713977895932869527037835295381365613385721756520187264237568",
            "121135129004128142788295796198618940480352193338541721393063887233253014169521267667/989298280829934483582820803424317053357302285782218257438772280631593841721344",
            "25036378434734269019947879710279049302856497324475834857024830522952979291659425263130017497522645/358138224004592741197288468857767473520244425654573141947742269814257569708640734872168562688",
            "90640876528743810215397873114159184280059343344368297955482776293054485433170453/13142419072214520342742976339297599884697467405245789422099570187114169499648",
            "240396890755031450702346509939890785887307634711490668993876878133396281517722573710734241595/7819883986921979920825643124833548766707151630259753905916219246502733322854629860442112"
          ]
        },
        {
          "degree": 8,
          "rank": 8,
          "positive_pivots": [
            "13201173214280748539313813/28570836036038426624",
            "844300188793914962414758115927888505357/27411672323587528123780405129117696",
            "163398133868044225562619760714466987545392022447697722143/1473008376226362887315456569592260192342844666544128",
            "1697049632151137839741570202782091904328749714222771402020942714850328179/27404353829676967350634008851805209390965612943797171149212292743168",
            "94313471255153834605455011256342177934965116574132473207218064391614008074815893822824442705/850275792389335807348057957383037675557863670129800500531508474204560190250220104187904",
            "14465936473243497895654446265271668211571476162362613643116371926092076603339611310099759131681730457302965901/233616804922331331146168663913035716920114746571108465362401505045822989789159017349600904738580956446720",
            "3393914043481822887123698559505438806120400265573250938708519311262887496599858230503987433/635088465102434907356045236807432204786811943987887614559443495315278481838026143039488",
            "11187560746116336885108376294712893556166777496800582934681849477223133403060178142198241511446083801267/427110154457101944276190113738133728612626796425156704198064116181019234183406850305084206805417984"
          ]
        },
        {
          "degree": 9,
          "rank": 8,
          "positive_pivots": [
            "127484487017814839689625427/281312847124070662144",
            "93217946186627542998727956006446111382621/3581199815131139380337067839048384512",
            "54565816886605565473494605687957597468855924541779963350939347/541241610753317896212236337560828970995560859061874327552",
            "1688401445768776272491535753205617873238222449619983910487808177133577699885487/30974368402157314536512524400986569249271763255521910246457985255327399936",
            "2881866523280113608346128931181716273160269260850974784805591825005022211204669420712195198571414886219/28586098293374774765772170879663776852107422251193739645632695864010582278459912557663891230818304",
            "211368988408584767816809849527192020175886209785671525361338688871943364646191594179773745402394222327791421554575257355/3877679137919119526654365586665303892904638704289920258984809522098950980058067879541319000945120045593768182677504",
            "813346033001536585760055993173184208119402948792064931294447530165215508312219638023885912783661261/197009106319280537132157441137290844524382883947597195592575869365317801316986784039748084170752",
            "265719015588725156508172409991880578086860680777219503698123324674812790031479224114786773967940626905191572100477/12009801226230802609171662071521929667377476291766580715151077580781471656526932598346696963867422235979415552"
          ]
        },
        {
          "degree": 10,
          "rank": 8,
          "positive_pivots": [
            "3503009326440785693599300132989/7957777819445710890729472",
            "30094305338257307180531983331485641617603984793/1372608863276458478393774272824175822372864",
            "674174159662600863861024478562723672653231759961464508312801123972877/7455292473711098199168406688149376518843613909265084187269922816",
            "4318884915458923368463446662851068481704591831342135803112439058638948267164276216188507/90748010937067217921278651155909991715844358782313890747130515240598224154690322432",
            "5050369547221829419075162686798866040365061735156684175484510852200295448075308712964862773696858399333787564856315345/55849180700588737523435492748459531903768864733113980678698016434228422897263833435791472880065743614414625439744",
            "950051372596607176037265944207986451569796967621296338580228295508202706302442420221568568574714492561343641900703593524411121293273751139/19962449254038906064194056846191305110051710331391266892521459035613453732901934365635152291001077256231734546769083900944486395543552",
            "30594387994141570154858059873535222698960873608380768436415353850836048181129537179967762976677763580142630853151/9583266176493226674831056900066630139288588495381116617461897178495051935805103294366974814103122767637381120",
            "1145173941117924089320935551799151861102600095360114613477357108671215331446939909677798588104493723773915780092857150792411526955/61438576548401800969975469206628238030668036874707395781350779225503764665866740540310328962587965649848219562529553070948352"
          ]
        },
        {
          "degree": 11,
          "rank": 8,
          "positive_pivots": [
            "3002611471134596897766668339319945/7130168926223356958093606912",
            "162455660605657441850823658360861525847208927492351/8784790489715968901407041009152475423368544256",
            "6768169573103084030346187943809704475676669272815633597649214234770375677/83471741410338137595056613918867243658594179590641973742763597889536",
            "41391292899076180369548490529890788506278185788923222652220095247804771454175391508092649941591/994852926449130148061850802798013475114115385520364231764021906884327240295307345966137344",
            "98982724030588303426819547021507690121827509613518514661781304472220114812226413481782111757254901988687370519788761161687/1220753441231324169836055111293129037949103416844874366281693026665003061886994070414502194024295277839170655825690624",
            "253212783928820226698018528807844968194607100175312114187430492222412656156467873704044484243197656293662381109517510054370692454377893901840115/6086051111522119239940715218340537718130354747067655377811380464020308878986717261840315363271896387042474052403667005050089980523741970432",
            "922158821018427731711298018678620300883684438156201176913915141332858222563539448949063127164464509802691040277988147589/373449025413069978145164484903723612210286065256922512635981108176521814487942522468122951243173968611615005678239744",
            "10992435544032906306771106066313756768365235544920768007057992293289488567303749274947499067625628442588485628599262876296010129437605/699038644264856334419326023318390379428390707725274253835279722805477037950014040694830841251813868092350255246537811045554061312"
          ]
        }
      ]
    },
    {
      "anchor_size": 3,
      "anchor_bits": "111",
      "D": 27,
      "N": 402,
      "anchor_positive_pivots": [
        "1",
        "15/16",
        "9/10"
      ],
      "profiles": [
        [
          0,
          0,
          0
        ],
        [
          0,
          0,
          1
        ],
        [
          0,
          1,
          0
        ],
        [
          0,
          1,
          1
        ],
        [
          1,
          0,
          0
        ],
        [
          1,
          0,
          1
        ],
        [
          1,
          1,
          0
        ],
        [
          1,
          1,
          1
        ]
      ],
      "one_point_masses": [
        "40712776/183",
        "11029376/183",
        "11029376/183",
        "6218008/183",
        "11029376/183",
        "6218008/183",
        "6218008/183",
        "9507548/183"
      ],
      "ordered_distinct_pair_masses": [
        [
          [
            "3833884210/183",
            "889254600/61"
          ],
          [
            "1202276168/183",
            "560769350/183"
          ],
          [
            "1202276168/183",
            "560769350/183"
          ],
          [
            "764160926/183",
            "241262324/183"
          ],
          [
            "1202276168/183",
            "560769350/183"
          ],
          [
            "764160926/183",
            "241262324/183"
          ],
          [
            "764160926/183",
            "241262324/183"
          ],
          [
            "1218541252/183",
            "100075870/61"
          ]
        ],
        [
          [
            "1202276168/183",
            "560769350/183"
          ],
          [
            "155387590/183",
            "320530220/183"
          ],
          [
            "403227106/183",
            "83720080/183"
          ],
          [
            "136161808/183",
            "126888574/183"
          ],
          [
            "403227106/183",
            "83720080/183"
          ],
          [
            "136161808/183",
            "126888574/183"
          ],
          [
            "241262324/183",
            "7262686/61"
          ],
          [
            "100075870/61",
            "1976120/3"
          ]
        ],
        [
          [
            "1202276168/183",
            "560769350/183"
          ],
          [
            "403227106/183",
            "83720080/183"
          ],
          [
            "155387590/183",
            "320530220/183"
          ],
          [
            "136161808/183",
            "126888574/183"
          ],
          [
            "403227106/183",
            "83720080/183"
          ],
          [
            "241262324/183",
            "7262686/61"
          ],
          [
            "136161808/183",
            "126888574/183"
          ],
          [
            "100075870/61",
            "1976120/3"
          ]
        ],
        [
          [
            "764160926/183",
            "241262324/183"
          ],
          [
            "136161808/183",
            "126888574/183"
          ],
          [
            "136161808/183",
            "126888574/183"
          ],
          [
            "180398",
            "1976120/3"
          ],
          [
            "241262324/183",
            "7262686/61"
          ],
          [
            "126888574/183",
            "539108/3"
          ],
          [
            "126888574/183",
            "539108/3"
          ],
          [
            "1976120/3",
            "574858"
          ]
        ],
        [
          [
            "1202276168/183",
            "560769350/183"
          ],
          [
            "403227106/183",
            "83720080/183"
          ],
          [
            "403227106/183",
            "83720080/183"
          ],
          [
            "241262324/183",
            "7262686/61"
          ],
          [
            "155387590/183",
            "320530220/183"
          ],
          [
            "136161808/183",
            "126888574/183"
          ],
          [
            "136161808/183",
            "126888574/183"
          ],
          [
            "100075870/61",
            "1976120/3"
          ]
        ],
        [
          [
            "764160926/183",
            "241262324/183"
          ],
          [
            "136161808/183",
            "126888574/183"
          ],
          [
            "241262324/183",
            "7262686/61"
          ],
          [
            "126888574/183",
            "539108/3"
          ],
          [
            "136161808/183",
            "126888574/183"
          ],
          [
            "180398",
            "1976120/3"
          ],
          [
            "126888574/183",
            "539108/3"
          ],
          [
            "1976120/3",
            "574858"
          ]
        ],
        [
          [
            "764160926/183",
            "241262324/183"
          ],
          [
            "241262324/183",
            "7262686/61"
          ],
          [
            "136161808/183",
            "126888574/183"
          ],
          [
            "126888574/183",
            "539108/3"
          ],
          [
            "136161808/183",
            "126888574/183"
          ],
          [
            "126888574/183",
            "539108/3"
          ],
          [
            "180398",
            "1976120/3"
          ],
          [
            "1976120/3",
            "574858"
          ]
        ],
        [
          [
            "1218541252/183",
            "100075870/61"
          ],
          [
            "100075870/61",
            "1976120/3"
          ],
          [
            "100075870/61",
            "1976120/3"
          ],
          [
            "1976120/3",
            "574858"
          ],
          [
            "100075870/61",
            "1976120/3"
          ],
          [
            "1976120/3",
            "574858"
          ],
          [
            "1976120/3",
            "574858"
          ],
          [
            "574858",
            "1360760"
          ]
        ]
      ],
      "row_masses": [
        "16325823176/183",
        "4422779776/183",
        "4422779776/183",
        "2493421208/183",
        "4422779776/183",
        "2493421208/183",
        "2493421208/183",
        "3812526748/183"
      ],
      "row_identity_verified": true,
      "residual_heights": [
        "31/32",
        "7/8",
        "7/8",
        "27/32",
        "7/8",
        "27/32",
        "27/32",
        "7/8"
      ],
      "max_squared_angle": "4/21",
      "automatic_degrees_from": 10,
      "tail_row_bound": "4802936197/14095291392",
      "low_degree_exact_PSD_checks": [
        {
          "degree": 0,
          "rank": 2,
          "positive_pivots": [
            "6542360786/183",
            "76385282050848/1180721917"
          ]
        },
        {
          "degree": 1,
          "rank": 4,
          "positive_pivots": [
            "383510803/2928",
            "846386652918232/23394158983",
            "90056299667063139976725/3304293492992777728",
            "594330756254811278325/831561300896355628"
          ]
        },
        {
          "degree": 2,
          "rank": 7,
          "positive_pivots": [
            "17047866013/93696",
            "1185211505683313376675/22495545693186176",
            "15952450752167839859697030801/377423399758051893289472",
            "96377243924913358749274629243/8907083964586231552499072",
            "43009680578519319558715942290362385/4645145188677305587125532747712",
            "441031089607174573982837418973287511501266234393/74001202595786802985695534889482618717246976",
            "13341508860611054824510049927947285967529/2829061824771315115283334549538833824"
          ]
        },
        {
          "degree": 3,
          "rank": 8,
          "positive_pivots": [
            "876931691383/2998272",
            "51004056715627067485671/2314313934455640832",
            "2438467197154111274751736372175625/126223013128850526063312437248",
            "13336997782981054907950928352610965/1193955468751188882851514601472",
            "114693687453653978532187664199098697539661/6383771873686809300921431330402232320",
            "1946565197325491921774263891637889650587204147467466142653773/176282982739042456411703763633786552696888374249359360000",
            "358580107829412700329437746386588854612492218624719/32716727408528904308587584461040587381000631296",
            "362968034385486472357634400507358907613/23915890365795887718586709465817344"
          ]
        },
        {
          "degree": 4,
          "rank": 8,
          "positive_pivots": [
            "74099225099071/671612928",
            "670563352099453934796383755/22608746190303144574976",
            "11575596816349103237057936175573387632475/390311147471274643769757660506226688",
            "2256902685613772353870797232858141260009/140572626045879495056456774873907200",
            "213539194049740585032350986450505191365470728301835/7340071142057670850440839823123032113919492096",
            "409940326358258101722076289908289174957743116168877898395275643021397541/26028085345608514870754792054413741407771424167546819591822631239680",
            "6899543704170270852540103508446725101972949846013987397661/438077352866748548129164586515801625317560015484289024",
            "1912312610339794515256200469532452830211189708203/76320872623159115198367264728056989307617280"
          ]
        },
        {
          "degree": 5,
          "rank": 8,
          "positive_pivots": [
            "3583937052212341/21491613696",
            "8903158563207935627451391941/273377768347633902977024",
            "31741946702541501618771513315600839927250315/982701107631048518853795141520977821696",
            "40294247393683412944019377405427535098307975/2681405075563814842669630083786485006336",
            "40446192240902821612642338892718866390641657733014999/1265808674473147995199378997230253845904575430656",
            "7012147034924622877581109809142167924878975941198936740067147623696765354168182745/469101794647120758177413220684786221967107237588290564136408344705226279747584",
            "88634818820166011034085955406882424365168180542801074481756317167195/5959558852965129584373456957282677372363592220170836292847796224",
            "21216178304904731348524112370290989613164913229457845/784686583494880182669741862201893204582316048384"
          ]
        },
        {
          "degree": 6,
          "rank": 8,
          "positive_pivots": [
            "140715755266636411/687731638272",
            "43275508304527807727420507202477/1570172849091278650084425728",
            "56400020193237783942358807332838109977198193415/2047117306366369596237427757963560194408448",
            "1061734300833014617105904889392397231883054551/86767671362245874891506800237699112370176",
            "14398877078059270684585602701439439022622967663915700196641/523172812587028950619927686496308859031983174182764544",
            "1850692506046755510618835518422432177203923262176253564767450260767641443259782537013/151343985318328988828919929828280014499326272651905502619207950567641990519848960",
            "28803168733525032246223730324166255169081449233311677378993150342354999/2355435961840547698831579739088333298012524338445536597351807844352",
            "3409295857553051308467389505644049385051527335360213789073/144343712265108453964040805989906668113965224220950528"
          ]
        },
        {
          "degree": 7,
          "rank": 8,
          "positive_pivots": [
            "577364247609427543/3143916060672",
            "2324517023727370374209162465973523/99858795418290137755908308992",
            "11792605024510735611156835825715378746125320242488405/506693990691335631321917074005839763898542063616",
            "10517811165495441135748318501796884542690677300960487/1027346861664324827940543375792987954855484063744",
            "25987217118326270068645231736541661812788665684382866448992282785/1116807220357155028959339527703017948684894913873608584462336",
            "3331970851226376173938976049976545677665602234858558962195618098703939130265793769877041050265/325487410524252743540223169708021200201426433358714336961333273086519632782179385053544448",
            "120975332335469103445914269673261885101335975858675122898300267388620237688985/11818656656817673519721333256284599856360483234631414932973852702200037376",
            "89873025721138177489030787218868129244716777979413220514017/4469845515414816710973738779928247450458992301932806144"
          ]
        },
        {
          "degree": 8,
          "rank": 8,
          "positive_pivots": [
            "16907587298874099313/100605313941504",
            "7910686838565299069922468054511483216005/383290451553637107234142779588214784",
            "1186267309268914325278091222514448467860661106036378666365/57478570708490077259009153102799214028098437048696832",
            "20168508079194218365573685528392043709226520446722950744253/2309946625273477169244434850508451672100113089644462080",
            "2514256675006697523186884604720842947779907811898932303146846074956218935/121829950772047055103773498716987012924837267841265358096501426880512",
            "1554545854668121602385051726567485474216365933196237407130236685818899159949375101006483363510171919784549/178050558797393516966368726317206688096363809838202709923401328945956187563877546780756196894368071680",
            "895431842403599503507105237475910502933136506517796904346022771918829630115739052586073/102558677454269059400588404051092769512276449750614693359204919087676009225262202880",
            "118257745553328096051678077376068649783551918544975273112668810814023/6645901977451031166516143237054929267800335451654678864617013248"
          ]
        },
        {
          "degree": 9,
          "rank": 8,
          "positive_pivots": [
            "534129616443899376523/3219370046128128",
            "110038401006095392137425528179747832950341/6054287292918080523735809063001260032",
            "148803941792151328187164093676851031012774203702876137975254595/8187211231283847108319090609703308016015300561666337406976",
            "240953744771296049696119783789340446378175943005853810690955575/32665617321221068034060631185876733233865836654001418928128",
            "4655882723886584725399220663912627062613851390208717045094172730636501689646757/256169041544694992562067182593944641485187283764596213591559282585554124800",
            "13922076249202682824721200643926985078404628518807710299858845757692025807959141600336947732630313804146357472618053/1887395034832588674591767188960453137920017750154518394099848168843199638297513862557512035773040078667026268160",
            "2952197505810387744942231637405590386964400786490358236752902146671445436091304344593508466932371/400226271099427782315872635342310773197504166072698262082025764318521291900908548472348606464",
            "7092132733130703455911609429839462753880023761125736898798955803254677983/452893353527376829152009266555397716799680994940162543511332972396544"
          ]
        }
      ]
    }
  ],
  "unanchored": {
    "degrees_0_through_5_spectra": [
      [
        "405",
        "0",
        "0"
      ],
      [
        "0",
        "27/2",
        "0"
      ],
      [
        "0",
        "1215/464",
        "405/464"
      ],
      [
        "81/29",
        "81/232",
        "243/232"
      ],
      [
        "1377/3596",
        "23463/28768",
        "29241/28768"
      ],
      [
        "130815/230144",
        "1903257/1841152",
        "1838295/1841152"
      ]
    ],
    "automatic_degrees_from": 6,
    "max_squared_angle": "1/16",
    "tail_row_bound": "50803/79112"
  },
  "all_degrees_feasible": true
}


==> anc/srg-gegenbauer-counting-main/results/release_checks/details/405_132_63_33_counting_model.json <==
{
  "status": "PASS",
  "parameters": [
    405,
    132,
    63,
    33
  ],
  "variables": 1252,
  "free_core_variables": 174,
  "exhaustive_mapping": [
    {
      "n": 1,
      "classes": 1,
      "labelled_masks": 1,
      "permutation_checks": 1
    },
    {
      "n": 2,
      "classes": 2,
      "labelled_masks": 2,
      "permutation_checks": 4
    },
    {
      "n": 3,
      "classes": 4,
      "labelled_masks": 8,
      "permutation_checks": 24
    },
    {
      "n": 4,
      "classes": 11,
      "labelled_masks": 64,
      "permutation_checks": 264
    },
    {
      "n": 5,
      "classes": 34,
      "labelled_masks": 1024,
      "permutation_checks": 4080
    },
    {
      "n": 6,
      "classes": 156,
      "labelled_masks": 32768,
      "permutation_checks": 112320
    },
    {
      "n": 7,
      "classes": 1044,
      "labelled_masks": 2097152,
      "permutation_checks": 5261760
    }
  ],
  "exact_extension_rows": 4135,
  "exact_triangular_elimination_rows": 1078,
  "common_recipe_denominator": 10908335822475,
  "all_extension_rows_reduce_identically_to_zero": true,
  "degree2_degree6_recipes_identical": true,
  "uniform_count_upper_bound": "y_H <= 2^binom(|H|,2)",
  "upper_bound_proof": "The empty extension identity is sum_alpha y_(H,alpha)=2^|H| y_H. Nonnegativity bounds each summand; induction from y_K1=1 proves the displayed bound.",
  "elapsed_seconds": 1.723,
  "scope": "Audit of exact count coordinates and atlas mapping only; no standalone nonexistence claim."
}


==> anc/srg-gegenbauer-counting-main/results/release_checks/details/405_132_63_33_exact_certificate.json <==
{
  "status": "PASS",
  "parameters": [
    405,
    132,
    63,
    33
  ],
  "terms_checked": 174,
  "inventory": {
    "nonnegative counts": 67,
    "degree 1 PSD energies": 50,
    "degree 0 PSD energies": 54,
    "degree 2 PSD energies": 3
  },
  "exact_margin": "338493319015548995979254689146566610766762175246166860949499720224236053541159995028480988321812910249897565741290028527390478772380737890817496119321619187659911426514314077852707673876430690423252320172814455173868567911371282482112090654181707708557424412933562919183320982247122049903639962058143566538676728901774774102026765945849680032621396301095079993958472455259870601023708039298967256801922205103331918570755964315924096399452499350713295155606156199345478904999071068910826548537130976104435080976008061867357507842191875477195323808370423952351235125284839010723299617468956551828511900389330440782205547601150251077570500859782715434359501069725200261560412125136699464431145949300213106798550498944760414738972302381630336681357404367669719100186215518534138521990847843331919622713416212883679587193324775783154529776433616939652385651437311018245688560397614945277999619471919825476238596920217982498672179484960933716259417303545653394372593694527654970621572806562323172021768383849376094703739214563052223815878465644466080521005568495430530408315718427311198276885459580086007687547685033738350440902946747173616000761239194504066792838292245342861141016362599978495162672175092166822398342432695070598728394735462530113336130423895990340580067348264206082442087524337526366523920261984408143920800392875213694310572817718505945417685362086307213052745181120058046111948987690911722374471879961252089363442145816150841664959666581891562120683377392373816999659869722669357137410984681310828210317268535563687075729967117284368806268403487018786484742439303094859468955153963773100246055035698501119925300807037019070166301620059104207/6053791493453673496725773745258467048004385666036245531774795293979159183326527786109691732964233346328378413540185814476212199424371146191784758367749717051156351925543204939610332532809001730213698656480853967879638290236262301125030605434557334407871512393484512759421701274700784445481276727332200912150979507625288517663379261263722979993830520439720888408666046821406625797980915065128156546959230381804864941414229033438023506606758276913352363276100002386361483008294458133172576011870043584956147299948417334515297904708854966885364717815333178228630899811798519355030661638269121365257345582727781796773863902089240728708090269073095391989956008190923119048552198754531108788000440996683450799639298451771615197153195191505779401894552909144940981829722503884949571028899347040853092885789532377284192268335387504493217190809901709306621735042203877450079652779721999688173159466681721770136458820610272994468982623060430210659266700393854178863443767018541142165574150882165535147255966171946697052683452926964559799388217020285079188589111478125015891335944096708982465993943493138722583537524318007342087334139152666095420533004417424264857739268178568137231815009985078549466767780817836822640370135550569269155997994437884735013570224947783611215831664553850281072016511674130819341089068745487077476321587513710481122088300139727931078687022134630342091012985948059794012991670315916764584205823169185925077749582612516267861967536393546308423461856095193141616028747350452206943735320303785807333890079913825272255980126752871192003873937465453051083393592679333920998900051681269434281414295014286879899382816515627045122406250000000000000000000",
  "certified_simple_lower_bound": "1/20000000",
  "decimal_margin": 5.5914267840506574e-08,
  "pre_forbidden_counts": 0,
  "maximum_anchor_size": 5,
  "maximum_harmonic_degree": 2,
  "maximum_count_vertices": 7,
  "scope": "every energy expansion, positive coefficient, exact reduction and final residual payment replayed; combine with independent atlas/extension audit"
}


==> anc/srg-gegenbauer-counting-main/results/release_checks/details/441_88_35_13_counting_equations.json <==
{
  "status": "PASS",
  "v": 441,
  "graphs": 1252,
  "core_coordinates": 174,
  "free_coordinates": 111,
  "triangular_deletion_rows": 1078,
  "forbidden_witnesses": 58,
  "completion_rows": 76,
  "completion_witnesses": 273,
  "modular_rank_prime": 1000000007,
  "modular_rank": 63,
  "exact_rank": 63,
  "spanning_tree_bound": "1383417555976192/9960378250275",
  "safe_free_coordinate_bound": 256,
  "seconds": 1.4339468479156494,
  "meaning": "All source equations valid under the independently proved complete-shortest-shell theorem. The saved affine map parametrizes their entire solution space, not just a subset."
}


==> anc/srg-gegenbauer-counting-main/results/release_checks/details/441_88_35_13_integer_moments_and_margin.json <==
{
  "v": 441,
  "status": "PASS",
  "scope": "All integer-moment sources; all active affine substitutions and final rational arithmetic. Requires companion affine-coverage and PSD source audits.",
  "moments": {
    "anchors": 4,
    "domains": {
      "3": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13
      ],
      "4": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13
      ],
      "5": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12
      ],
      "6": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34
      ]
    },
    "equalities": 0,
    "inequalities": 779,
    "witnesses": 779
  },
  "final": {
    "dimension": 111,
    "free_core_counts": 110,
    "bound": 256,
    "maximum_spanning_tree_bound": "1383417555976192/9960378250275",
    "active_types": {
      "nonnegative_count": 21,
      "integer_moment": 2,
      "PSD": 88
    },
    "active_rows": 111,
    "active_quartics": [
      {
        "anchor": 3,
        "nodes": [
          0,
          1,
          4,
          5
        ],
        "globally_nonnegative_on_integers": true
      },
      {
        "anchor": 6,
        "nodes": [
          18,
          19,
          28,
          29
        ],
        "globally_nonnegative_on_integers": true
      }
    ],
    "exact_margin": "261389353935792468406194889080221125210151864074114594497514774514050283128160633167357735750733767531966336615842463507360026481063079667250051619109063813297908332762628560030400384626594574727340019727346812709101280739305365306978346131204587101649116240501085960841667866170159793763839984341269164499081484792008770294766097589888857181710535311394777144039683663104602481108715350061258638245558482610891370546338293312603307770793865814415212914036430408800346973647531836462696058202395028267640778040422870343142922565583628522925857104405751382121508598272121016580889728533653413752398295345915542619139794212000066468159945821914262694999111222293419574733800412802443997689044679070676936715313384730777915943304466004079520253293698987695707382956966750213132509425489952334823086421867109761215541894117647379514191881381820871331783121300131733767562267517478238592468360236333318219935878519359740245242323651416534231358918706975168547984082850096594745375938247176685353428367223540488032085382860899788696867924451956192824944793534961919846533557859671908774233393874176260874290812167425683454237497639661008865594591020017275002335542279752818906556886576610372677633711988973238026787909823622527895719747615531423574549113009389150421245581899197622284606408510804160958205437631646736180414006345843709710725399033055227691967742646916368589190736843058504202077290333919383219090089808736194322374426127479688686138760432454016709822240918348213542445846135537076204118101928316936080024957641398021722553377866772746800278678929526320492581870526590875934673515816249403033684576746908607730207253098554303035482367230858040131013901419181812256028473345102634318582126834737614170301333602463753431051969538074601630959431022211605479313958484276271822843511119955668473071227204209859542186006714513963755179496600037695276515541217607068718292663919185316423178033660828045538857908890274821746667765031533556427882360754206880903131759450356146158102130933692240579517204631175684592648099102709817674626962997511564608133549441565902751868705997360731253191294008676212581162542600367111694005265109662750970909934151920251866056362366352176684913755023983781020948055704929406399034359401244306902686581922768190656815546569404097810730158600527837145021151798395019229547384065281377987676948115484748742874185573666492913234046213038756057572587952084997129230264046148626035802388059586588455171938659479941287299544016331921417056034891462102344441746673844009453373540732009083302914887146366654804478084318503676458073124089689389067923395749297791024815573448474237490880689343980416476640993400553093202960839185595862011574468924628695242894585513522440795788405284529057655123522679964906488816346355870299502182376307338727627086998092111576894854189290729274647226013826084780848145669206960731624277/264363276280079055073572730368043335890871665380237429756168179122149638309496215113919662496675989959214389160602711448477767446774844252340392073293306313696907075706548616774367403097593222494019955842569639465572458006465700644242553074117922339052981755355958118863655753739042034890952540900800195719720487558860437319261674873499223957618258893220151588953044733350770548665782261870702898671665770432107979714206620961712990160112708501276126393640016318549499572922381875701954249478605439625919300168153348418569869590481665246442091842824281874039682556733302169586460726061211575004073211914996649118350366742179604590511071494381220383440312390412755746634674151888753019543383692649582865475786321758937269634330753766652967433428804152362200641421936771757139275238519485922284108033898547466148978293543251948653140383112336436491489011991309516896576573423901862993596964614679009942522671406238707535426435819560190759928245436495439580989563259305155850525935495598119866634175296342079076668858249189274212637177178002114951387852396410768332872913030985971829766510082055259409895886268611104688962825557044687005561072061684051263371729103582176727417942666396720766761672622278889727086716403462643825913037225569770838285761827990938585944180048653032199229493631359969306115523614323147222399502058491098692441749720331893438241574365942716923812575523840638201213357272090367447948173084840992425849143442248117942811477259490186539081923575368770332347575118416872245377278756029089792398335894374725249929991915598949561517719912495794742602489539510086997760096524916049214709507436191185754598572186683588650057001210428834268424295066022919351908887145209339853844595241661467023497635210676170020184102582612596555714179799449573328454706830801729859321171724322608287190518207484062520914634732716366562582245360260618509596309840899840323327163297572472272348272707688074950390368579122536062465492238362914457486904171366978064446622475941163311058570594378949754395469053853891568099090185940236240005453063217846405558026324620434078570244156576946860224475726260522161618443259927820293630209251414063792491398570132560945890015775307246515063268986905918016743067290437052077855708584486270428379508438807802140909445493752983957782701249382779981761930131864143562593804401044447903417119991974335311715101885871126046723305972309740395444053967604887473210107241475015462383593083916587531851650439881555972355532246745759046820217389144734910468635405677269727847588685426981375149379692780600584527653215870933181425658985073059340402033471016894342467260561244029227102782820647380493324677770697530472407494192363209960059631792248778578547948989025668796463037799999896626497654531402464784025340138558670027325733120173406629805624720638632452150026895156841598516266152572589994094154050400000000000000000",
    "margin_decimal": 9.8875062230226e-07,
    "certificate_sha256": "13e815db9a5b3f8d455b71a64f7eaca81d08dd389702842b576a5315c5b896a5"
  },
  "independently_checked_graph_lookups": 328,
  "seconds": 1.4795262813568115
}


==> anc/srg-gegenbauer-counting-main/results/release_checks/details/441_88_35_13_kernel_completion.json <==
{
  "v": 441,
  "status": "PASS",
  "arithmetic": "standard-library fractions.Fraction",
  "norm_1_or_2_forbidden_witnesses": 58,
  "completion": {
    "equations": 76,
    "witnesses": 273,
    "types": {
      "unique_profile_completion": 7,
      "seven_card_bijection": 266
    }
  },
  "PSD": {
    "active_rows": 88,
    "degrees": {
      "0": 66,
      "1": 22
    },
    "anchors": 24,
    "positive_schur_pivots": {
      "37": [
        "176/63",
        "113/44",
        "282/113",
        "2815/1128",
        "1250/563"
      ],
      "45": [
        "176/63",
        "489/176",
        "450/163",
        "2",
        "2"
      ],
      "47": [
        "176/63",
        "489/176",
        "376/163",
        "789/376",
        "1652/789"
      ],
      "48": [
        "176/63",
        "113/44",
        "313/113",
        "676/313",
        "363/169"
      ],
      "38": [
        "176/63",
        "113/44",
        "313/113",
        "763/313",
        "1800/763"
      ],
      "28": [
        "176/63",
        "489/176",
        "450/163",
        "137/50",
        "224/137"
      ],
      "50": [
        "176/63",
        "113/44",
        "282/113",
        "213/94",
        "476/213"
      ],
      "29": [
        "176/63",
        "489/176",
        "450/163",
        "1037/450",
        "2246/1037"
      ],
      "32": [
        "176/63",
        "113/44",
        "276/113",
        "213/92",
        "587/213"
      ],
      "35": [
        "176/63",
        "489/176",
        "1252/489",
        "763/313",
        "241/109"
      ],
      "36": [
        "176/63",
        "113/44",
        "313/113",
        "2815/1252",
        "5622/2815"
      ],
      "40": [
        "176/63",
        "113/44",
        "313/113",
        "2815/1252",
        "6252/2815"
      ],
      "42": [
        "176/63",
        "113/44",
        "282/113",
        "789/376",
        "1876/789"
      ],
      "49": [
        "176/63",
        "113/44",
        "282/113",
        "789/376",
        "576/263"
      ],
      "27": [
        "176/63",
        "113/44",
        "282/113",
        "789/376",
        "724/263"
      ],
      "31": [
        "176/63",
        "113/44",
        "276/113",
        "763/276",
        "1948/763"
      ],
      "34": [
        "176/63",
        "113/44",
        "276/113",
        "169/69",
        "1655/676"
      ],
      "39": [
        "176/63",
        "113/44",
        "282/113",
        "338/141",
        "759/338"
      ],
      "41": [
        "176/63",
        "113/44",
        "313/113",
        "800/313",
        "2"
      ],
      "44": [
        "176/63",
        "489/176",
        "1252/489",
        "763/313",
        "1576/763"
      ],
      "46": [
        "176/63",
        "113/44",
        "282/113",
        "338/141",
        "735/338"
      ],
      "51": [
        "176/63",
        "113/44",
        "276/113",
        "163/69",
        "376/163"
      ],
      "30": [
        "176/63",
        "113/44",
        "282/113",
        "2815/1128",
        "6992/2815"
      ],
      "33": [
        "176/63",
        "489/176",
        "450/163",
        "574/225",
        "524/287"
      ]
    }
  },
  "independently_classified_graphs": 49630,
  "seconds": 2.1412769589951495,
  "files_sha256": {
    "rebuild_441/forbidden_441.json": "3b28344aab201ce69dc5d835cc6b3c9300a786fd08166921103b743583e1a2a1",
    "rebuild_441/completion_constraints.json": "56abb50b0e2a79e7bfcedb77b61bb16a3673b0207c6ee96ecd9e0ae51b8c8157",
    "rebuild_441/recovered_exact_certificate.json": "13e815db9a5b3f8d455b71a64f7eaca81d08dd389702842b576a5315c5b896a5",
    "atlas_graphs.txt": "37d7b17324643840b5ff96269b987cfbdd2696d224eeb1bb35ec9730227f5f90"
  },
  "boundary": "Verifies source PSD rows, norm witnesses, completion rows. Full-shell theorem is a separate mathematical prerequisite. Does not verify affine elimination, active integer moments, upper bound, or final weighted margin."
}


==> anc/srg-gegenbauer-counting-main/results/release_checks/details/575_112_45_16_counting_equations.json <==
{
  "status": "PASS",
  "v": 575,
  "graphs": 1252,
  "core_coordinates": 174,
  "free_coordinates": 111,
  "triangular_deletion_rows": 1078,
  "forbidden_witnesses": 58,
  "completion_rows": 76,
  "completion_witnesses": 273,
  "modular_rank_prime": 1000000007,
  "modular_rank": 63,
  "exact_rank": 63,
  "spanning_tree_bound": "36958983856062464/311076891696285",
  "safe_free_coordinate_bound": 256,
  "seconds": 1.472494125366211,
  "meaning": "All source equations valid under the independently proved complete-shortest-shell theorem. The saved affine map parametrizes their entire solution space, not just a subset."
}


==> anc/srg-gegenbauer-counting-main/results/release_checks/details/575_112_45_16_integer_moments_and_margin.json <==
{
  "v": 575,
  "status": "PASS",
  "scope": "All integer-moment sources; all active affine substitutions and final rational arithmetic. Requires companion affine-coverage and PSD source audits.",
  "moments": {
    "anchors": 4,
    "domains": {
      "3": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16
      ],
      "4": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16
      ],
      "5": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "6": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44
      ]
    },
    "equalities": 0,
    "inequalities": 1287,
    "witnesses": 1287
  },
  "final": {
    "dimension": 111,
    "free_core_counts": 110,
    "bound": 256,
    "maximum_spanning_tree_bound": "36958983856062464/311076891696285",
    "active_types": {
      "nonnegative_count": 60,
      "integer_moment": 3,
      "PSD": 48
    },
    "active_rows": 111,
    "active_quartics": [
      {
        "anchor": 3,
        "nodes": [
          1,
          2,
          6,
          7
        ],
        "globally_nonnegative_on_integers": true
      },
      {
        "anchor": 3,
        "nodes": [
          1,
          2,
          7,
          8
        ],
        "globally_nonnegative_on_integers": true
      },
      {
        "anchor": 5,
        "nodes": [
          8,
          9,
          14,
          15
        ],
        "globally_nonnegative_on_integers": true
      }
    ],
    "exact_margin": "295963381637111914307615760256266989588844700637039227067287335850550710306299313740953126489912827865151157274132375896747856848561275690734633989513809543115842678815949729683244363498034998923379646470922251918039104092824403050097570918669837544500141923037093101847160108203082356407407922197805175143904460330377206149910982193712495896821528974230135976372670792286051945412060096020452121024782621785570795492041013079701766778584828111076043893296724212220589336683894531203472403266783481156260551733406024234909020015930466841535321501365210883869346815593751036677510071157920537473727515252903615514589285587017899717843966518074047743805728728199301384680255709774477212972790031897760480582916179338660370071576946167355051772952691410051296712131859967724758891942617126722931727907055220296347892601267135150940105260603312603007875773213394835419125307115855137096672694856638563634754168379656725116311662634819908459811847312769213862451982839366701672228700830717582018096316203229276068164621035033019549854996590508807627558019913745359967419189533983662029933741150854121241289214802792578636561790831188189138424142989077604674246144361051153212667079870666617505407002900082007058419618413829864135468405160412686473791446590080815157284215582745810070068890438861231393091314866377071760299510718146822207491145349128171707061795723888651479259389240200673466570035592805888652519418428995440871789581905836748723184786838535037527023629040652822645744049946997661835473968496045736770536683284251473745306969384638900117253324976100168000666420063588806575777995188555727072039748272014093080613701459715188520187775132238264714895972607571370263397462194323355456445979962263244265526671016144434535260193922669825128127043830997643605383068431223199219743696666332490032717863779511278020984849954576868799136131702026746171186209931642246872561366062630542935428372719141569314461012098507987466949159017047792683321704772141472034240570109330499731811322991730632089227213416994640799019122611999166204856123975653033741482135923198317617369440195577820014511410907942389125241351539317281099880945265643096990569957015512790679419490069957435663613646856423294091069470989218875574671421415796173967623541211849414082317936042411527406824974530027694609445741420738637210932117823240076212662088371930641047345523616847284591914716039554273594943152341086446949922148954030743562840936822440670177829405851031780308610641770853932391847127665466408092176105324518878233387528898088993063030241491612947673031386838603675193490657276570688866029715486050140367621042153179152120996412163591030435949400410476627609672818349695947164327/97326572495765017682044347996706379757672427368108660727457125447529709918083330134781062650775538847027309207696739857983474520077011230243637355612355647786114030863008998463644145861608618769656186397270646062111886067445945838248328970523658728437227642688841827717646701551006491888292149548925140742406967141756793406457426680030231965635653843057677223922846640943621090197028562116974896813374740557363402706202843979810262955802040805756396414067242763944053854198646193090097089177438080757197400712839926709893408702616754833670713683836050316621387752631023078188515495326183719796372242489176210716846870486898947662066845089934780525832782642410048886451541947039089968612557805780908226625907218046264792613637574714011384315934994521076447969878661934335871724878618910881747700192257890725773482076271793866472669388952073681050427434589357381860030828046920263472212787969726354581421129603417973417955187209505085929738296128896356918260541186255271224966233509774701394876140785733232219495535192437515882120429989804740997230521145841838602853162153961648361503558397474616262820806897117771925187157103444902304678525723141328429455726308589538559642511432173710852568465177692750439075557924724538112834095101196980600764386038067777578295723560173283200373068531133045006366430308248721389565264619657611647560457650758507495945491083208767244568235521852983198336647350185035875190347503554922403735407129647539648350617434278553326348970186286721134538354159442921032095065931673028363769607547103020348677493864317112391568750425114812001090023390610529690769051061298251913402894062377346277496215100884435137401159315342367744782724664691073173380677590152678347691593550232178252002862300627508115506143331328606865372382352997314883175889008823841075284523130066941615866928421118471323728801716896081414767766678723504808784492680970554066380703872726799059928254049869881689648061370802297734979975235705934048650415696276336724995561680580152062528198145616567773047753197000513640984663120251711073458497216295732222918077453256451816529361033230506307016735060821636975672234974396513345566674473242770818667663826329920561173853702865569671508944469943705667195655453821684783948401593798847199250612829660319606665290037808488921652893028878224934360895750099739863319632180502959072025712211670560518919766768393465112443127956927806186487792337616092966329085471449485354138702085087988594006845552284435614689912742438786982139662262847531429245214739107981360419111091117115510023692246187580381884682447026788767745736834140427430501916806935497823731633631540729658439196112796564967739301556987084574293578848485969042429440000",
    "margin_decimal": 3.040930899421021e-06,
    "certificate_sha256": "4dd2ea90e0208dd2bf0856c3f4e67a9226769ac0ae71891664d10280d26c3f61"
  },
  "independently_checked_graph_lookups": 328,
  "seconds": 1.049098014831543
}


==> anc/srg-gegenbauer-counting-main/results/release_checks/details/575_112_45_16_kernel_completion.json <==
{
  "v": 575,
  "status": "PASS",
  "arithmetic": "standard-library fractions.Fraction",
  "norm_1_or_2_forbidden_witnesses": 58,
  "completion": {
    "equations": 76,
    "witnesses": 273,
    "types": {
      "unique_profile_completion": 7,
      "seven_card_bijection": 266
    }
  },
  "PSD": {
    "active_rows": 48,
    "degrees": {
      "1": 21,
      "0": 24,
      "2": 3
    },
    "anchors": 29,
    "positive_schur_pivots": {
      "17": [
        "14/5",
        "18/7",
        "22/9",
        "26/11"
      ],
      "25": [
        "14/5",
        "18/7",
        "5/2",
        "83/30",
        "212/83"
      ],
      "28": [
        "14/5",
        "39/14",
        "36/13",
        "11/4",
        "18/11"
      ],
      "29": [
        "14/5",
        "39/14",
        "36/13",
        "83/36",
        "180/83"
      ],
      "32": [
        "14/5",
        "18/7",
        "22/9",
        "51/22",
        "47/17"
      ],
      "33": [
        "14/5",
        "39/14",
        "36/13",
        "23/9",
        "42/23"
      ],
      "36": [
        "14/5",
        "18/7",
        "25/9",
        "9/4",
        "2"
      ],
      "46": [
        "14/5",
        "18/7",
        "5/2",
        "12/5",
        "235/108"
      ],
      "47": [
        "14/5",
        "39/14",
        "30/13",
        "21/10",
        "44/21"
      ],
      "48": [
        "14/5",
        "18/7",
        "25/9",
        "54/25",
        "58/27"
      ],
      "49": [
        "14/5",
        "18/7",
        "5/2",
        "21/10",
        "46/21"
      ],
      "10": [
        "14/5",
        "18/7",
        "25/9",
        "64/25"
      ],
      "11": [
        "14/5",
        "39/14",
        "100/39",
        "61/25"
      ],
      "13": [
        "14/5",
        "18/7",
        "5/2",
        "5/2"
      ],
      "14": [
        "14/5",
        "39/14",
        "100/39",
        "54/25"
      ],
      "15": [
        "14/5",
        "18/7",
        "5/2",
        "21/10"
      ],
      "16": [
        "14/5",
        "18/7",
        "22/9",
        "51/22"
      ],
      "26": [
        "14/5",
        "39/14",
        "100/39",
        "61/25",
        "149/61"
      ],
      "27": [
        "14/5",
        "18/7",
        "5/2",
        "21/10",
        "58/21"
      ],
      "31": [
        "14/5",
        "18/7",
        "22/9",
        "61/22",
        "156/61"
      ],
      "35": [
        "14/5",
        "39/14",
        "100/39",
        "61/25",
        "135/61"
      ],
      "37": [
        "14/5",
        "18/7",
        "5/2",
        "5/2",
        "20/9"
      ],
      "40": [
        "14/5",
        "18/7",
        "25/9",
        "9/4",
        "20/9"
      ],
      "41": [
        "14/5",
        "18/7",
        "25/9",
        "64/25",
        "2"
      ],
      "42": [
        "14/5",
        "18/7",
        "5/2",
        "21/10",
        "50/21"
      ],
      "44": [
        "14/5",
        "39/14",
        "100/39",
        "61/25",
        "126/61"
      ],
      "45": [
        "14/5",
        "39/14",
        "36/13",
        "2",
        "2"
      ],
      "50": [
        "14/5",
        "18/7",
        "5/2",
        "34/15",
        "38/17"
      ],
      "51": [
        "14/5",
        "18/7",
        "22/9",
        "26/11",
        "30/13"
      ]
    }
  },
  "independently_classified_graphs": 48883,
  "seconds": 1.7115806660003727,
  "files_sha256": {
    "rebuild_575/forbidden_575.json": "3616a9e40ecdccd6bb45bd2b7de389b0317834bac433ad8c788e5e8a8f39a844",
    "rebuild_575/completion_constraints.json": "00a188b8680725b9eb1d3de4c90f4e3eede6d0c7fcfdaa0142f77327b0b33568",
    "rebuild_575/recovered_exact_certificate.json": "4dd2ea90e0208dd2bf0856c3f4e67a9226769ac0ae71891664d10280d26c3f61",
    "atlas_graphs.txt": "37d7b17324643840b5ff96269b987cfbdd2696d224eeb1bb35ec9730227f5f90"
  },
  "boundary": "Verifies source PSD rows, norm witnesses, completion rows. Full-shell theorem is a separate mathematical prerequisite. Does not verify affine elimination, active integer moments, upper bound, or final weighted margin."
}


==> anc/srg-gegenbauer-counting-main/results/release_checks/details/structural_lemmas.json <==
{
  "status": "PASS local ingredients only; final Farkas arithmetic is outside this verifier",
  "cycle_energies": [
    {
      "length": 4,
      "balanced_profiles": 6,
      "denominator_lcm": 4,
      "energies": [
        "0",
        "1",
        "3/4"
      ]
    },
    {
      "length": 6,
      "balanced_profiles": 20,
      "denominator_lcm": 6,
      "energies": [
        "0",
        "2",
        "3/2",
        "4/3",
        "5/6"
      ]
    },
    {
      "length": 8,
      "balanced_profiles": 70,
      "denominator_lcm": 8,
      "energies": [
        "0",
        "15/8",
        "2",
        "23/8",
        "3/2",
        "7/2",
        "7/8"
      ]
    }
  ],
  "441_zero_height_T_candidates": [
    16
  ],
  "441_nonnegative_profiles": [
    {
      "n1": 0,
      "n2": 0,
      "gamma": "431/161",
      "gap": "60/23"
    },
    {
      "n1": 1,
      "n2": 0,
      "gamma": "5105/2576",
      "gap": "4929/2576"
    },
    {
      "n1": 2,
      "n2": 0,
      "gamma": "121/92",
      "gap": "803/644"
    },
    {
      "n1": 3,
      "n2": 0,
      "gamma": "1745/2576",
      "gap": "1569/2576"
    },
    {
      "n1": 4,
      "n2": 0,
      "gamma": "11/161",
      "gap": "0"
    },
    {
      "n1": 0,
      "n2": 1,
      "gamma": "167/92",
      "gap": "3597/2093"
    },
    {
      "n1": 1,
      "n2": 1,
      "gamma": "3033/2576",
      "gap": "36193/33488"
    },
    {
      "n1": 2,
      "n2": 1,
      "gamma": "183/322",
      "gap": "3949/8372"
    },
    {
      "n1": 0,
      "n2": 2,
      "gamma": "172/161",
      "gap": "3949/4186"
    },
    {
      "n1": 1,
      "n2": 2,
      "gamma": "1257/2576",
      "gap": "12157/33488"
    },
    {
      "n1": 0,
      "n2": 3,
      "gamma": "281/644",
      "gap": "1185/4186"
    },
    {
      "n1": 0,
      "n2": 13,
      "gamma": "281/644",
      "gap": "0"
    },
    {
      "n1": 1,
      "n2": 13,
      "gamma": "1257/2576",
      "gap": "19/368"
    },
    {
      "n1": 0,
      "n2": 14,
      "gamma": "172/161",
      "gap": "361/598"
    }
  ],
  "441_total_height_lower_bound": "17389/598",
  "core_upper_bounds": {
    "441": {
      "exact_spanning_tree_bound": "1383417555976192/9960378250275",
      "safe_bound": 256
    },
    "575": {
      "exact_spanning_tree_bound": "36958983856062464/311076891696285",
      "safe_bound": 256
    },
    "375": {
      "exact_spanning_tree_bound": "321586842304512/357925553755",
      "safe_bound": 1024
    }
  },
  "375_I3_mass": "12160/4103",
  "seven_card_completion": [
    {
      "deleted_vertex": 3,
      "h": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1
      ],
      "profile": [
        1,
        1,
        1,
        0,
        0,
        1,
        1
      ],
      "automorphisms": 4
    },
    {
      "deleted_vertex": 7,
      "h": [
        -1,
        -1,
        1,
        1,
        1,
        1,
        -1
      ],
      "profile": [
        0,
        0,
        1,
        1,
        0,
        1,
        0
      ],
      "automorphisms": 4
    }
  ]
}


==> anc/srg-gegenbauer-counting-main/results/release_checks/discovery_input_check.json <==
{
  "pinned_inputs_checked": 62,
  "model_inputs": 18,
  "programs_syntax_checked": 9,
  "model_sha256": {
    "data/pure405/atlas/graphs.txt": "37d7b17324643840b5ff96269b987cfbdd2696d224eeb1bb35ec9730227f5f90",
    "data/pure405/atlas/map1.bin": "96a296d224f285c67bee93c30f8a309157f0daa35dc5b87e410b78630a09cfc7",
    "data/pure405/atlas/map2.bin": "7b11c1133330cd161071bf23a0c9b6ce5320a8f3a0f83620035a72be46df4104",
    "data/pure405/atlas/map3.bin": "7bebe91c9e9669788ffb265eaceea6e6d00f67b45739e562c34c54b47c816bbe",
    "data/pure405/atlas/map4.bin": "80fc2df0799de4b1ab2c68e46f3ff0d4b491a9b1f2f843b7d20abc473b722c1a",
    "data/pure405/atlas/map5.bin": "fc2d7e585550db3c2af45ab5cbd5a6220acc4f29be72b9c993f0a11e62b61c86",
    "data/pure405/atlas/map6.bin": "45bbbc9e7f81831c54018bef5cca6ee79378d4a766afe6a20c032470a7f89bc2",
    "data/pure405/atlas/map7.bin": "0a857a4fb493e92d2ab799da1ce1d1ed9e08a846c256d7c04003a1416fb71d78",
    "data/pure405/data/degree2/core_recipes_405.json": "08f739693ab7a91483639ab96a2e24169028658e4c5c8710b6d48f780a44678c",
    "data/legacy_ten/rebuild_375/affine_recipes_375.json": "767e2e92627c664c59d1949d410002cb6aa24a619a1893768ddc0ea930f42847",
    "data/legacy_ten/rebuild_375/forbidden_375.json": "3b28344aab201ce69dc5d835cc6b3c9300a786fd08166921103b743583e1a2a1",
    "data/legacy_ten/rebuild_375/integer_moments.json": "6bd7b8c62a32cf158265fa20440556aee12b7b39044b27fb409f72fd0fbeab50",
    "data/legacy_ten/rebuild_441/affine_recipes_441.json": "6eecba330a77c7d16041e8b5769b610015015b4a32281048168e1813803e2e7b",
    "data/legacy_ten/rebuild_441/forbidden_441.json": "3b28344aab201ce69dc5d835cc6b3c9300a786fd08166921103b743583e1a2a1",
    "data/legacy_ten/rebuild_441/integer_moments.json": "7686dcf1a47ebdc231cab2ce950db1aec15d158996b7da8e4a65da31f052229c",
    "data/legacy_ten/rebuild_575/affine_recipes_575.json": "5ddbe17f14344f3e2c7b1efff14538aec579b7b11e237c6ff2a18e4502263134",
    "data/legacy_ten/rebuild_575/forbidden_575.json": "3616a9e40ecdccd6bb45bd2b7de389b0317834bac433ad8c788e5e8a8f39a844",
    "data/legacy_ten/rebuild_575/integer_moments.json": "a75c51cd07e371840dd6542e028752652d812038fad84f867d8fe4ec251e0cff"
  },
  "installed_versions": {
    "cvxpy": null,
    "clarabel": null,
    "numpy": "2.3.5",
    "scipy": null
  },
  "check": "PASS syntax and model input paths; no optimization executed",
  "meaning": "Syntax and input resolution checked; optimization was not executed."
}


==> anc/srg-gegenbauer-counting-main/results/release_checks/document_layout.json <==
{
  "result": "PASS",
  "main_pages": 25,
  "supplement_pages": 14,
  "native_compilation": "Both final sources compiled successfully in the built-in editor.",
  "export_warnings": [],
  "visual_review": {
    "main_changed_pages": [
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22
    ],
    "main_unchanged_pages_pixel_identical_to_reviewed_previous_revision": true,
    "supplement_changed_pages": [
      14
    ],
    "supplement_other_pages_pixel_identical_to_reviewed_previous_revision": true,
    "render_dpi": 95,
    "findings": "All changed pages reviewed. No clipping, overlaps or unresolved references."
  },
  "changes_reviewed": [
    "Added explicit Supplement 405 citation for complete coefficients",
    "Added the strict diagonal-dominance proof for six-point reference Gram matrices",
    "Restricted the supplementary all-degree limitation to the five-point real-count relaxation",
    "Removed stale authoring-only comments"
  ],
  "existing_numerical_tables_byte_preserved": true,
  "files": {
    "Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.tex": {
      "sha256": "054b1c60c38b121a0a9794068da807bc85e453e4ca5778a7a703f9ed5ae19f4a",
      "bytes": 83042
    },
    "Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.pdf": {
      "sha256": "f3eefcc94e6f32c3be3a3d1514ae0e7d105316b7a7f4a8875c3bd58d9c919a43",
      "bytes": 208163
    },
    "Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_Supplement_405_2026-10-14.tex": {
      "sha256": "150badf6b6dc9db5a1dd1bfb8492c844c0990a5aa5b1787ad04e258a9e50fe62",
      "bytes": 68361
    },
    "Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_Supplement_405_2026-10-14.pdf": {
      "sha256": "dbd97fc026292ed6fe1eaa97bd62323658be4d7107c41f90a1358e43a21a1f5a",
      "bytes": 114466
    }
  }
}


==> anc/srg-gegenbauer-counting-main/results/release_checks/documentation_update_layout.json <==
{
  "main": {
    "pages": 26,
    "github_links": 14,
    "link_pages": [
      3,
      18,
      19,
      26
    ],
    "annotations_within_page": true,
    "characters_within_page": true,
    "contact_sheets": [
      "main-contact-1.png",
      "main-contact-2.png",
      "main-contact-3.png",
      "main-contact-4.png",
      "main-contact-5.png"
    ],
    "visual_review": "PASS: all contact sheets and enlarged repository-link pages reviewed; no clipping, overlaps, or unresolved references"
  },
  "supplement": {
    "pages": 15,
    "github_links": 7,
    "link_pages": [
      1,
      14
    ],
    "annotations_within_page": true,
    "characters_within_page": true,
    "contact_sheets": [
      "supplement-contact-1.png",
      "supplement-contact-2.png",
      "supplement-contact-3.png"
    ],
    "visual_review": "PASS: all contact sheets and enlarged repository-link pages reviewed; no clipping, overlaps, or unresolved references"
  },
  "mathematical_tables_byte_unchanged": true,
  "native_compilation": "PASS: both revised TeX sources compiled with the built-in editor; PDFs exported with its bundled Tectonic executable"
}


==> anc/srg-gegenbauer-counting-main/results/release_checks/documentation_update_verification.json <==
{
  "result": "PASS",
  "started_utc": "2026-10-14T13:50:38.484554+00:00",
  "python": "3.9.6",
  "arithmetic": "fractions.Fraction; Python standard library",
  "fixed_inputs_sha256": {
    "results/catalogue/graph_types.txt": "37d7b17324643840b5ff96269b987cfbdd2696d224eeb1bb35ec9730227f5f90",
    "code/verification/verify_ten_certificates.py": "534b79e18649b19604ed6036ed5ac440d243a315460806f5e4e4a0c1087298aa",
    "code/verification/verify_1344_certificate.py": "cc2cfb5c9c32853ae54e9d045803097da5b2e7cd5e0d8b024e41e96ce2dbb68c",
    "code/verification/verify_structural_counting_equations.py": "0326d1e9c647e8b3075e70157d1d98c02f7cb6d2995dfe09f97da833e969c3a6",
    "code/verification/verify_integer_moments_and_margins.py": "8f820f2eabfab9f94888f88e76b5c13b4a347593b03ecf516f1d1215d2ebf2c6",
    "code/verification/verify_structural_kernel_completion.py": "81c0425bd111dced52fcb477d359446bf3805de50d457e12edfff110ffd20453",
    "code/verification/verify_local_structural_lemmas.py": "36fe7c9da16d54f907c166fb62d5e7875b5a3b4d4a5104892d20aa00dbb5793f",
    "code/verification/verify_retained_raw_certificates.py": "a1d73ebafcf51720ad12960303d00b725beb0b310819944c3898bae074efd7d0",
    "code/verification/verify_raw_counting_certificate.py": "25121e034a228857bc72f24a205e7093e80bfe43dffbd08cd3c2dc152ba603d4",
    "code/verification/verify_earlier_405_certificate.py": "aedd219a25dec775c8eb66471fb523f379d631f630113b32dca7f81349780e3b",
    "results/certificates/351_140_73_44/reduced_certificate.json": "2d029a35df265e93c48e9f0af245666bb0b161159f57defa70fbd298e54ffaa5",
    "results/certificates/351_140_73_44/raw_certificate.json": "691d4922ef288995cbd31668cc0c85671e8f72c85afaf6e98745163b5f70eda0",
    "results/certificates/405_132_63_33/earlier_structural_certificate/reduced_certificate.json": "bf703c8bf0df1edf8b7804eec360dd9639271ef8217fe1d4af559a3e01734a4f",
    "results/certificates/405_132_63_33/earlier_structural_certificate/raw_certificate.json": "20972415f1ad0e0bbbb14657383cd2b46bce1b740c31983b5c5e8dcab40f4b05",
    "results/certificates/476_133_60_28/reduced_certificate.json": "0af453d2303c0e8582ab31c9d5653c9bee90ee56ee012aaf6a2e32829303538c",
    "results/certificates/476_133_60_28/raw_certificate.json": "6fc010dd9a0d4a271ec8246a996af75f5ee6f7141055f1097021857aa03947e4",
    "results/certificates/540_147_66_30/reduced_certificate.json": "e2fb9e82f2f95384a1b9d56fc15f56f1d6422c08351b7899540688cd13374587",
    "results/certificates/540_147_66_30/raw_certificate.json": "371bda0624f089a3fec6aa9a1574bb8f7ecfae3efe0f5763587ff13dbee48c3b",
    "results/certificates/550_162_75_36/reduced_certificate.json": "afea8e51645c2eeec1ae837cab31b61252f8e0d273c7057abd9ec3bbcb9cf5da",
    "results/certificates/550_162_75_36/raw_certificate.json": "85ade00b515c699179920d4c8b347f60e86ea764fc8d0b093de4a1b1110184ab",
    "results/certificates/703_182_81_35/reduced_certificate.json": "fde24a8513faeb7086618027ff8d66dfa12d0cc121c49d891f60d93deb20c593",
    "results/certificates/703_182_81_35/raw_certificate.json": "cdbbda54dfb26b88974982ec61d934ca1b2fde63657542bc79ccb13e70b44f02",
    "results/catalogue/five_and_six_point_theory.json": "cf4d7d5438043bb26222a8ebc12152949748289f680533264dd53c8b2814d37b",
    "results/certificates/375_102_45_21/gegenbauer_counting_model.json": "af2aed3e1bd40f6795a413520a267a0d047412af64d79ec56e336bc66b890b16",
    "results/certificates/375_102_45_21/affine_counting_equations.json": "767e2e92627c664c59d1949d410002cb6aa24a619a1893768ddc0ea930f42847",
    "results/certificates/375_102_45_21/exact_counting_elimination.json": "f535a975e95ea877f299058d818529110d96dbb76312212e9254b4e2feb97550",
    "results/certificates/375_102_45_21/forbidden_configurations.json": "3b28344aab201ce69dc5d835cc6b3c9300a786fd08166921103b743583e1a2a1",
    "results/certificates/375_102_45_21/integer_common_neighbour_moments.json": "6bd7b8c62a32cf158265fa20440556aee12b7b39044b27fb409f72fd0fbeab50",
    "results/certificates/375_102_45_21/positive_semidefinite_completion_constraints.json": "fbc25f5c31070ec82e6b2d1b6f823c312d5e1e64c6055f5399b113af36ae7784",
    "results/certificates/375_102_45_21/exact_certificate.json": "f2550b50ffc35e582ac4b406c812a03a7e2330116385d5838c617ab3e1866fdd",
    "results/certificates/441_88_35_13/gegenbauer_counting_model.json": "b2f3853a5a2c175c524caba020bf104a1d7edb579d40cf2c066f34829f5a3d56",
    "results/certificates/441_88_35_13/affine_counting_equations.json": "6eecba330a77c7d16041e8b5769b610015015b4a32281048168e1813803e2e7b",
    "results/certificates/441_88_35_13/exact_counting_elimination.json": "05e91aadd9b9e0071684fe3becb3b39f52df3e05f1c86f7d194cf6f34b69881e",
    "results/certificates/441_88_35_13/forbidden_configurations.json": "3b28344aab201ce69dc5d835cc6b3c9300a786fd08166921103b743583e1a2a1",
    "results/certificates/441_88_35_13/integer_common_neighbour_moments.json": "7686dcf1a47ebdc231cab2ce950db1aec15d158996b7da8e4a65da31f052229c",
    "results/certificates/441_88_35_13/positive_semidefinite_completion_constraints.json": "56abb50b0e2a79e7bfcedb77b61bb16a3673b0207c6ee96ecd9e0ae51b8c8157",
    "results/certificates/441_88_35_13/exact_certificate.json": "13e815db9a5b3f8d455b71a64f7eaca81d08dd389702842b576a5315c5b896a5",
    "results/certificates/575_112_45_16/gegenbauer_counting_model.json": "d6fe322e0e86c8ab8bd00244e27f52a5ccc70bd4a8d5556a677b1959d0d09264",
    "results/certificates/575_112_45_16/affine_counting_equations.json": "5ddbe17f14344f3e2c7b1efff14538aec579b7b11e237c6ff2a18e4502263134",
    "results/certificates/575_112_45_16/exact_counting_elimination.json": "ff809740ca52e9b9948c4574ab68c4c02de6eb710c8fd6ae094697205d631826",
    "results/certificates/575_112_45_16/forbidden_configurations.json": "3616a9e40ecdccd6bb45bd2b7de389b0317834bac433ad8c788e5e8a8f39a844",
    "results/certificates/575_112_45_16/integer_common_neighbour_moments.json": "a75c51cd07e371840dd6542e028752652d812038fad84f867d8fe4ec251e0cff",
    "results/certificates/575_112_45_16/positive_semidefinite_completion_constraints.json": "00a188b8680725b9eb1d3de4c90f4e3eede6d0c7fcfdaa0142f77327b0b33568",
    "results/certificates/575_112_45_16/exact_certificate.json": "4dd2ea90e0208dd2bf0856c3f4e67a9226769ac0ae71891664d10280d26c3f61",
    "code/verification/verify_405_certificate_and_comparison.py": "ba076d530fa151c4be058099fc785d1fc08eb9d3e6fc940bac9f58f39a337112",
    "code/verification/verify_405_counting_model.py": "af0ebd0afe780b3c4e58250abe26fe4d4d22ac52791d4945ebfc84c98888fce9",
    "code/verification/verify_405_seven_point_certificate.py": "07fc50c382696642092bb1d7e1ffb1a4b6dcfb44641ff19d6313403c41ee12e1",
    "code/verification/verify_405_all_degree_comparison.py": "411afce28852014af2d650afe486449d92f91616afa5e8f3c988fc452c93d40c",
    "code/verification/gegenbauer_projected_kernels.py": "49a0e0098ff21f75eb8517c70c2a29d3825ba18f53f9eefcdc1f2522b509f924",
    "results/catalogue/canonical_graph_map_1_vertices.bin": "96a296d224f285c67bee93c30f8a309157f0daa35dc5b87e410b78630a09cfc7",
    "results/catalogue/canonical_graph_map_2_vertices.bin": "7b11c1133330cd161071bf23a0c9b6ce5320a8f3a0f83620035a72be46df4104",
    "results/catalogue/canonical_graph_map_3_vertices.bin": "7bebe91c9e9669788ffb265eaceea6e6d00f67b45739e562c34c54b47c816bbe",
    "results/catalogue/canonical_graph_map_4_vertices.bin": "80fc2df0799de4b1ab2c68e46f3ff0d4b491a9b1f2f843b7d20abc473b722c1a",
    "results/catalogue/canonical_graph_map_5_vertices.bin": "fc2d7e585550db3c2af45ab5cbd5a6220acc4f29be72b9c993f0a11e62b61c86",
    "results/catalogue/canonical_graph_map_6_vertices.bin": "45bbbc9e7f81831c54018bef5cca6ee79378d4a766afe6a20c032470a7f89bc2",
    "results/catalogue/canonical_graph_map_7_vertices.bin": "0a857a4fb493e92d2ab799da1ce1d1ed9e08a846c256d7c04003a1416fb71d78",
    "results/certificates/405_132_63_33/ordinary_counting_certificate/counting_model.json": "08f739693ab7a91483639ab96a2e24169028658e4c5c8710b6d48f780a44678c",
    "results/certificates/405_132_63_33/ordinary_counting_certificate/exact_certificate.json": "2d3ca0bbb769e2032b773b3d3366e2a25e12eb122916a92efe1be61c2f3f4b2e",
    "code/verification/verify_displayed_tables.py": "9151e960a43ee4994154a8e9ff457281ce2809e64b896e513f0fde67868fa837",
    "code/verification/verify_expanded_certificates.py": "33b73584cca83aacf6a91ce9530e7478b945532fe8ef95b649a220332f61cddf",
    "code/verification/verify_article_metadata.py": "d295fdaeb60f1eef46be96221f62f5c529950f4d53090edc49a2448f5b596f54",
    "code/discovery/reconstruct_inequality_sources.py": "ec680c907c0528dc15b66605b4cccbebf186eb4feb608f1e88af7e2b3bb2729e",
    "code/discovery/recover_rational_certificate.py": "6b3211c6a7a6767e4e281233839ac987ba304550630ec893652d1e8b4c33b647",
    "code/discovery/build_counting_kernel_model.py": "456a147db2899874073b06e548b35bdb8a6402675324a8e2c1ea0791bdf3cafd",
    "code/discovery/verify_new_seven_point_certificates.py": "6a4ebf7d66c26989232f995a42b1a02a856ae83abc099541f8c2ffa2ab6a904c",
    "code/discovery/search_five_and_six_point_models.py": "b2252912a14ebecf9f290a63c3c80b790e724e68e810b90f495769efb7c7e537",
    "code/discovery/verify_new_certificate.py": "11bb7e2620733541ed856eea2fbd819ef3a7cfe1578829646b4401987dc8e480",
    "code/discovery/export_certificate_catalogue.py": "e383fbd5160bd2e03959490fdb5a476316d01fea557fd5a4edc4d3ef40f36133",
    "code/discovery/solve_semidefinite_program.py": "1413ab0979b30d79fc2ece162d0b6a1aa6e4f8267176c73ba24a7d8e98e2cc39",
    "code/discovery/search_seven_point_models.py": "856ebb5ff499b4cd881ecdd62c308c41efd85f9a0c804629e0316883523ea3d5",
    "code/discovery/prepare_and_run_models.py": "8be07d8c4f2660b98d68b801fa0004bb9a93b2753556454a0c719be113f47269",
    "code/discovery/requirements.txt": "1903359d591568a2a3e0e7042967c970ea7621b472bb1119f80191e2a618d08a",
    "paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.tex": "a30bb21aaefa0b500b0d2678c379feb4550060f5f41f80593ec9156548573e8d",
    "paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.pdf": "ad2d9c067adb6f6bdc0f6ab1e275474d692092038885cde031c2eb39646b3d5b",
    "paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_Supplement_405_2026-10-14.tex": "cc736142563be94c18d75b25d4549c9fbcb1157dd058fd0d83ece7b427be1f9d",
    "paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_Supplement_405_2026-10-14.pdf": "ee3db27bdec2fff4c2fb5c4e17680aa099666d9d66a9297cf19e07569c890246"
  },
  "stages": [
    {
      "check": "ten_parameter_certificates",
      "exit_code": 0,
      "elapsed_seconds": 131.988,
      "output_sha256": "e41811574ca0536d7f57ae07735abb005caa2c7fe546674c893cfa75bc82e0a1"
    },
    {
      "check": "ordinary_counting_405_and_all_degree_comparison",
      "exit_code": 0,
      "elapsed_seconds": 16.081,
      "output_sha256": "2354a7aacd380050f49bc043c6971b461b9b08636adbe65195660a28f6acd704"
    },
    {
      "check": "printed_short_certificates",
      "exit_code": 0,
      "elapsed_seconds": 1.935,
      "output_sha256": "115bf6d81be80593e11683a456d0e9f50040f563dadf290f08a0da8c553d272f"
    },
    {
      "check": "printed_expanded_certificates",
      "exit_code": 0,
      "elapsed_seconds": 6.979,
      "output_sha256": "bb1ef265fe4851f7bf6982b07e714de8fa480fb23be115356f23868f5ccb4410"
    },
    {
      "check": "article_parameter_and_structural_alignment",
      "exit_code": 0,
      "elapsed_seconds": 0.368,
      "output_sha256": "26a742807392388a2c6ef4ee1a1728654ed00f35c0fa69dbdb499529fb9f18a6"
    }
  ],
  "generated_reports": [
    "details/structural_lemmas.json",
    "details/1344_221_88_26_exact_reconstruction.json",
    "details/405_132_63_33_counting_model.json",
    "details/405_132_63_33_all_degree_comparison.json",
    "details/405_132_63_33_exact_certificate.json",
    "details/375_102_45_21_kernel_completion.json",
    "details/375_102_45_21_integer_moments_and_margin.json",
    "details/375_102_45_21_counting_equations.json",
    "details/441_88_35_13_kernel_completion.json",
    "details/441_88_35_13_integer_moments_and_margin.json",
    "details/441_88_35_13_counting_equations.json",
    "details/575_112_45_16_kernel_completion.json",
    "details/575_112_45_16_integer_moments_and_margin.json",
    "details/575_112_45_16_counting_equations.json"
  ],
  "fixed_inputs_unchanged": true,
  "elapsed_seconds": 157.539,
  "meaning": "All ten exclusions, the ordinary-counting seven-point 405 proof, its all-degree five-point comparison, and the specified actual TeX certificate/parameter/structural tables passed exact checks.",
  "documentation_revision": {
    "certificate_snapshot": "85cd39b74c9ef8a61ab746deb1102af3eeae7e10",
    "changes": "Public repository references, fixed snapshot links, verification instructions, and licensing notices",
    "mathematical_display_and_table_environments_byte_unchanged": true,
    "fixed_mathematical_manifest_sha256": "58ebb057e5d840a1571d503bf2c3a4fc0d1854fe6c7336615eb1fc7bc0398b9b"
  }
}


==> anc/srg-gegenbauer-counting-main/results/release_checks/github_preparation_verification.json <==
{
  "result": "PASS",
  "started_utc": "2026-10-14T12:43:54.924892+00:00",
  "python": "3.9.6",
  "arithmetic": "fractions.Fraction; Python standard library",
  "fixed_inputs_sha256": {
    "results/catalogue/graph_types.txt": "37d7b17324643840b5ff96269b987cfbdd2696d224eeb1bb35ec9730227f5f90",
    "code/verification/verify_ten_certificates.py": "534b79e18649b19604ed6036ed5ac440d243a315460806f5e4e4a0c1087298aa",
    "code/verification/verify_1344_certificate.py": "cc2cfb5c9c32853ae54e9d045803097da5b2e7cd5e0d8b024e41e96ce2dbb68c",
    "code/verification/verify_structural_counting_equations.py": "0326d1e9c647e8b3075e70157d1d98c02f7cb6d2995dfe09f97da833e969c3a6",
    "code/verification/verify_integer_moments_and_margins.py": "8f820f2eabfab9f94888f88e76b5c13b4a347593b03ecf516f1d1215d2ebf2c6",
    "code/verification/verify_structural_kernel_completion.py": "81c0425bd111dced52fcb477d359446bf3805de50d457e12edfff110ffd20453",
    "code/verification/verify_local_structural_lemmas.py": "36fe7c9da16d54f907c166fb62d5e7875b5a3b4d4a5104892d20aa00dbb5793f",
    "code/verification/verify_retained_raw_certificates.py": "a1d73ebafcf51720ad12960303d00b725beb0b310819944c3898bae074efd7d0",
    "code/verification/verify_raw_counting_certificate.py": "25121e034a228857bc72f24a205e7093e80bfe43dffbd08cd3c2dc152ba603d4",
    "code/verification/verify_earlier_405_certificate.py": "aedd219a25dec775c8eb66471fb523f379d631f630113b32dca7f81349780e3b",
    "results/certificates/351_140_73_44/reduced_certificate.json": "2d029a35df265e93c48e9f0af245666bb0b161159f57defa70fbd298e54ffaa5",
    "results/certificates/351_140_73_44/raw_certificate.json": "691d4922ef288995cbd31668cc0c85671e8f72c85afaf6e98745163b5f70eda0",
    "results/certificates/405_132_63_33/earlier_structural_certificate/reduced_certificate.json": "bf703c8bf0df1edf8b7804eec360dd9639271ef8217fe1d4af559a3e01734a4f",
    "results/certificates/405_132_63_33/earlier_structural_certificate/raw_certificate.json": "20972415f1ad0e0bbbb14657383cd2b46bce1b740c31983b5c5e8dcab40f4b05",
    "results/certificates/476_133_60_28/reduced_certificate.json": "0af453d2303c0e8582ab31c9d5653c9bee90ee56ee012aaf6a2e32829303538c",
    "results/certificates/476_133_60_28/raw_certificate.json": "6fc010dd9a0d4a271ec8246a996af75f5ee6f7141055f1097021857aa03947e4",
    "results/certificates/540_147_66_30/reduced_certificate.json": "e2fb9e82f2f95384a1b9d56fc15f56f1d6422c08351b7899540688cd13374587",
    "results/certificates/540_147_66_30/raw_certificate.json": "371bda0624f089a3fec6aa9a1574bb8f7ecfae3efe0f5763587ff13dbee48c3b",
    "results/certificates/550_162_75_36/reduced_certificate.json": "afea8e51645c2eeec1ae837cab31b61252f8e0d273c7057abd9ec3bbcb9cf5da",
    "results/certificates/550_162_75_36/raw_certificate.json": "85ade00b515c699179920d4c8b347f60e86ea764fc8d0b093de4a1b1110184ab",
    "results/certificates/703_182_81_35/reduced_certificate.json": "fde24a8513faeb7086618027ff8d66dfa12d0cc121c49d891f60d93deb20c593",
    "results/certificates/703_182_81_35/raw_certificate.json": "cdbbda54dfb26b88974982ec61d934ca1b2fde63657542bc79ccb13e70b44f02",
    "results/catalogue/five_and_six_point_theory.json": "cf4d7d5438043bb26222a8ebc12152949748289f680533264dd53c8b2814d37b",
    "results/certificates/375_102_45_21/gegenbauer_counting_model.json": "af2aed3e1bd40f6795a413520a267a0d047412af64d79ec56e336bc66b890b16",
    "results/certificates/375_102_45_21/affine_counting_equations.json": "767e2e92627c664c59d1949d410002cb6aa24a619a1893768ddc0ea930f42847",
    "results/certificates/375_102_45_21/exact_counting_elimination.json": "f535a975e95ea877f299058d818529110d96dbb76312212e9254b4e2feb97550",
    "results/certificates/375_102_45_21/forbidden_configurations.json": "3b28344aab201ce69dc5d835cc6b3c9300a786fd08166921103b743583e1a2a1",
    "results/certificates/375_102_45_21/integer_common_neighbour_moments.json": "6bd7b8c62a32cf158265fa20440556aee12b7b39044b27fb409f72fd0fbeab50",
    "results/certificates/375_102_45_21/positive_semidefinite_completion_constraints.json": "fbc25f5c31070ec82e6b2d1b6f823c312d5e1e64c6055f5399b113af36ae7784",
    "results/certificates/375_102_45_21/exact_certificate.json": "f2550b50ffc35e582ac4b406c812a03a7e2330116385d5838c617ab3e1866fdd",
    "results/certificates/441_88_35_13/gegenbauer_counting_model.json": "b2f3853a5a2c175c524caba020bf104a1d7edb579d40cf2c066f34829f5a3d56",
    "results/certificates/441_88_35_13/affine_counting_equations.json": "6eecba330a77c7d16041e8b5769b610015015b4a32281048168e1813803e2e7b",
    "results/certificates/441_88_35_13/exact_counting_elimination.json": "05e91aadd9b9e0071684fe3becb3b39f52df3e05f1c86f7d194cf6f34b69881e",
    "results/certificates/441_88_35_13/forbidden_configurations.json": "3b28344aab201ce69dc5d835cc6b3c9300a786fd08166921103b743583e1a2a1",
    "results/certificates/441_88_35_13/integer_common_neighbour_moments.json": "7686dcf1a47ebdc231cab2ce950db1aec15d158996b7da8e4a65da31f052229c",
    "results/certificates/441_88_35_13/positive_semidefinite_completion_constraints.json": "56abb50b0e2a79e7bfcedb77b61bb16a3673b0207c6ee96ecd9e0ae51b8c8157",
    "results/certificates/441_88_35_13/exact_certificate.json": "13e815db9a5b3f8d455b71a64f7eaca81d08dd389702842b576a5315c5b896a5",
    "results/certificates/575_112_45_16/gegenbauer_counting_model.json": "d6fe322e0e86c8ab8bd00244e27f52a5ccc70bd4a8d5556a677b1959d0d09264",
    "results/certificates/575_112_45_16/affine_counting_equations.json": "5ddbe17f14344f3e2c7b1efff14538aec579b7b11e237c6ff2a18e4502263134",
    "results/certificates/575_112_45_16/exact_counting_elimination.json": "ff809740ca52e9b9948c4574ab68c4c02de6eb710c8fd6ae094697205d631826",
    "results/certificates/575_112_45_16/forbidden_configurations.json": "3616a9e40ecdccd6bb45bd2b7de389b0317834bac433ad8c788e5e8a8f39a844",
    "results/certificates/575_112_45_16/integer_common_neighbour_moments.json": "a75c51cd07e371840dd6542e028752652d812038fad84f867d8fe4ec251e0cff",
    "results/certificates/575_112_45_16/positive_semidefinite_completion_constraints.json": "00a188b8680725b9eb1d3de4c90f4e3eede6d0c7fcfdaa0142f77327b0b33568",
    "results/certificates/575_112_45_16/exact_certificate.json": "4dd2ea90e0208dd2bf0856c3f4e67a9226769ac0ae71891664d10280d26c3f61",
    "code/verification/verify_405_certificate_and_comparison.py": "ba076d530fa151c4be058099fc785d1fc08eb9d3e6fc940bac9f58f39a337112",
    "code/verification/verify_405_counting_model.py": "af0ebd0afe780b3c4e58250abe26fe4d4d22ac52791d4945ebfc84c98888fce9",
    "code/verification/verify_405_seven_point_certificate.py": "07fc50c382696642092bb1d7e1ffb1a4b6dcfb44641ff19d6313403c41ee12e1",
    "code/verification/verify_405_all_degree_comparison.py": "411afce28852014af2d650afe486449d92f91616afa5e8f3c988fc452c93d40c",
    "code/verification/gegenbauer_projected_kernels.py": "49a0e0098ff21f75eb8517c70c2a29d3825ba18f53f9eefcdc1f2522b509f924",
    "results/catalogue/canonical_graph_map_1_vertices.bin": "96a296d224f285c67bee93c30f8a309157f0daa35dc5b87e410b78630a09cfc7",
    "results/catalogue/canonical_graph_map_2_vertices.bin": "7b11c1133330cd161071bf23a0c9b6ce5320a8f3a0f83620035a72be46df4104",
    "results/catalogue/canonical_graph_map_3_vertices.bin": "7bebe91c9e9669788ffb265eaceea6e6d00f67b45739e562c34c54b47c816bbe",
    "results/catalogue/canonical_graph_map_4_vertices.bin": "80fc2df0799de4b1ab2c68e46f3ff0d4b491a9b1f2f843b7d20abc473b722c1a",
    "results/catalogue/canonical_graph_map_5_vertices.bin": "fc2d7e585550db3c2af45ab5cbd5a6220acc4f29be72b9c993f0a11e62b61c86",
    "results/catalogue/canonical_graph_map_6_vertices.bin": "45bbbc9e7f81831c54018bef5cca6ee79378d4a766afe6a20c032470a7f89bc2",
    "results/catalogue/canonical_graph_map_7_vertices.bin": "0a857a4fb493e92d2ab799da1ce1d1ed9e08a846c256d7c04003a1416fb71d78",
    "results/certificates/405_132_63_33/ordinary_counting_certificate/counting_model.json": "08f739693ab7a91483639ab96a2e24169028658e4c5c8710b6d48f780a44678c",
    "results/certificates/405_132_63_33/ordinary_counting_certificate/exact_certificate.json": "2d3ca0bbb769e2032b773b3d3366e2a25e12eb122916a92efe1be61c2f3f4b2e",
    "code/verification/verify_displayed_tables.py": "9151e960a43ee4994154a8e9ff457281ce2809e64b896e513f0fde67868fa837",
    "code/verification/verify_expanded_certificates.py": "33b73584cca83aacf6a91ce9530e7478b945532fe8ef95b649a220332f61cddf",
    "code/verification/verify_article_metadata.py": "d295fdaeb60f1eef46be96221f62f5c529950f4d53090edc49a2448f5b596f54",
    "code/discovery/reconstruct_inequality_sources.py": "ec680c907c0528dc15b66605b4cccbebf186eb4feb608f1e88af7e2b3bb2729e",
    "code/discovery/recover_rational_certificate.py": "6b3211c6a7a6767e4e281233839ac987ba304550630ec893652d1e8b4c33b647",
    "code/discovery/build_counting_kernel_model.py": "456a147db2899874073b06e548b35bdb8a6402675324a8e2c1ea0791bdf3cafd",
    "code/discovery/verify_new_seven_point_certificates.py": "6a4ebf7d66c26989232f995a42b1a02a856ae83abc099541f8c2ffa2ab6a904c",
    "code/discovery/search_five_and_six_point_models.py": "b2252912a14ebecf9f290a63c3c80b790e724e68e810b90f495769efb7c7e537",
    "code/discovery/verify_new_certificate.py": "11bb7e2620733541ed856eea2fbd819ef3a7cfe1578829646b4401987dc8e480",
    "code/discovery/export_certificate_catalogue.py": "e383fbd5160bd2e03959490fdb5a476316d01fea557fd5a4edc4d3ef40f36133",
    "code/discovery/solve_semidefinite_program.py": "1413ab0979b30d79fc2ece162d0b6a1aa6e4f8267176c73ba24a7d8e98e2cc39",
    "code/discovery/search_seven_point_models.py": "856ebb5ff499b4cd881ecdd62c308c41efd85f9a0c804629e0316883523ea3d5",
    "code/discovery/prepare_and_run_models.py": "8be07d8c4f2660b98d68b801fa0004bb9a93b2753556454a0c719be113f47269",
    "code/discovery/requirements.txt": "1903359d591568a2a3e0e7042967c970ea7621b472bb1119f80191e2a618d08a",
    "paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.tex": "054b1c60c38b121a0a9794068da807bc85e453e4ca5778a7a703f9ed5ae19f4a",
    "paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.pdf": "f3eefcc94e6f32c3be3a3d1514ae0e7d105316b7a7f4a8875c3bd58d9c919a43",
    "paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_Supplement_405_2026-10-14.tex": "150badf6b6dc9db5a1dd1bfb8492c844c0990a5aa5b1787ad04e258a9e50fe62",
    "paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_Supplement_405_2026-10-14.pdf": "dbd97fc026292ed6fe1eaa97bd62323658be4d7107c41f90a1358e43a21a1f5a"
  },
  "stages": [
    {
      "check": "ten_parameter_certificates",
      "exit_code": 0,
      "elapsed_seconds": 103.716,
      "output_sha256": "2691410e5518f43d364ccf78ae9240a4b5f172ccca8466a67a5b8e7a0b32ba17"
    },
    {
      "check": "ordinary_counting_405_and_all_degree_comparison",
      "exit_code": 0,
      "elapsed_seconds": 14.308,
      "output_sha256": "2354a7aacd380050f49bc043c6971b461b9b08636adbe65195660a28f6acd704"
    },
    {
      "check": "printed_short_certificates",
      "exit_code": 0,
      "elapsed_seconds": 1.564,
      "output_sha256": "115bf6d81be80593e11683a456d0e9f50040f563dadf290f08a0da8c553d272f"
    },
    {
      "check": "printed_expanded_certificates",
      "exit_code": 0,
      "elapsed_seconds": 5.607,
      "output_sha256": "bb1ef265fe4851f7bf6982b07e714de8fa480fb23be115356f23868f5ccb4410"
    },
    {
      "check": "article_parameter_and_structural_alignment",
      "exit_code": 0,
      "elapsed_seconds": 0.308,
      "output_sha256": "26a742807392388a2c6ef4ee1a1728654ed00f35c0fa69dbdb499529fb9f18a6"
    }
  ],
  "generated_reports": [
    "details/structural_lemmas.json",
    "details/1344_221_88_26_exact_reconstruction.json",
    "details/405_132_63_33_counting_model.json",
    "details/405_132_63_33_all_degree_comparison.json",
    "details/405_132_63_33_exact_certificate.json",
    "details/375_102_45_21_kernel_completion.json",
    "details/375_102_45_21_integer_moments_and_margin.json",
    "details/375_102_45_21_counting_equations.json",
    "details/441_88_35_13_kernel_completion.json",
    "details/441_88_35_13_integer_moments_and_margin.json",
    "details/441_88_35_13_counting_equations.json",
    "details/575_112_45_16_kernel_completion.json",
    "details/575_112_45_16_integer_moments_and_margin.json",
    "details/575_112_45_16_counting_equations.json"
  ],
  "fixed_inputs_unchanged": true,
  "elapsed_seconds": 125.666,
  "meaning": "All ten exclusions, the ordinary-counting seven-point 405 proof, its all-degree five-point comparison, and the specified actual TeX certificate/parameter/structural tables passed exact checks."
}


==> anc/srg-gegenbauer-counting-main/results/release_checks/input_preservation.json <==
{
  "result": "PASS",
  "meaning": "All retained mathematical and engine bytes remain identical to the previously verified sources; final paper bytes match the delivered title/date copies.",
  "mapped_entries": 79,
  "nonpaper_entries": 75,
  "unique_nonpaper_files": 72,
  "certificate_manifest_sha256": "58ebb057e5d840a1571d503bf2c3a4fc0d1854fe6c7336615eb1fc7bc0398b9b",
  "items": [
    {
      "public_path": "results/catalogue/graph_types.txt",
      "source_path": "data/legacy_ten/atlas_graphs.txt",
      "sha256": "37d7b17324643840b5ff96269b987cfbdd2696d224eeb1bb35ec9730227f5f90"
    },
    {
      "public_path": "code/verification/verify_ten_certificates.py",
      "source_path": "data/legacy_ten/run_all.py",
      "sha256": "534b79e18649b19604ed6036ed5ac440d243a315460806f5e4e4a0c1087298aa"
    },
    {
      "public_path": "code/verification/verify_1344_certificate.py",
      "source_path": "data/legacy_ten/verify_1344_reconstructed.py",
      "sha256": "cc2cfb5c9c32853ae54e9d045803097da5b2e7cd5e0d8b024e41e96ce2dbb68c"
    },
    {
      "public_path": "code/verification/verify_structural_counting_equations.py",
      "source_path": "data/legacy_ten/verify_affine_recipes.py",
      "sha256": "0326d1e9c647e8b3075e70157d1d98c02f7cb6d2995dfe09f97da833e969c3a6"
    },
    {
      "public_path": "code/verification/verify_integer_moments_and_margins.py",
      "source_path": "data/legacy_ten/verify_moments_and_certificate.py",
      "sha256": "8f820f2eabfab9f94888f88e76b5c13b4a347593b03ecf516f1d1215d2ebf2c6"
    },
    {
      "public_path": "code/verification/verify_structural_kernel_completion.py",
      "source_path": "data/legacy_ten/verify_psd_completion.py",
      "sha256": "81c0425bd111dced52fcb477d359446bf3805de50d457e12edfff110ffd20453"
    },
    {
      "public_path": "code/verification/verify_local_structural_lemmas.py",
      "source_path": "data/legacy_ten/verify_local_ingredients.py",
      "sha256": "36fe7c9da16d54f907c166fb62d5e7875b5a3b4d4a5104892d20aa00dbb5793f"
    },
    {
      "public_path": "code/verification/verify_retained_raw_certificates.py",
      "source_path": "data/legacy_ten/six_exact_data/verify_all.py",
      "sha256": "a1d73ebafcf51720ad12960303d00b725beb0b310819944c3898bae074efd7d0"
    },
    {
      "public_path": "code/verification/verify_raw_counting_certificate.py",
      "source_path": "data/legacy_ten/six_exact_data/verify_raw_certificate.py",
      "sha256": "25121e034a228857bc72f24a205e7093e80bfe43dffbd08cd3c2dc152ba603d4"
    },
    {
      "public_path": "code/verification/verify_earlier_405_certificate.py",
      "source_path": "data/legacy_ten/six_exact_data/verify_raw_v2_certificate.py",
      "sha256": "aedd219a25dec775c8eb66471fb523f379d631f630113b32dca7f81349780e3b"
    },
    {
      "public_path": "results/certificates/351_140_73_44/reduced_certificate.json",
      "source_path": "data/legacy_ten/six_exact_data/351_140_73_44.json",
      "sha256": "2d029a35df265e93c48e9f0af245666bb0b161159f57defa70fbd298e54ffaa5"
    },
    {
      "public_path": "results/certificates/351_140_73_44/raw_certificate.json",
      "source_path": "data/legacy_ten/six_exact_data/351_140_73_44.raw.json",
      "sha256": "691d4922ef288995cbd31668cc0c85671e8f72c85afaf6e98745163b5f70eda0"
    },
    {
      "public_path": "results/certificates/405_132_63_33/earlier_structural_certificate/reduced_certificate.json",
      "source_path": "data/legacy_ten/six_exact_data/405_132_63_33.json",
      "sha256": "bf703c8bf0df1edf8b7804eec360dd9639271ef8217fe1d4af559a3e01734a4f"
    },
    {
      "public_path": "results/certificates/405_132_63_33/earlier_structural_certificate/raw_certificate.json",
      "source_path": "data/legacy_ten/six_exact_data/405_132_63_33.raw.json",
      "sha256": "20972415f1ad0e0bbbb14657383cd2b46bce1b740c31983b5c5e8dcab40f4b05"
    },
    {
      "public_path": "results/certificates/476_133_60_28/reduced_certificate.json",
      "source_path": "data/legacy_ten/six_exact_data/476_133_60_28.json",
      "sha256": "0af453d2303c0e8582ab31c9d5653c9bee90ee56ee012aaf6a2e32829303538c"
    },
    {
      "public_path": "results/certificates/476_133_60_28/raw_certificate.json",
      "source_path": "data/legacy_ten/six_exact_data/476_133_60_28.raw.json",
      "sha256": "6fc010dd9a0d4a271ec8246a996af75f5ee6f7141055f1097021857aa03947e4"
    },
    {
      "public_path": "results/certificates/540_147_66_30/reduced_certificate.json",
      "source_path": "data/legacy_ten/six_exact_data/540_147_66_30.json",
      "sha256": "e2fb9e82f2f95384a1b9d56fc15f56f1d6422c08351b7899540688cd13374587"
    },
    {
      "public_path": "results/certificates/540_147_66_30/raw_certificate.json",
      "source_path": "data/legacy_ten/six_exact_data/540_147_66_30.raw.json",
      "sha256": "371bda0624f089a3fec6aa9a1574bb8f7ecfae3efe0f5763587ff13dbee48c3b"
    },
    {
      "public_path": "results/certificates/550_162_75_36/reduced_certificate.json",
      "source_path": "data/legacy_ten/six_exact_data/550_162_75_36.json",
      "sha256": "afea8e51645c2eeec1ae837cab31b61252f8e0d273c7057abd9ec3bbcb9cf5da"
    },
    {
      "public_path": "results/certificates/550_162_75_36/raw_certificate.json",
      "source_path": "data/legacy_ten/six_exact_data/550_162_75_36.raw.json",
      "sha256": "85ade00b515c699179920d4c8b347f60e86ea764fc8d0b093de4a1b1110184ab"
    },
    {
      "public_path": "results/certificates/703_182_81_35/reduced_certificate.json",
      "source_path": "data/legacy_ten/six_exact_data/703_182_81_35.json",
      "sha256": "fde24a8513faeb7086618027ff8d66dfa12d0cc121c49d891f60d93deb20c593"
    },
    {
      "public_path": "results/certificates/703_182_81_35/raw_certificate.json",
      "source_path": "data/legacy_ten/six_exact_data/703_182_81_35.raw.json",
      "sha256": "cdbbda54dfb26b88974982ec61d934ca1b2fde63657542bc79ccb13e70b44f02"
    },
    {
      "public_path": "results/catalogue/five_and_six_point_theory.json",
      "source_path": "data/legacy_ten/six_exact_data/theory_data.json",
      "sha256": "cf4d7d5438043bb26222a8ebc12152949748289f680533264dd53c8b2814d37b"
    },
    {
      "public_path": "results/certificates/375_102_45_21/gegenbauer_counting_model.json",
      "source_path": "data/legacy_ten/rebuild_375/core_recipes_375.json",
      "sha256": "af2aed3e1bd40f6795a413520a267a0d047412af64d79ec56e336bc66b890b16"
    },
    {
      "public_path": "results/certificates/375_102_45_21/affine_counting_equations.json",
      "source_path": "data/legacy_ten/rebuild_375/affine_recipes_375.json",
      "sha256": "767e2e92627c664c59d1949d410002cb6aa24a619a1893768ddc0ea930f42847"
    },
    {
      "public_path": "results/certificates/375_102_45_21/exact_counting_elimination.json",
      "source_path": "data/legacy_ten/rebuild_375/exact_elimination_375.json",
      "sha256": "f535a975e95ea877f299058d818529110d96dbb76312212e9254b4e2feb97550"
    },
    {
      "public_path": "results/certificates/375_102_45_21/forbidden_configurations.json",
      "source_path": "data/legacy_ten/rebuild_375/forbidden_375.json",
      "sha256": "3b28344aab201ce69dc5d835cc6b3c9300a786fd08166921103b743583e1a2a1"
    },
    {
      "public_path": "results/certificates/375_102_45_21/integer_common_neighbour_moments.json",
      "source_path": "data/legacy_ten/rebuild_375/integer_moments.json",
      "sha256": "6bd7b8c62a32cf158265fa20440556aee12b7b39044b27fb409f72fd0fbeab50"
    },
    {
      "public_path": "results/certificates/375_102_45_21/positive_semidefinite_completion_constraints.json",
      "source_path": "data/legacy_ten/rebuild_375/completion_constraints.json",
      "sha256": "fbc25f5c31070ec82e6b2d1b6f823c312d5e1e64c6055f5399b113af36ae7784"
    },
    {
      "public_path": "results/certificates/375_102_45_21/exact_certificate.json",
      "source_path": "data/legacy_ten/rebuild_375/recovered_exact_certificate.json",
      "sha256": "f2550b50ffc35e582ac4b406c812a03a7e2330116385d5838c617ab3e1866fdd"
    },
    {
      "public_path": "results/certificates/441_88_35_13/gegenbauer_counting_model.json",
      "source_path": "data/legacy_ten/rebuild_441/core_recipes_441.json",
      "sha256": "b2f3853a5a2c175c524caba020bf104a1d7edb579d40cf2c066f34829f5a3d56"
    },
    {
      "public_path": "results/certificates/441_88_35_13/affine_counting_equations.json",
      "source_path": "data/legacy_ten/rebuild_441/affine_recipes_441.json",
      "sha256": "6eecba330a77c7d16041e8b5769b610015015b4a32281048168e1813803e2e7b"
    },
    {
      "public_path": "results/certificates/441_88_35_13/exact_counting_elimination.json",
      "source_path": "data/legacy_ten/rebuild_441/exact_elimination_441.json",
      "sha256": "05e91aadd9b9e0071684fe3becb3b39f52df3e05f1c86f7d194cf6f34b69881e"
    },
    {
      "public_path": "results/certificates/441_88_35_13/forbidden_configurations.json",
      "source_path": "data/legacy_ten/rebuild_441/forbidden_441.json",
      "sha256": "3b28344aab201ce69dc5d835cc6b3c9300a786fd08166921103b743583e1a2a1"
    },
    {
      "public_path": "results/certificates/441_88_35_13/integer_common_neighbour_moments.json",
      "source_path": "data/legacy_ten/rebuild_441/integer_moments.json",
      "sha256": "7686dcf1a47ebdc231cab2ce950db1aec15d158996b7da8e4a65da31f052229c"
    },
    {
      "public_path": "results/certificates/441_88_35_13/positive_semidefinite_completion_constraints.json",
      "source_path": "data/legacy_ten/rebuild_441/completion_constraints.json",
      "sha256": "56abb50b0e2a79e7bfcedb77b61bb16a3673b0207c6ee96ecd9e0ae51b8c8157"
    },
    {
      "public_path": "results/certificates/441_88_35_13/exact_certificate.json",
      "source_path": "data/legacy_ten/rebuild_441/recovered_exact_certificate.json",
      "sha256": "13e815db9a5b3f8d455b71a64f7eaca81d08dd389702842b576a5315c5b896a5"
    },
    {
      "public_path": "results/certificates/575_112_45_16/gegenbauer_counting_model.json",
      "source_path": "data/legacy_ten/rebuild_575/core_recipes_575.json",
      "sha256": "d6fe322e0e86c8ab8bd00244e27f52a5ccc70bd4a8d5556a677b1959d0d09264"
    },
    {
      "public_path": "results/certificates/575_112_45_16/affine_counting_equations.json",
      "source_path": "data/legacy_ten/rebuild_575/affine_recipes_575.json",
      "sha256": "5ddbe17f14344f3e2c7b1efff14538aec579b7b11e237c6ff2a18e4502263134"
    },
    {
      "public_path": "results/certificates/575_112_45_16/exact_counting_elimination.json",
      "source_path": "data/legacy_ten/rebuild_575/exact_elimination_575.json",
      "sha256": "ff809740ca52e9b9948c4574ab68c4c02de6eb710c8fd6ae094697205d631826"
    },
    {
      "public_path": "results/certificates/575_112_45_16/forbidden_configurations.json",
      "source_path": "data/legacy_ten/rebuild_575/forbidden_575.json",
      "sha256": "3616a9e40ecdccd6bb45bd2b7de389b0317834bac433ad8c788e5e8a8f39a844"
    },
    {
      "public_path": "results/certificates/575_112_45_16/integer_common_neighbour_moments.json",
      "source_path": "data/legacy_ten/rebuild_575/integer_moments.json",
      "sha256": "a75c51cd07e371840dd6542e028752652d812038fad84f867d8fe4ec251e0cff"
    },
    {
      "public_path": "results/certificates/575_112_45_16/positive_semidefinite_completion_constraints.json",
      "source_path": "data/legacy_ten/rebuild_575/completion_constraints.json",
      "sha256": "00a188b8680725b9eb1d3de4c90f4e3eede6d0c7fcfdaa0142f77327b0b33568"
    },
    {
      "public_path": "results/certificates/575_112_45_16/exact_certificate.json",
      "source_path": "data/legacy_ten/rebuild_575/recovered_exact_certificate.json",
      "sha256": "4dd2ea90e0208dd2bf0856c3f4e67a9226769ac0ae71891664d10280d26c3f61"
    },
    {
      "public_path": "code/verification/verify_405_certificate_and_comparison.py",
      "source_path": "data/pure405/run_all.py",
      "sha256": "ba076d530fa151c4be058099fc785d1fc08eb9d3e6fc940bac9f58f39a337112"
    },
    {
      "public_path": "code/verification/verify_405_counting_model.py",
      "source_path": "data/pure405/405_sevenpoint_core_independent_audit_20261003.py",
      "sha256": "af0ebd0afe780b3c4e58250abe26fe4d4d22ac52791d4945ebfc84c98888fce9"
    },
    {
      "public_path": "code/verification/verify_405_seven_point_certificate.py",
      "source_path": "data/pure405/405_kernel_certificate_verify_20261003.py",
      "sha256": "07fc50c382696642092bb1d7e1ffb1a4b6dcfb44641ff19d6313403c41ee12e1"
    },
    {
      "public_path": "code/verification/verify_405_all_degree_comparison.py",
      "source_path": "data/pure405/405_kernel_all_degree_verify_20261003.py",
      "sha256": "411afce28852014af2d650afe486449d92f91616afa5e8f3c988fc452c93d40c"
    },
    {
      "public_path": "code/verification/gegenbauer_projected_kernels.py",
      "source_path": "data/pure405/projected_harmonic_kernels_20261003.py",
      "sha256": "49a0e0098ff21f75eb8517c70c2a29d3825ba18f53f9eefcdc1f2522b509f924"
    },
    {
      "public_path": "code/verification/verify_1344_certificate.py",
      "source_path": "data/pure405/verify_1344_reconstructed.py",
      "sha256": "cc2cfb5c9c32853ae54e9d045803097da5b2e7cd5e0d8b024e41e96ce2dbb68c"
    },
    {
      "public_path": "results/catalogue/graph_types.txt",
      "source_path": "data/pure405/atlas/graphs.txt",
      "sha256": "37d7b17324643840b5ff96269b987cfbdd2696d224eeb1bb35ec9730227f5f90"
    },
    {
      "public_path": "results/catalogue/canonical_graph_map_1_vertices.bin",
      "source_path": "data/pure405/atlas/map1.bin",
      "sha256": "96a296d224f285c67bee93c30f8a309157f0daa35dc5b87e410b78630a09cfc7"
    },
    {
      "public_path": "results/catalogue/canonical_graph_map_2_vertices.bin",
      "source_path": "data/pure405/atlas/map2.bin",
      "sha256": "7b11c1133330cd161071bf23a0c9b6ce5320a8f3a0f83620035a72be46df4104"
    },
    {
      "public_path": "results/catalogue/canonical_graph_map_3_vertices.bin",
      "source_path": "data/pure405/atlas/map3.bin",
      "sha256": "7bebe91c9e9669788ffb265eaceea6e6d00f67b45739e562c34c54b47c816bbe"
    },
    {
      "public_path": "results/catalogue/canonical_graph_map_4_vertices.bin",
      "source_path": "data/pure405/atlas/map4.bin",
      "sha256": "80fc2df0799de4b1ab2c68e46f3ff0d4b491a9b1f2f843b7d20abc473b722c1a"
    },
    {
      "public_path": "results/catalogue/canonical_graph_map_5_vertices.bin",
      "source_path": "data/pure405/atlas/map5.bin",
      "sha256": "fc2d7e585550db3c2af45ab5cbd5a6220acc4f29be72b9c993f0a11e62b61c86"
    },
    {
      "public_path": "results/catalogue/canonical_graph_map_6_vertices.bin",
      "source_path": "data/pure405/atlas/map6.bin",
      "sha256": "45bbbc9e7f81831c54018bef5cca6ee79378d4a766afe6a20c032470a7f89bc2"
    },
    {
      "public_path": "results/catalogue/canonical_graph_map_7_vertices.bin",
      "source_path": "data/pure405/atlas/map7.bin",
      "sha256": "0a857a4fb493e92d2ab799da1ce1d1ed9e08a846c256d7c04003a1416fb71d78"
    },
    {
      "public_path": "results/certificates/405_132_63_33/ordinary_counting_certificate/counting_model.json",
      "source_path": "data/pure405/data/degree2/core_recipes_405.json",
      "sha256": "08f739693ab7a91483639ab96a2e24169028658e4c5c8710b6d48f780a44678c"
    },
    {
      "public_path": "results/certificates/405_132_63_33/ordinary_counting_certificate/counting_model.json",
      "source_path": "data/pure405/data/degree6/core_recipes_405.json",
      "sha256": "08f739693ab7a91483639ab96a2e24169028658e4c5c8710b6d48f780a44678c"
    },
    {
      "public_path": "results/certificates/405_132_63_33/ordinary_counting_certificate/exact_certificate.json",
      "source_path": "data/pure405/data/degree2/pure_exact_certificate.json",
      "sha256": "2d3ca0bbb769e2032b773b3d3366e2a25e12eb122916a92efe1be61c2f3f4b2e"
    },
    {
      "public_path": "code/verification/verify_displayed_tables.py",
      "source_path": "verification/verify_displayed_tables.py",
      "sha256": "9151e960a43ee4994154a8e9ff457281ce2809e64b896e513f0fde67868fa837"
    },
    {
      "public_path": "code/verification/verify_expanded_certificates.py",
      "source_path": "verification/verify_expanded_certificates.py",
      "sha256": "33b73584cca83aacf6a91ce9530e7478b945532fe8ef95b649a220332f61cddf"
    },
    {
      "public_path": "code/verification/verify_article_metadata.py",
      "source_path": "verification/verify_article_metadata.py",
      "sha256": "d295fdaeb60f1eef46be96221f62f5c529950f4d53090edc49a2448f5b596f54"
    },
    {
      "public_path": "code/discovery/reconstruct_inequality_sources.py",
      "source_path": "discovery/engine/row_sources.py",
      "sha256": "ec680c907c0528dc15b66605b4cccbebf186eb4feb608f1e88af7e2b3bb2729e"
    },
    {
      "public_path": "code/discovery/recover_rational_certificate.py",
      "source_path": "discovery/engine/recover_rational.py",
      "sha256": "6b3211c6a7a6767e4e281233839ac987ba304550630ec893652d1e8b4c33b647"
    },
    {
      "public_path": "code/discovery/build_counting_kernel_model.py",
      "source_path": "discovery/engine/build_model.py",
      "sha256": "456a147db2899874073b06e548b35bdb8a6402675324a8e2c1ea0791bdf3cafd"
    },
    {
      "public_path": "code/discovery/verify_new_seven_point_certificates.py",
      "source_path": "discovery/engine/verify_fresh_seven.py",
      "sha256": "6a4ebf7d66c26989232f995a42b1a02a856ae83abc099541f8c2ffa2ab6a904c"
    },
    {
      "public_path": "code/discovery/search_five_and_six_point_models.py",
      "source_path": "discovery/engine/run_fresh.py",
      "sha256": "b2252912a14ebecf9f290a63c3c80b790e724e68e810b90f495769efb7c7e537"
    },
    {
      "public_path": "code/discovery/verify_new_certificate.py",
      "source_path": "discovery/engine/verify_certificate.py",
      "sha256": "11bb7e2620733541ed856eea2fbd819ef3a7cfe1578829646b4401987dc8e480"
    },
    {
      "public_path": "code/discovery/export_certificate_catalogue.py",
      "source_path": "discovery/engine/export_catalogue.py",
      "sha256": "e383fbd5160bd2e03959490fdb5a476316d01fea557fd5a4edc4d3ef40f36133"
    },
    {
      "public_path": "code/discovery/solve_semidefinite_program.py",
      "source_path": "discovery/engine/solve_sdp.py",
      "sha256": "1413ab0979b30d79fc2ece162d0b6a1aa6e4f8267176c73ba24a7d8e98e2cc39"
    },
    {
      "public_path": "code/discovery/search_seven_point_models.py",
      "source_path": "discovery/engine/fresh_seven.py",
      "sha256": "856ebb5ff499b4cd881ecdd62c308c41efd85f9a0c804629e0316883523ea3d5"
    },
    {
      "public_path": "code/discovery/prepare_and_run_models.py",
      "source_path": "discovery/run.py",
      "sha256": "8be07d8c4f2660b98d68b801fa0004bb9a93b2753556454a0c719be113f47269"
    },
    {
      "public_path": "code/discovery/requirements.txt",
      "source_path": "discovery/requirements.txt",
      "sha256": "1903359d591568a2a3e0e7042967c970ea7621b472bb1119f80191e2a618d08a"
    }
  ]
}


==> anc/srg-gegenbauer-counting-main/results/release_checks/package_integrity.json <==
{
  "result": "PASS",
  "exact_stages": 5,
  "python_files_syntax_checked": 31,
  "markdown_links": "all local targets exist",
  "private_machine_paths": "none in distributed text files",
  "paper_files": 4,
  "readme_languages": [
    "English",
    "Traditional Chinese",
    "Simplified Chinese"
  ],
  "readme_commands_parameters_hash_match": true,
  "no_nested_archives_or_caches": true,
  "old_and_article_405_certificates": "separate named subdirectories",
  "numerical_optimization_executed": false,
  "release_date": "2026-10-14",
  "certificate_manifest_sha256": "58ebb057e5d840a1571d503bf2c3a4fc0d1854fe6c7336615eb1fc7bc0398b9b"
}


==> anc/srg-gegenbauer-counting-main/results/release_checks/summary.json <==
{
  "result": "PASS",
  "started_utc": "2026-10-14T10:08:26.357347+00:00",
  "python": "3.12.14",
  "arithmetic": "fractions.Fraction; Python standard library",
  "fixed_inputs_sha256": {
    "results/catalogue/graph_types.txt": "37d7b17324643840b5ff96269b987cfbdd2696d224eeb1bb35ec9730227f5f90",
    "code/verification/verify_ten_certificates.py": "534b79e18649b19604ed6036ed5ac440d243a315460806f5e4e4a0c1087298aa",
    "code/verification/verify_1344_certificate.py": "cc2cfb5c9c32853ae54e9d045803097da5b2e7cd5e0d8b024e41e96ce2dbb68c",
    "code/verification/verify_structural_counting_equations.py": "0326d1e9c647e8b3075e70157d1d98c02f7cb6d2995dfe09f97da833e969c3a6",
    "code/verification/verify_integer_moments_and_margins.py": "8f820f2eabfab9f94888f88e76b5c13b4a347593b03ecf516f1d1215d2ebf2c6",
    "code/verification/verify_structural_kernel_completion.py": "81c0425bd111dced52fcb477d359446bf3805de50d457e12edfff110ffd20453",
    "code/verification/verify_local_structural_lemmas.py": "36fe7c9da16d54f907c166fb62d5e7875b5a3b4d4a5104892d20aa00dbb5793f",
    "code/verification/verify_retained_raw_certificates.py": "a1d73ebafcf51720ad12960303d00b725beb0b310819944c3898bae074efd7d0",
    "code/verification/verify_raw_counting_certificate.py": "25121e034a228857bc72f24a205e7093e80bfe43dffbd08cd3c2dc152ba603d4",
    "code/verification/verify_earlier_405_certificate.py": "aedd219a25dec775c8eb66471fb523f379d631f630113b32dca7f81349780e3b",
    "results/certificates/351_140_73_44/reduced_certificate.json": "2d029a35df265e93c48e9f0af245666bb0b161159f57defa70fbd298e54ffaa5",
    "results/certificates/351_140_73_44/raw_certificate.json": "691d4922ef288995cbd31668cc0c85671e8f72c85afaf6e98745163b5f70eda0",
    "results/certificates/405_132_63_33/earlier_structural_certificate/reduced_certificate.json": "bf703c8bf0df1edf8b7804eec360dd9639271ef8217fe1d4af559a3e01734a4f",
    "results/certificates/405_132_63_33/earlier_structural_certificate/raw_certificate.json": "20972415f1ad0e0bbbb14657383cd2b46bce1b740c31983b5c5e8dcab40f4b05",
    "results/certificates/476_133_60_28/reduced_certificate.json": "0af453d2303c0e8582ab31c9d5653c9bee90ee56ee012aaf6a2e32829303538c",
    "results/certificates/476_133_60_28/raw_certificate.json": "6fc010dd9a0d4a271ec8246a996af75f5ee6f7141055f1097021857aa03947e4",
    "results/certificates/540_147_66_30/reduced_certificate.json": "e2fb9e82f2f95384a1b9d56fc15f56f1d6422c08351b7899540688cd13374587",
    "results/certificates/540_147_66_30/raw_certificate.json": "371bda0624f089a3fec6aa9a1574bb8f7ecfae3efe0f5763587ff13dbee48c3b",
    "results/certificates/550_162_75_36/reduced_certificate.json": "afea8e51645c2eeec1ae837cab31b61252f8e0d273c7057abd9ec3bbcb9cf5da",
    "results/certificates/550_162_75_36/raw_certificate.json": "85ade00b515c699179920d4c8b347f60e86ea764fc8d0b093de4a1b1110184ab",
    "results/certificates/703_182_81_35/reduced_certificate.json": "fde24a8513faeb7086618027ff8d66dfa12d0cc121c49d891f60d93deb20c593",
    "results/certificates/703_182_81_35/raw_certificate.json": "cdbbda54dfb26b88974982ec61d934ca1b2fde63657542bc79ccb13e70b44f02",
    "results/catalogue/five_and_six_point_theory.json": "cf4d7d5438043bb26222a8ebc12152949748289f680533264dd53c8b2814d37b",
    "results/certificates/375_102_45_21/gegenbauer_counting_model.json": "af2aed3e1bd40f6795a413520a267a0d047412af64d79ec56e336bc66b890b16",
    "results/certificates/375_102_45_21/affine_counting_equations.json": "767e2e92627c664c59d1949d410002cb6aa24a619a1893768ddc0ea930f42847",
    "results/certificates/375_102_45_21/exact_counting_elimination.json": "f535a975e95ea877f299058d818529110d96dbb76312212e9254b4e2feb97550",
    "results/certificates/375_102_45_21/forbidden_configurations.json": "3b28344aab201ce69dc5d835cc6b3c9300a786fd08166921103b743583e1a2a1",
    "results/certificates/375_102_45_21/integer_common_neighbour_moments.json": "6bd7b8c62a32cf158265fa20440556aee12b7b39044b27fb409f72fd0fbeab50",
    "results/certificates/375_102_45_21/positive_semidefinite_completion_constraints.json": "fbc25f5c31070ec82e6b2d1b6f823c312d5e1e64c6055f5399b113af36ae7784",
    "results/certificates/375_102_45_21/exact_certificate.json": "f2550b50ffc35e582ac4b406c812a03a7e2330116385d5838c617ab3e1866fdd",
    "results/certificates/441_88_35_13/gegenbauer_counting_model.json": "b2f3853a5a2c175c524caba020bf104a1d7edb579d40cf2c066f34829f5a3d56",
    "results/certificates/441_88_35_13/affine_counting_equations.json": "6eecba330a77c7d16041e8b5769b610015015b4a32281048168e1813803e2e7b",
    "results/certificates/441_88_35_13/exact_counting_elimination.json": "05e91aadd9b9e0071684fe3becb3b39f52df3e05f1c86f7d194cf6f34b69881e",
    "results/certificates/441_88_35_13/forbidden_configurations.json": "3b28344aab201ce69dc5d835cc6b3c9300a786fd08166921103b743583e1a2a1",
    "results/certificates/441_88_35_13/integer_common_neighbour_moments.json": "7686dcf1a47ebdc231cab2ce950db1aec15d158996b7da8e4a65da31f052229c",
    "results/certificates/441_88_35_13/positive_semidefinite_completion_constraints.json": "56abb50b0e2a79e7bfcedb77b61bb16a3673b0207c6ee96ecd9e0ae51b8c8157",
    "results/certificates/441_88_35_13/exact_certificate.json": "13e815db9a5b3f8d455b71a64f7eaca81d08dd389702842b576a5315c5b896a5",
    "results/certificates/575_112_45_16/gegenbauer_counting_model.json": "d6fe322e0e86c8ab8bd00244e27f52a5ccc70bd4a8d5556a677b1959d0d09264",
    "results/certificates/575_112_45_16/affine_counting_equations.json": "5ddbe17f14344f3e2c7b1efff14538aec579b7b11e237c6ff2a18e4502263134",
    "results/certificates/575_112_45_16/exact_counting_elimination.json": "ff809740ca52e9b9948c4574ab68c4c02de6eb710c8fd6ae094697205d631826",
    "results/certificates/575_112_45_16/forbidden_configurations.json": "3616a9e40ecdccd6bb45bd2b7de389b0317834bac433ad8c788e5e8a8f39a844",
    "results/certificates/575_112_45_16/integer_common_neighbour_moments.json": "a75c51cd07e371840dd6542e028752652d812038fad84f867d8fe4ec251e0cff",
    "results/certificates/575_112_45_16/positive_semidefinite_completion_constraints.json": "00a188b8680725b9eb1d3de4c90f4e3eede6d0c7fcfdaa0142f77327b0b33568",
    "results/certificates/575_112_45_16/exact_certificate.json": "4dd2ea90e0208dd2bf0856c3f4e67a9226769ac0ae71891664d10280d26c3f61",
    "code/verification/verify_405_certificate_and_comparison.py": "ba076d530fa151c4be058099fc785d1fc08eb9d3e6fc940bac9f58f39a337112",
    "code/verification/verify_405_counting_model.py": "af0ebd0afe780b3c4e58250abe26fe4d4d22ac52791d4945ebfc84c98888fce9",
    "code/verification/verify_405_seven_point_certificate.py": "07fc50c382696642092bb1d7e1ffb1a4b6dcfb44641ff19d6313403c41ee12e1",
    "code/verification/verify_405_all_degree_comparison.py": "411afce28852014af2d650afe486449d92f91616afa5e8f3c988fc452c93d40c",
    "code/verification/gegenbauer_projected_kernels.py": "49a0e0098ff21f75eb8517c70c2a29d3825ba18f53f9eefcdc1f2522b509f924",
    "results/catalogue/canonical_graph_map_1_vertices.bin": "96a296d224f285c67bee93c30f8a309157f0daa35dc5b87e410b78630a09cfc7",
    "results/catalogue/canonical_graph_map_2_vertices.bin": "7b11c1133330cd161071bf23a0c9b6ce5320a8f3a0f83620035a72be46df4104",
    "results/catalogue/canonical_graph_map_3_vertices.bin": "7bebe91c9e9669788ffb265eaceea6e6d00f67b45739e562c34c54b47c816bbe",
    "results/catalogue/canonical_graph_map_4_vertices.bin": "80fc2df0799de4b1ab2c68e46f3ff0d4b491a9b1f2f843b7d20abc473b722c1a",
    "results/catalogue/canonical_graph_map_5_vertices.bin": "fc2d7e585550db3c2af45ab5cbd5a6220acc4f29be72b9c993f0a11e62b61c86",
    "results/catalogue/canonical_graph_map_6_vertices.bin": "45bbbc9e7f81831c54018bef5cca6ee79378d4a766afe6a20c032470a7f89bc2",
    "results/catalogue/canonical_graph_map_7_vertices.bin": "0a857a4fb493e92d2ab799da1ce1d1ed9e08a846c256d7c04003a1416fb71d78",
    "results/certificates/405_132_63_33/ordinary_counting_certificate/counting_model.json": "08f739693ab7a91483639ab96a2e24169028658e4c5c8710b6d48f780a44678c",
    "results/certificates/405_132_63_33/ordinary_counting_certificate/exact_certificate.json": "2d3ca0bbb769e2032b773b3d3366e2a25e12eb122916a92efe1be61c2f3f4b2e",
    "code/verification/verify_displayed_tables.py": "9151e960a43ee4994154a8e9ff457281ce2809e64b896e513f0fde67868fa837",
    "code/verification/verify_expanded_certificates.py": "33b73584cca83aacf6a91ce9530e7478b945532fe8ef95b649a220332f61cddf",
    "code/verification/verify_article_metadata.py": "d295fdaeb60f1eef46be96221f62f5c529950f4d53090edc49a2448f5b596f54",
    "code/discovery/reconstruct_inequality_sources.py": "ec680c907c0528dc15b66605b4cccbebf186eb4feb608f1e88af7e2b3bb2729e",
    "code/discovery/recover_rational_certificate.py": "6b3211c6a7a6767e4e281233839ac987ba304550630ec893652d1e8b4c33b647",
    "code/discovery/build_counting_kernel_model.py": "456a147db2899874073b06e548b35bdb8a6402675324a8e2c1ea0791bdf3cafd",
    "code/discovery/verify_new_seven_point_certificates.py": "6a4ebf7d66c26989232f995a42b1a02a856ae83abc099541f8c2ffa2ab6a904c",
    "code/discovery/search_five_and_six_point_models.py": "b2252912a14ebecf9f290a63c3c80b790e724e68e810b90f495769efb7c7e537",
    "code/discovery/verify_new_certificate.py": "11bb7e2620733541ed856eea2fbd819ef3a7cfe1578829646b4401987dc8e480",
    "code/discovery/export_certificate_catalogue.py": "e383fbd5160bd2e03959490fdb5a476316d01fea557fd5a4edc4d3ef40f36133",
    "code/discovery/solve_semidefinite_program.py": "1413ab0979b30d79fc2ece162d0b6a1aa6e4f8267176c73ba24a7d8e98e2cc39",
    "code/discovery/search_seven_point_models.py": "856ebb5ff499b4cd881ecdd62c308c41efd85f9a0c804629e0316883523ea3d5",
    "code/discovery/prepare_and_run_models.py": "8be07d8c4f2660b98d68b801fa0004bb9a93b2753556454a0c719be113f47269",
    "code/discovery/requirements.txt": "1903359d591568a2a3e0e7042967c970ea7621b472bb1119f80191e2a618d08a",
    "paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.tex": "054b1c60c38b121a0a9794068da807bc85e453e4ca5778a7a703f9ed5ae19f4a",
    "paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_2026-10-14.pdf": "f3eefcc94e6f32c3be3a3d1514ae0e7d105316b7a7f4a8875c3bd58d9c919a43",
    "paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_Supplement_405_2026-10-14.tex": "150badf6b6dc9db5a1dd1bfb8492c844c0990a5aa5b1787ad04e258a9e50fe62",
    "paper/Nonexistence_of_Strongly_Regular_Graphs_via_Gegenbauer_Positivity_and_SRG_Counting_Supplement_405_2026-10-14.pdf": "dbd97fc026292ed6fe1eaa97bd62323658be4d7107c41f90a1358e43a21a1f5a"
  },
  "stages": [
    {
      "check": "ten_parameter_certificates",
      "exit_code": 0,
      "elapsed_seconds": 32.456,
      "output_sha256": "9e1d496ba1805fda3045f66c1edf206e93c93a96c54719d6729ab9e2d9f3d604"
    },
    {
      "check": "ordinary_counting_405_and_all_degree_comparison",
      "exit_code": 0,
      "elapsed_seconds": 4.078,
      "output_sha256": "2354a7aacd380050f49bc043c6971b461b9b08636adbe65195660a28f6acd704"
    },
    {
      "check": "printed_short_certificates",
      "exit_code": 0,
      "elapsed_seconds": 0.354,
      "output_sha256": "115bf6d81be80593e11683a456d0e9f50040f563dadf290f08a0da8c553d272f"
    },
    {
      "check": "printed_expanded_certificates",
      "exit_code": 0,
      "elapsed_seconds": 1.677,
      "output_sha256": "bb1ef265fe4851f7bf6982b07e714de8fa480fb23be115356f23868f5ccb4410"
    },
    {
      "check": "article_parameter_and_structural_alignment",
      "exit_code": 0,
      "elapsed_seconds": 0.115,
      "output_sha256": "26a742807392388a2c6ef4ee1a1728654ed00f35c0fa69dbdb499529fb9f18a6"
    }
  ],
  "generated_reports": [
    "details/structural_lemmas.json",
    "details/1344_221_88_26_exact_reconstruction.json",
    "details/405_132_63_33_counting_model.json",
    "details/405_132_63_33_all_degree_comparison.json",
    "details/405_132_63_33_exact_certificate.json",
    "details/375_102_45_21_kernel_completion.json",
    "details/375_102_45_21_integer_moments_and_margin.json",
    "details/375_102_45_21_counting_equations.json",
    "details/441_88_35_13_kernel_completion.json",
    "details/441_88_35_13_integer_moments_and_margin.json",
    "details/441_88_35_13_counting_equations.json",
    "details/575_112_45_16_kernel_completion.json",
    "details/575_112_45_16_integer_moments_and_margin.json",
    "details/575_112_45_16_counting_equations.json"
  ],
  "fixed_inputs_unchanged": true,
  "elapsed_seconds": 38.753,
  "meaning": "All ten exclusions, the ordinary-counting seven-point 405 proof, its all-degree five-point comparison, and the specified actual TeX certificate/parameter/structural tables passed exact checks.",
  "execution": "Complete replay from a new temporary extraction of the release candidate archive.",
  "archive_fixed_inputs_unchanged": true,
  "certificate_manifest_sha256": "58ebb057e5d840a1571d503bf2c3a4fc0d1854fe6c7336615eb1fc7bc0398b9b"
}

